Experiment Simulation Configurations Approximating DUNE TDR

The Deep Underground Neutrino Experiment (DUNE) is a next-generation long-baseline neutrino oscillation experiment consisting of a high-power, broadband neutrino beam, a highly capable near detector located on site at Fermilab, in Batavia, Illinois, and a massive liquid argon time projection chamber (LArTPC) far detector located at the 4850L of Sanford Underground Research Facility in Lead, South Dakota. The long-baseline physics sensitivity calculations presented in the DUNE Physics TDR, and in a related physics paper, rely upon simulation of the neutrino beam line, simulation of neutrino interactions in the near and far detectors, fully automated event reconstruction and neutrino classification, and detailed implementation of systematic uncertainties. The purpose of this posting is to provide a simplified summary of the simulations that went into this analysis to the community, in order to facilitate phenomenological studies of long-baseline oscillation at DUNE. Simulated neutrino flux files and a GLoBES configuration describing the far detector reconstruction and selection performance are included as ancillary files to this posting. A simple analysis using these configurations in GLoBES produces sensitivity that is similar, but not identical, to the official DUNE sensitivity. DUNE welcomes those interested in performing phenomenological work as members of the collaboration, but also recognizes the benefit of making these configurations readily available to the wider community.

==> anc/dune_flux/flux_dune_antineutrino_FD_globes.txt <==
0.125 4.66860084e-14 3.45126996e-12 0.0 1.1697612e-13 7.21394396e-12 0.0 
0.375 5.76304576e-14 2.24824236e-12 0.0 2.269335456e-13 1.29006952e-11 0.0 
0.625 5.41036064e-14 2.28140548e-12 0.0 2.91417896e-13 2.20915556e-11 0.0 
0.875 5.007674e-14 2.13906736e-12 0.0 3.08145836e-13 2.94356228e-11 0.0 
1.125 4.91722028e-14 2.3553846e-12 0.0 2.888887684e-13 3.46960836e-11 0.0 
1.375 4.6311062e-14 2.80559276e-12 0.0 2.832106568e-13 3.71947228e-11 0.0 
1.625 4.413583236e-14 2.80466224e-12 0.0 2.577898808e-13 3.80810708e-11 0.0 
1.875 4.5885371e-14 2.63146e-12 0.0 2.188960756e-13 4.08039964e-11 0.0 
2.125 4.478573252e-14 2.43362692e-12 0.0 2.237980244e-13 4.14425284e-11 0.0 
2.375 4.393258268e-14 2.22584816e-12 0.0 1.979259668e-13 4.07865928e-11 0.0 
2.625 4.59687544e-14 2.03511692e-12 0.0 1.700285388e-13 4.0982488e-11 0.0 
2.875 4.197702616e-14 1.85556532e-12 0.0 1.832932356e-13 4.03375256e-11 0.0 
3.125 3.82794076e-14 1.597357944e-12 0.0 1.4806947916e-13 3.69025076e-11 0.0 
3.375 3.848824928e-14 1.402152048e-12 0.0 1.4475595156e-13 3.17085584e-11 0.0 
3.625 3.691039484e-14 1.29427824e-12 0.0 1.196373088e-13 2.61523448e-11 0.0 
3.875 3.784960132e-14 1.385328808e-12 0.0 1.233940344e-13 2.01387968e-11 0.0 
4.125 3.614342656e-14 1.547943032e-12 0.0 1.1012617484e-13 1.41346776e-11 0.0 
4.375 3.70395956e-14 1.519072368e-12 0.0 9.398688408e-14 9.01983616e-12 0.0 
4.625 3.67623848e-14 1.418570948e-12 0.0 9.69914936e-14 5.310406e-12 0.0 
4.875 3.641824352e-14 1.241988324e-12 0.0 8.815882568e-14 2.97854136e-12 0.0 
5.125 3.156124832e-14 1.146606016e-12 0.0 7.749821308e-14 1.813814928e-12 0.0 
5.375 3.042009888e-14 1.028049064e-12 0.0 7.346732956e-14 1.351128828e-12 0.0 
5.625 3.444487132e-14 9.54048032e-13 0.0 6.380565472e-14 1.117754936e-12 0.0 
5.875 3.29545214e-14 8.45863268e-13 0.0 5.262470556e-14 9.27801492e-13 0.0 
6.125 3.070812632e-14 7.357492724e-13 0.0 5.37604586e-14 8.08535908e-13 0.0 
6.375 3.008268772e-14 6.91801048e-13 0.0 4.59732784e-14 7.40465736e-13 0.0 
6.625 3.0854612e-14 6.490950852e-13 0.0 4.900748364e-14 6.98240424e-13 0.0 
6.875 2.860322752e-14 6.255745636e-13 0.0 4.602144272e-14 6.32198656e-13 0.0 
7.125 2.68635328e-14 5.527577532e-13 0.0 3.538947412e-14 5.75103372e-13 0.0 
7.375 2.814238276e-14 5.275004064e-13 0.0 4.107259e-14 5.61169948e-13 0.0 
7.625 2.35777506e-14 4.669929188e-13 0.0 3.121369804e-14 5.1056522e-13 0.0 
7.875 2.516072636e-14 4.350220264e-13 0.0 3.08525066e-14 4.5689584e-13 0.0 
8.125 2.434391956e-14 4.075244392e-13 0.0 3.010844096e-14 4.77605132e-13 0.0 
8.375 2.525740608e-14 4.089969036e-13 0.0 3.30040536e-14 4.64046892e-13 0.0 
8.625 2.235671576e-14 3.96015372e-13 0.0 3.252545724e-14 4.2069542e-13 0.0 
8.875 2.421322676e-14 3.613379124e-13 0.0 2.561971068e-14 3.877035212e-13 0.0 
9.125 2.049244076e-14 3.174173072e-13 0.0 2.445818024e-14 3.59281254e-13 0.0 
9.375 2.154582364e-14 3.205011412e-13 0.0 2.380657876e-14 3.751596356e-13 0.0 
9.625 1.959910884e-14 2.92353206e-13 0.0 2.357180728e-14 3.7594896e-13 0.0 
9.875 1.955298764e-14 2.883527604e-13 0.0 2.087248008e-14 3.343117524e-13 0.0 
10.125 2.026755548e-14 2.4533038e-13 0.0 2.03227214e-14 3.345100828e-13 0.0 
10.375 1.74565084e-14 2.472060216e-13 0.0 1.758774604e-14 2.93907676e-13 0.0 
10.625 1.605208012e-14 2.567294436e-13 0.0 1.977765932e-14 2.91627716e-13 0.0 
10.875 1.636238904e-14 2.446752096e-13 0.0 1.677293332e-14 2.943583488e-13 0.0 
11.125 1.892193536e-14 2.358366884e-13 0.0 1.641556352e-14 2.626447164e-13 0.0 
11.375 1.598639572e-14 2.115832792e-13 0.0 1.543086208e-14 2.835553688e-13 0.0 
11.625 1.458920712e-14 2.19867536e-13 0.0 1.651701888e-14 2.886594468e-13 0.0 
11.875 1.2689991e-14 2.172741288e-13 0.0 1.378560332e-14 2.653973624e-13 0.0 
12.125 1.717674084e-14 1.799036812e-13 0.0 1.32953646e-14 2.39316148e-13 0.0 
12.375 1.475032412e-14 1.914523816e-13 0.0 1.132543452e-14 2.228479528e-13 0.0 
12.625 1.282884048e-14 1.877356672e-13 0.0 1.12029216e-14 2.34447464e-13 0.0 
12.875 1.228085868e-14 1.74623188e-13 0.0 1.221379376e-14 2.241596048e-13 0.0 
13.125 1.380319648e-14 1.887917872e-13 0.0 1.2110889e-14 2.054456492e-13 0.0 
13.375 1.079588888e-14 1.602674876e-13 0.0 9.54184136e-15 1.932741164e-13 0.0 
13.625 1.105603708e-14 2.054144688e-13 0.0 9.70539728e-15 1.932873364e-13 0.0 
13.875 1.15337956e-14 1.709023376e-13 0.0 1.099767732e-14 1.879568696e-13 0.0 
14.125 9.52576976e-15 1.510610284e-13 0.0 9.77286388e-15 1.813306848e-13 0.0 
14.375 1.062499084e-14 1.58423178e-13 0.0 7.68018436e-15 1.8480971e-13 0.0 
14.625 9.043365e-15 1.371175624e-13 0.0 7.16720364e-15 1.69801634e-13 0.0 
14.875 1.074960924e-14 1.687996252e-13 0.0 7.24497716e-15 1.766911364e-13 0.0 
15.125 8.4164812e-15 1.3796512e-13 0.0 7.911722e-15 1.593412692e-13 0.0 
15.375 8.21110476e-15 1.2355416496e-13 0.0 6.85084904e-15 1.487011276e-13 0.0 
15.625 7.5743808e-15 1.314145616e-13 0.0 7.8974328e-15 1.402055852e-13 0.0 
15.875 7.1154016e-15 1.0552829148e-13 0.0 5.90188576e-15 1.338920056e-13 0.0 
16.125 9.3742448e-15 1.18620363e-13 0.0 7.7730996e-15 1.299424228e-13 0.0 
16.375 5.5544808e-15 1.241490496e-13 0.0 5.6674856e-15 1.131793028e-13 0.0 
16.625 7.8498916e-15 1.163793152e-13 0.0 5.3772936e-15 1.033120008e-13 0.0 
16.875 7.321728e-15 1.14672466e-13 0.0 3.6529568e-15 1.055354036e-13 0.0 
17.125 7.2976272e-15 1.107584136e-13 0.0 5.386086e-15 9.20712916e-14 0.0 
17.375 6.9070856e-15 1.039241756e-13 0.0 4.63388e-15 9.2003316e-14 0.0 
17.625 5.6808592e-15 1.069418152e-13 0.0 3.8368624e-15 8.7321784e-14 0.0 
17.875 5.4179448e-15 1.13901146e-13 0.0 4.7578052e-15 8.82363416e-14 0.0 
18.125 7.0659252e-15 1.012746764e-13 0.0 3.6726012e-15 8.09086928e-14 0.0 
18.375 5.1191036e-15 8.33370256e-14 0.0 4.4451956e-15 7.56674888e-14 0.0 
18.625 4.5587888e-15 8.22984336e-14 0.0 3.6163684e-15 6.56230796e-14 0.0 
18.875 5.7105204e-15 7.94599632e-14 0.0 3.1086476e-15 5.596246e-14 0.0 
19.125 5.8849268e-15 9.165399e-14 0.0 3.7436892e-15 5.37042168e-14 0.0 
19.375 5.122328e-15 8.21510528e-14 0.0 3.8733292e-15 6.7143638e-14 0.0 
19.625 4.1360752e-15 8.33828088e-14 0.0 4.1170252e-15 5.71212364e-14 0.0 
19.875 4.997642e-15 5.971131e-14 0.0 6.0557904e-15 4.94888928e-14 0.0 
20.125 3.881634e-15 6.47516084e-14 0.0 4.1378096e-15 5.49321124e-14 0.0 
20.375 4.813484e-15 7.57965772e-14 0.0 1.9001252e-15 4.44003148e-14 0.0 
20.625 5.147554e-15 7.76197736e-14 0.0 3.3600928e-15 4.43425992e-14 0.0 
20.875 3.513638e-15 7.17681688e-14 0.0 2.955708e-15 4.64503392e-14 0.0 
21.125 3.9124232e-15 6.78688836e-14 0.0 1.9951112e-15 3.91220764e-14 0.0 
21.375 3.0995192e-15 6.02128388e-14 0.0 2.6696084e-15 4.18088564e-14 0.0 
21.625 2.9499932e-15 6.86545388e-14 0.0 1.323154e-15 4.04162552e-14 0.0 
21.875 3.4531268e-15 8.20010204e-14 0.0 1.8145892e-15 3.43933852e-14 0.0 
22.125 2.692936e-15 6.56593096e-14 0.0 1.2520596e-15 3.67666104e-14 0.0 
22.375 3.7505012e-15 5.21779588e-14 0.0 2.1367832e-15 3.51455812e-14 0.0 
22.625 2.3004064e-15 6.12065548e-14 0.0 2.3683572e-15 4.0394742e-14 0.0 
22.875 1.919744e-15 5.28739652e-14 0.0 2.0270708e-15 3.1991702e-14 0.0 
23.125 2.8034008e-15 5.11733592e-14 0.0 1.68309e-15 3.56343392e-14 0.0 
23.375 2.2019272e-15 6.2468676e-14 0.0 2.1250648e-15 3.97545016e-14 0.0 
23.625 3.1920776e-15 4.72123412e-14 0.0 1.4661868e-15 3.7697958e-14 0.0 
23.875 3.1773388e-15 5.267257e-14 0.0 2.0883196e-15 2.63591348e-14 0.0 
24.125 5.6463248e-15 4.39936972e-14 0.0 2.0734676e-15 2.63853156e-14 0.0 
24.375 1.6344412e-15 5.0577452e-14 0.0 2.280018e-15 3.06451356e-14 0.0 
24.625 1.9778516e-15 4.74070828e-14 0.0 1.4635196e-15 2.31224692e-14 0.0 
24.875 2.0719484e-15 4.72605996e-14 0.0 1.297834e-15 2.26576536e-14 0.0 
25.125 1.8800884e-15 3.65793788e-14 0.0 2.0190544e-15 2.98991616e-14 0.0 
25.375 1.7229652e-15 5.31963516e-14 0.0 1.0701236e-15 2.12382032e-14 0.0 
25.625 1.1857476e-15 5.17834996e-14 0.0 9.260064e-16 2.86595684e-14 0.0 
25.875 2.3531588e-15 3.74714792e-14 0.0 2.326606e-15 3.20515148e-14 0.0 
26.125 1.4566308e-15 4.3721446e-14 0.0 1.041164e-16 2.60490244e-14 0.0 
26.375 1.9023512e-15 3.73016768e-14 0.0 1.2524788e-15 1.8830192e-14 0.0 
26.625 1.263396e-15 4.77819532e-14 0.0 1.0962224e-15 1.91908072e-14 0.0 
26.875 1.6111764e-15 3.26419984e-14 0.0 1.0658544e-15 1.83139904e-14 0.0 
27.125 2.3933284e-15 3.14586044e-14 0.0 1.2336784e-15 2.00199408e-14 0.0 
27.375 1.6017008e-15 4.46349432e-14 0.0 7.135788e-16 2.41675744e-14 0.0 
27.625 1.2900764e-15 3.4434716e-14 0.0 1.0099608e-15 1.69191772e-14 0.0 
27.875 1.3776584e-15 3.08092448e-14 0.0 6.076172e-16 1.57121596e-14 0.0 
28.125 4.410572e-16 3.08249732e-14 0.0 1.1250488e-15 2.32879964e-14 0.0 
28.375 1.3833308e-15 2.97894304e-14 0.0 6.59736e-16 1.52432248e-14 0.0 
28.625 5.680144e-16 3.16237532e-14 0.0 6.575896e-16 1.43952816e-14 0.0 
28.875 8.808972e-16 2.80858304e-14 0.0 2.412992e-16 1.28536304e-14 0.0 
29.125 6.991204e-16 2.9116034e-14 0.0 5.120936e-16 1.34263908e-14 0.0 
29.375 1.7808104e-15 3.27498824e-14 0.0 5.835028e-16 2.14495352e-14 0.0 
29.625 2.382402e-15 2.83117852e-14 0.0 1.961276e-16 1.24524388e-14 0.0 
29.875 9.322408e-16 3.47781544e-14 0.0 1.592068e-16 2.06336556e-14 0.0 
30.125 1.8507348e-15 2.35332892e-14 0.0 8.252436e-16 1.22714776e-14 0.0 
30.375 1.0216092e-15 2.9604696e-14 0.0 1.0840712e-15 1.83415992e-14 0.0 
30.625 1.0001228e-15 2.26577408e-14 0.0 0.0 1.20372324e-14 0.0 
30.875 2.343096e-16 2.70236832e-14 0.0 1.1393408e-15 1.1325732e-14 0.0 
31.125 5.845716e-16 2.46817284e-14 0.0 9.695516e-16 8.8725416e-15 0.0 
31.375 0.0 2.20245376e-14 0.0 2.862916e-16 1.15479092e-14 0.0 
31.625 6.68314e-16 2.22371604e-14 0.0 8.400272e-16 9.4518012e-15 0.0 
31.875 3.206044e-16 3.1914914e-14 0.0 0.0 8.3202372e-15 0.0 
32.125 5.894016e-16 2.26729416e-14 0.0 3.08738e-16 8.003786e-15 0.0 
32.375 1.4001932e-15 2.11952788e-14 0.0 6.122028e-16 7.8978408e-15 0.0 
32.625 1.0893964e-15 2.11389712e-14 0.0 4.13052e-16 1.68105392e-14 0.0 
32.875 7.656768e-16 2.31032284e-14 0.0 5.507204e-16 7.0838668e-15 0.0 
33.125 8.494088e-16 2.17552052e-14 0.0 8.837792e-16 7.185704e-15 0.0 
33.375 2.619676e-16 2.2109126e-14 0.0 0.0 6.9393144e-15 0.0 
33.625 3.30836e-16 2.00729328e-14 0.0 0.0 7.8674376e-15 0.0 
33.875 1.205364e-15 2.36658116e-14 0.0 0.0 7.8243296e-15 0.0 
34.125 4.702256e-16 2.018893e-14 0.0 6.742872e-16 6.0365812e-15 0.0 
34.375 9.462652e-16 2.12716904e-14 0.0 0.0 6.3936928e-15 0.0 
34.625 8.100732e-16 2.02935552e-14 0.0 0.0 7.199408e-15 0.0 
34.875 7.004316e-16 1.8588626e-14 0.0 4.350828e-16 6.3029024e-15 0.0 
35.125 7.777832e-16 1.61369124e-14 0.0 0.0 4.2099176e-15 0.0 
35.375 0.0 1.98198688e-14 0.0 6.068016e-16 3.9245288e-15 0.0 
35.625 2.389068e-16 1.59408872e-14 0.0 0.0 5.3687224e-15 0.0 
35.875 2.114412e-16 1.5287068e-14 0.0 6.362548e-16 3.8623352e-15 0.0 
36.125 6.121108e-16 1.60213868e-14 0.0 2.92016e-16 4.7856176e-15 0.0 
36.375 3.243112e-16 1.5890488e-14 0.0 3.57084e-16 5.2317964e-15 0.0 
36.625 3.083776e-16 2.73967624e-14 0.0 5.098964e-16 4.5790612e-15 0.0 
36.875 0.0 1.40946288e-14 0.0 4.704076e-16 4.2684992e-15 0.0 
37.125 3.825532e-16 1.67617524e-14 0.0 5.89414e-16 4.4521972e-15 0.0 
37.375 2.804288e-16 1.5252722e-14 0.0 0.0 2.7543476e-15 0.0 
37.625 7.884004e-16 1.64169144e-14 0.0 0.0 3.8601036e-15 0.0 
37.875 0.0 1.64126316e-14 0.0 0.0 3.3216824e-15 0.0 
38.125 0.0 1.27031016e-14 0.0 0.0 5.1584556e-15 0.0 
38.375 3.023572e-16 1.34640172e-14 0.0 0.0 2.6105888e-15 0.0 
38.625 0.0 1.26267868e-14 0.0 0.0 3.4624968e-15 0.0 
38.875 2.615928e-16 9.4817696e-15 0.0 3.409148e-16 2.6794744e-15 0.0 
39.125 9.373544e-16 1.04469708e-14 0.0 3.17082e-16 2.5050684e-15 0.0 
39.375 1.0295644e-15 1.40408648e-14 0.0 0.0 5.076228e-15 0.0 
39.625 3.475032e-16 1.32841108e-14 0.0 2.991708e-16 2.5702224e-15 0.0 
39.875 0.0 1.04202632e-14 0.0 0.0 2.6045676e-15 0.0 
40.125 0.0 8.5586552e-15 0.0 0.0 5.710482e-15 0.0 
40.375 3.179844e-16 1.02293104e-14 0.0 3.404936e-16 1.3330452e-15 0.0 
40.625 0.0 8.9996236e-15 0.0 3.135612e-16 3.3778944e-15 0.0 
40.875 3.70254e-16 8.8910408e-15 0.0 0.0 2.74291e-15 0.0 
41.125 0.0 1.19964796e-14 0.0 0.0 1.8452152e-15 0.0 
41.375 0.0 1.24152992e-14 0.0 0.0 2.10633e-15 0.0 
41.625 0.0 9.2161256e-15 0.0 3.33394e-16 2.3643724e-15 0.0 
41.875 7.580244e-16 1.0053362e-14 0.0 0.0 2.6309308e-15 0.0 
42.125 1.0502e-15 8.9625412e-15 0.0 0.0 1.208106e-15 0.0 
42.375 0.0 9.0684316e-15 0.0 0.0 1.9610832e-15 0.0 
42.625 0.0 8.6750536e-15 0.0 0.0 2.484504e-16 0.0 
42.875 0.0 6.5229708e-15 0.0 0.0 1.2536716e-15 0.0 
43.125 0.0 7.6105016e-15 0.0 0.0 1.82132932e-14 0.0 
43.375 3.03122e-16 5.9081608e-15 0.0 0.0 1.0281416e-15 0.0 
43.625 0.0 7.9971652e-15 0.0 0.0 2.5948276e-15 0.0 
43.875 4.4494e-16 8.1376408e-15 0.0 0.0 2.62198e-16 0.0 
44.125 3.734824e-16 6.3793552e-15 0.0 0.0 1.5945444e-15 0.0 
44.375 0.0 8.3313984e-15 0.0 0.0 1.3449036e-15 0.0 
44.625 0.0 5.4329088e-15 0.0 0.0 1.3573268e-15 0.0 
44.875 0.0 8.7907196e-15 0.0 0.0 1.1003748e-15 0.0 
45.125 0.0 6.1119068e-15 0.0 0.0 1.387764e-15 0.0 
45.375 0.0 8.7102384e-15 0.0 0.0 1.4017148e-15 0.0 
45.625 4.08176e-16 6.2492332e-15 0.0 0.0 1.137998e-15 0.0 
45.875 0.0 5.4559936e-15 0.0 0.0 1.1515284e-15 0.0 
46.125 0.0 6.9667472e-15 0.0 0.0 1.7428188e-15 0.0 
46.375 0.0 7.6267352e-15 0.0 0.0 1.1747236e-15 0.0 
46.625 3.42088e-16 4.4443052e-15 0.0 0.0 2.0794304e-15 0.0 
46.875 4.04244e-16 3.9002924e-15 0.0 0.0 8.973348e-16 0.0 
47.125 0.0 5.7617792e-15 0.0 0.0 9.079332e-16 0.0 
47.375 0.0 4.5950104e-15 0.0 0.0 3.068256e-16 0.0 
47.625 0.0 6.187114e-15 0.0 0.0 6.181172e-16 0.0 
47.875 4.06064e-16 5.9404008e-15 0.0 0.0 6.279516e-16 0.0 
48.125 0.0 4.4247144e-15 0.0 0.0 6.293124e-16 0.0 
48.375 0.0 6.3832104e-15 0.0 0.0 6.390412e-16 0.0 
48.625 0.0 3.8766324e-15 0.0 0.0 0.0 0.0 
48.875 0.0 6.5260724e-15 0.0 0.0 9.778572e-16 0.0 
49.125 0.0 6.9100892e-15 0.0 0.0 3.279372e-16 0.0 
49.375 0.0 5.6483812e-15 0.0 0.0 0.0 0.0 
49.625 0.0 2.6865052e-15 0.0 0.0 3.34434e-16 0.0 
49.875 0.0 4.0715308e-15 0.0 0.0 0.0 0.0 
50.125 0.0 5.1416944e-15 0.0 0.0 0.0 0.0 
50.375 8.21776e-16 6.5822656e-15 0.0 0.0 0.0 0.0 
50.625 0.0 4.5486284e-15 0.0 0.0 3.510864e-16 0.0 
50.875 0.0 3.1822272e-15 0.0 0.0 7.08146e-16 0.0 
51.125 0.0 4.2835232e-15 0.0 0.0 7.153568e-16 0.0 
51.375 0.0 4.3226528e-15 0.0 0.0 0.0 0.0 
51.625 0.0 2.9084084e-15 0.0 0.0 3.646528e-16 0.0 
51.875 0.0 2.9396508e-15 0.0 0.0 1.1019348e-15 0.0 
52.125 0.0 1.8537784e-15 0.0 0.0 0.0 0.0 
52.375 0.0 3.7452872e-15 0.0 0.0 3.759256e-16 0.0 
52.625 0.0 3.3972636e-15 0.0 0.0 7.557396e-16 0.0 
52.875 0.0 3.431316e-15 0.0 0.0 0.0 0.0 
53.125 0.0 5.7847468e-15 0.0 0.0 1.538142e-15 0.0 
53.375 0.0 4.6677248e-15 0.0 0.0 0.0 0.0 
53.625 0.0 4.309004e-15 0.0 0.0 3.928472e-16 0.0 
53.875 0.0 2.7723168e-15 0.0 0.0 1.5875288e-15 0.0 
54.125 0.0 3.2008724e-15 0.0 0.0 0.0 0.0 
54.375 0.0 1.610604e-15 0.0 0.0 4.05e-16 0.0 
54.625 0.0 3.667056e-15 0.0 0.0 0.0 0.0 
54.875 0.0 2.054484e-15 0.0 0.0 0.0 0.0 
55.125 0.0 2.072664e-15 0.0 0.0 4.14292e-16 0.0 
55.375 0.0 1.672216e-15 0.0 0.0 0.0 0.0 
55.625 0.0 1.688196e-15 0.0 0.0 4.20748e-16 0.0 
55.875 0.0 1.701472e-15 0.0 0.0 4.27512e-16 0.0 
56.125 0.0 3.009468e-15 0.0 5.9282e-16 8.57292e-16 0.0 
56.375 0.0 3.038588e-15 0.0 0.0 1.299436e-15 0.0 
56.625 0.0 2.621988e-15 0.0 0.0 0.0 0.0 
56.875 0.0 1.76348e-15 0.0 0.0 0.0 0.0 
57.125 0.0 1.777212e-15 0.0 0.0 0.0 0.0 
57.375 0.0 4.939648e-15 0.0 0.0 0.0 0.0 
57.625 0.0 1.360288e-15 0.0 6.12412e-16 0.0 0.0 
57.875 0.0 2.739232e-15 0.0 0.0 4.55408e-16 0.0 
58.125 0.0 3.690568e-15 0.0 0.0 0.0 0.0 
58.375 0.0 2.790112e-15 0.0 0.0 0.0 0.0 
58.625 0.0 1.876756e-15 0.0 0.0 0.0 0.0 
58.875 0.0 1.417648e-15 0.0 0.0 0.0 0.0 
59.125 0.0 9.55136e-16 0.0 0.0 0.0 0.0 
59.375 0.0 2.400824e-15 0.0 0.0 0.0 0.0 
59.625 0.0 1.45372e-15 0.0 0.0 9.72092e-16 0.0 
59.875 0.0 4.90664e-16 0.0 0.0 0.0 0.0 
60.125 0.0 9.86752e-16 0.0 0.0 0.0 0.0 
60.375 0.0 1.490472e-15 0.0 0.0 0.0 0.0 
60.625 0.0 0.0 0.0 0.0 0.0 0.0 
60.875 0.0 1.516644e-15 0.0 0.0 5.07644e-16 0.0 
61.125 0.0 2.547416e-15 0.0 0.0 0.0 0.0 
61.375 0.0 2.059648e-15 0.0 0.0 5.1364e-16 0.0 
61.625 0.0 1.55444e-15 0.0 0.0 0.0 0.0 
61.875 0.0 0.0 0.0 0.0 0.0 0.0 
62.125 0.0 1.052016e-15 0.0 0.0 0.0 0.0 
62.375 0.0 5.31792e-16 0.0 0.0 0.0 0.0 
62.625 0.0 2.143796e-15 0.0 0.0 0.0 0.0 
62.875 0.0 0.0 0.0 0.0 5.39536e-16 0.0 
63.125 0.0 1.63468e-15 0.0 0.0 0.0 0.0 
63.375 0.0 5.48044e-16 0.0 0.0 0.0 0.0 
63.625 0.0 2.207856e-15 0.0 0.0 0.0 0.0 
63.875 0.0 2.228596e-15 0.0 0.0 0.0 0.0 
64.125 0.0 5.59436e-16 0.0 0.0 0.0 0.0 
64.375 0.0 5.65496e-16 0.0 0.0 0.0 0.0 
64.625 0.0 1.708528e-15 0.0 0.0 0.0 0.0 
64.875 0.0 1.722012e-15 0.0 0.0 0.0 0.0 
65.125 0.0 1.735824e-15 0.0 0.0 0.0 0.0 
65.375 0.0 1.166832e-15 0.0 0.0 0.0 0.0 
65.625 0.0 0.0 0.0 0.0 5.85876e-16 0.0 
65.875 0.0 1.18776e-15 0.0 0.0 0.0 0.0 
66.125 0.0 0.0 0.0 0.0 0.0 0.0 
66.375 0.0 1.20448e-15 0.0 0.0 0.0 0.0 
66.625 0.0 1.211472e-15 0.0 0.0 0.0 0.0 
66.875 0.0 1.83448e-15 0.0 0.0 0.0 0.0 
67.125 0.0 0.0 0.0 0.0 0.0 0.0 
67.375 0.0 6.18488e-16 0.0 0.0 0.0 0.0 
67.625 0.0 1.249768e-15 0.0 0.0 0.0 0.0 
67.875 0.0 6.26888e-16 0.0 0.0 0.0 0.0 
68.125 0.0 1.268644e-15 0.0 0.0 0.0 0.0 
68.375 0.0 0.0 0.0 0.0 0.0 0.0 
68.625 0.0 6.43392e-16 0.0 0.0 0.0 0.0 
68.875 0.0 6.48624e-16 0.0 0.0 0.0 0.0 
69.125 0.0 6.53208e-16 0.0 0.0 0.0 0.0 
69.375 0.0 0.0 0.0 0.0 0.0 0.0 
69.625 0.0 6.6024e-16 0.0 0.0 0.0 0.0 
69.875 0.0 1.335856e-15 0.0 0.0 0.0 0.0 
70.125 0.0 6.72232e-16 0.0 0.0 0.0 0.0 
70.375 0.0 0.0 0.0 0.0 0.0 0.0 
70.625 0.0 6.80172e-16 0.0 0.0 0.0 0.0 
70.875 0.0 0.0 0.0 0.0 0.0 0.0 
71.125 0.0 6.88004e-16 0.0 0.0 0.0 0.0 
71.375 0.0 0.0 0.0 0.0 0.0 0.0 
71.625 0.0 7.02452e-16 0.0 0.0 0.0 0.0 
71.875 0.0 1.413552e-15 0.0 0.0 0.0 0.0 
72.125 0.0 7.09204e-16 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 7.20008e-16 0.0 0.0 0.0 0.0 
72.875 0.0 7.22472e-16 0.0 0.0 0.0 0.0 
73.125 0.0 0.0 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 0.0 0.0 0.0 0.0 0.0 
73.875 0.0 7.42312e-16 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 1.507564e-15 0.0 0.0 0.0 0.0 
74.625 0.0 1.521452e-15 0.0 0.0 0.0 0.0 
74.875 0.0 2.294524e-15 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 7.7688e-16 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 7.85312e-16 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 0.0 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 8.30004e-16 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 1.680736e-15 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 8.91728e-16 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 9.24136e-16 0.0 0.0 0.0 0.0 
82.625 0.0 9.31728e-16 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 9.55624e-16 0.0 0.0 0.0 0.0 
83.875 0.0 9.58276e-16 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 1.006984e-15 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 1.060204e-15 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 1.130152e-15 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/dune_flux/flux_dune_antineutrino_ND_globes.txt <==
0.125 2.81681716e-07 2.0857224e-05 0.0 8.08559248e-07 4.11366808e-05 0.0 
0.375 3.60919488e-07 1.57188648e-05 0.0 1.73071272e-06 7.65054224e-05 0.0 
0.625 3.41207156e-07 1.54751728e-05 0.0 2.352963008e-06 0.00014060478 0.0 
0.875 3.21209908e-07 1.5531354e-05 0.0 2.48485028e-06 0.000200306944 0.0 
1.125 3.044669704e-07 1.84413312e-05 0.0 2.365069548e-06 0.000253042076 0.0 
1.375 2.83512316e-07 1.92324932e-05 0.0 2.243712232e-06 0.000274908436 0.0 
1.625 2.877312748e-07 1.84829984e-05 0.0 2.038528992e-06 0.000299636444 0.0 
1.875 2.8363143e-07 1.7138462e-05 0.0 1.771927108e-06 0.00032738198 0.0 
2.125 2.955537512e-07 1.468466768e-05 0.0 1.702790504e-06 0.000335185224 0.0 
2.375 2.622542388e-07 1.309938808e-05 0.0 1.591781582e-06 0.000332019348 0.0 
2.625 2.899007656e-07 1.213314396e-05 0.0 1.323539668e-06 0.000312356116 0.0 
2.875 2.954849704e-07 1.139087052e-05 0.0 1.3268057824e-06 0.000276630124 0.0 
3.125 2.389439736e-07 1.091263456e-05 0.0 1.0879718436e-06 0.000237888464 0.0 
3.375 2.4968029908e-07 1.056676104e-05 0.0 1.0020366848e-06 0.000193118692 0.0 
3.625 2.378112616e-07 9.98609728e-06 0.0 8.652631796e-07 0.000143172748 0.0 
3.875 2.459556648e-07 9.1003804e-06 0.0 9.400402436e-07 9.71298972e-05 0.0 
4.125 2.387835012e-07 8.77155696e-06 0.0 6.968970228e-07 5.84805048e-05 0.0 
4.375 2.380453904e-07 7.69705412e-06 0.0 7.032049568e-07 3.24818464e-05 0.0 
4.625 2.33627218e-07 6.59178856e-06 0.0 6.635875568e-07 1.736466444e-05 0.0 
4.875 2.16277092e-07 5.9919072e-06 0.0 4.816537884e-07 1.046171364e-05 0.0 
5.125 2.228957284e-07 5.538110364e-06 0.0 5.011260416e-07 7.66428376e-06 0.0 
5.375 2.071336336e-07 4.87922304e-06 0.0 4.183232772e-07 6.232827488e-06 0.0 
5.625 2.124406096e-07 4.338068656e-06 0.0 4.145680864e-07 5.18206544e-06 0.0 
5.875 2.056094832e-07 4.190632516e-06 0.0 3.231373644e-07 4.50954552e-06 0.0 
6.125 2.000502556e-07 3.616626216e-06 0.0 3.744470632e-07 4.30619672e-06 0.0 
6.375 1.86575132e-07 3.51325848e-06 0.0 2.998629444e-07 3.98962928e-06 0.0 
6.625 1.965715144e-07 3.300047816e-06 0.0 3.2233003108e-07 3.794576364e-06 0.0 
6.875 1.877108256e-07 3.082482964e-06 0.0 2.56100342e-07 3.386854104e-06 0.0 
7.125 1.678909944e-07 2.809915748e-06 0.0 2.523748308e-07 3.322281408e-06 0.0 
7.375 1.746147268e-07 2.661338644e-06 0.0 2.15370882e-07 3.00603506e-06 0.0 
7.625 1.775095916e-07 2.411839244e-06 0.0 2.172194436e-07 2.879230288e-06 0.0 
7.875 1.671618924e-07 2.24368434e-06 0.0 1.970713344e-07 2.627193636e-06 0.0 
8.125 1.718264296e-07 2.133615156e-06 0.0 2.0904121e-07 2.725039404e-06 0.0 
8.375 1.491745984e-07 1.969976e-06 0.0 1.774184632e-07 2.634898092e-06 0.0 
8.625 1.371297916e-07 1.916154444e-06 0.0 2.252502368e-07 2.33319354e-06 0.0 
8.875 1.446769496e-07 1.88002434e-06 0.0 1.681832384e-07 2.376864556e-06 0.0 
9.125 1.287268548e-07 1.696720492e-06 0.0 1.508262256e-07 2.302921348e-06 0.0 
9.375 1.299451656e-07 1.647003352e-06 0.0 1.505505084e-07 2.224427332e-06 0.0 
9.625 1.172200936e-07 1.739534984e-06 0.0 1.327619616e-07 2.281188296e-06 0.0 
9.875 1.198608892e-07 1.702600344e-06 0.0 1.29624158e-07 2.053453872e-06 0.0 
10.125 1.156776716e-07 1.322385948e-06 0.0 1.251665988e-07 1.961467268e-06 0.0 
10.375 1.136327048e-07 1.49969672e-06 0.0 1.053273904e-07 1.904874084e-06 0.0 
10.625 1.078278352e-07 1.42281404e-06 0.0 1.079023516e-07 1.944016788e-06 0.0 
10.875 1.199146888e-07 1.33383064e-06 0.0 1.102670444e-07 1.839392132e-06 0.0 
11.125 1.003871512e-07 1.203296652e-06 0.0 9.92053236e-08 1.865880612e-06 0.0 
11.375 1.042973132e-07 1.37774304e-06 0.0 8.59142612e-08 1.725642716e-06 0.0 
11.625 1.2744504e-07 1.184734028e-06 0.0 8.41089684e-08 1.748102772e-06 0.0 
11.875 7.7984552e-08 1.256503116e-06 0.0 7.857366e-08 1.570085692e-06 0.0 
12.125 7.86225804e-08 1.197071928e-06 0.0 7.17130876e-08 1.501928692e-06 0.0 
12.375 8.35096356e-08 1.303297944e-06 0.0 7.32504156e-08 1.376383204e-06 0.0 
12.625 8.19529528e-08 1.152617488e-06 0.0 7.1357154e-08 1.496792668e-06 0.0 
12.875 7.58335472e-08 9.85154764e-07 0.0 7.84110316e-08 1.324787216e-06 0.0 
13.125 7.01201884e-08 1.1626851e-06 0.0 5.236393e-08 1.387326232e-06 0.0 
13.375 7.17180664e-08 1.038284176e-06 0.0 5.22473812e-08 1.296561964e-06 0.0 
13.625 5.40182808e-08 9.970821944e-07 0.0 6.11909104e-08 1.223581104e-06 0.0 
13.875 6.11508824e-08 1.012170216e-06 0.0 7.68438776e-08 1.129963568e-06 0.0 
14.125 5.26843e-08 9.11141752e-07 0.0 4.37234444e-08 1.132067228e-06 0.0 
14.375 5.99296008e-08 9.02055236e-07 0.0 4.68162792e-08 1.10230916e-06 0.0 
14.625 5.78213976e-08 8.45400148e-07 0.0 5.16058832e-08 1.026587988e-06 0.0 
14.875 4.97029556e-08 9.35484192e-07 0.0 3.88503328e-08 1.026246736e-06 0.0 
15.125 4.70530836e-08 9.46098524e-07 0.0 4.10329304e-08 8.500428132e-07 0.0 
15.375 4.3000168e-08 7.8485008e-07 0.0 4.83782384e-08 8.03454828e-07 0.0 
15.625 4.41113156e-08 6.912382388e-07 0.0 3.0141856e-08 7.417824716e-07 0.0 
15.875 4.6134398e-08 7.635239712e-07 0.0 3.40361284e-08 6.400423636e-07 0.0 
16.125 4.82611056e-08 6.76498688e-07 0.0 3.1251046e-08 7.681474084e-07 0.0 
16.375 3.4760934e-08 6.33508538e-07 0.0 1.86817176e-08 5.976704436e-07 0.0 
16.625 4.12260264e-08 6.418259804e-07 0.0 2.28813344e-08 4.967536692e-07 0.0 
16.875 5.08329228e-08 6.452438452e-07 0.0 2.62555228e-08 4.918196844e-07 0.0 
17.125 4.1819154e-08 6.109656396e-07 0.0 2.22775396e-08 6.372919248e-07 0.0 
17.375 3.61344884e-08 6.33725736e-07 0.0 3.46687396e-08 4.734063932e-07 0.0 
17.625 3.36000356e-08 5.775855544e-07 0.0 2.08253824e-08 3.536829448e-07 0.0 
17.875 2.59121724e-08 7.20096206e-07 0.0 2.08117932e-08 4.262160372e-07 0.0 
18.125 2.88252508e-08 4.495023632e-07 0.0 1.99796004e-08 4.827395036e-07 0.0 
18.375 2.66072172e-08 5.172856892e-07 0.0 1.9672342e-08 3.58372584e-07 0.0 
18.625 2.49135168e-08 4.437327096e-07 0.0 2.79889036e-08 3.329947552e-07 0.0 
18.875 3.11182116e-08 4.307704896e-07 0.0 1.808826e-08 3.059377288e-07 0.0 
19.125 2.63564648e-08 4.298369396e-07 0.0 1.59014568e-08 2.660127172e-07 0.0 
19.375 1.8793064e-08 3.966463292e-07 0.0 1.86503852e-08 3.154994156e-07 0.0 
19.625 1.4610132e-08 4.383301012e-07 0.0 1.6836236e-08 3.7437494e-07 0.0 
19.875 2.917886e-08 4.45117026e-07 0.0 1.735902e-08 3.458010792e-07 0.0 
20.125 2.8956824e-08 3.982888284e-07 0.0 2.1500382e-08 2.504889684e-07 0.0 
20.375 2.0331848e-08 4.140084548e-07 0.0 1.6161236e-08 2.701439224e-07 0.0 
20.625 2.51850024e-08 4.32438828e-07 0.0 1.2014352e-08 2.35844338e-07 0.0 
20.875 1.4831224e-08 4.973366096e-07 0.0 1.4782988e-08 2.487219924e-07 0.0 
21.125 1.8678052e-08 3.301927992e-07 0.0 1.33107228e-08 2.33964562e-07 0.0 
21.375 2.099518e-08 3.616741176e-07 0.0 1.1018988e-08 2.176980032e-07 0.0 
21.625 1.94730376e-08 2.988897552e-07 0.0 1.267294e-08 1.916920212e-07 0.0 
21.875 1.471032e-08 3.02385864e-07 0.0 1.2820396e-08 2.493924088e-07 0.0 
22.125 1.1568196e-08 3.752648872e-07 0.0 9.976704e-09 2.474302108e-07 0.0 
22.375 2.242146e-08 3.484489156e-07 0.0 1.658098e-08 1.72798854e-07 0.0 
22.625 1.1769384e-08 2.921409632e-07 0.0 6.05822e-09 1.972846164e-07 0.0 
22.875 7.67126e-09 3.13813716e-07 0.0 1.2313616e-08 1.6632101e-07 0.0 
23.125 8.677456e-09 3.395054224e-07 0.0 1.2745312e-08 1.758089468e-07 0.0 
23.375 1.9611012e-08 3.661572952e-07 0.0 7.3766e-09 1.507853788e-07 0.0 
23.625 1.224062e-08 2.637384652e-07 0.0 1.017318e-08 1.509921076e-07 0.0 
23.875 1.0274484e-08 2.316528488e-07 0.0 6.952148e-09 1.309005776e-07 0.0 
24.125 1.2196608e-08 2.47088448e-07 0.0 1.120522e-08 1.2697668e-07 0.0 
24.375 8.069684e-09 3.004666e-07 0.0 6.674824e-09 2.056517e-07 0.0 
24.625 1.4436768e-08 2.17766136e-07 0.0 8.706216e-09 1.27185108e-07 0.0 
24.875 1.1284072e-08 2.15798172e-07 0.0 5.500652e-09 1.23922284e-07 0.0 
25.125 7.3422488e-08 2.90813748e-07 0.0 5.128812e-09 1.55778196e-07 0.0 
25.375 7.52266e-09 2.9214066e-07 0.0 1.0358632e-08 1.75890128e-07 0.0 
25.625 8.446268e-09 2.5890836e-07 0.0 4.611628e-09 1.095663e-07 0.0 
25.875 1.7648344e-08 2.2205416e-07 0.0 5.430008e-09 1.743969e-07 0.0 
26.125 1.1866844e-08 2.67636072e-07 0.0 3.259688e-09 1.1100842e-07 0.0 
26.375 5.880888e-09 2.08873424e-07 0.0 2.7184e-09 8.3584392e-08 0.0 
26.625 9.051736e-09 1.95541776e-07 0.0 6.633532e-09 8.6855916e-08 0.0 
26.875 3.236116e-09 2.42862968e-07 0.0 4.434132e-09 9.6710584e-08 0.0 
27.125 5.380068e-09 1.8679202e-07 0.0 4.062492e-09 8.5322944e-08 0.0 
27.375 6.659408e-09 2.16000292e-07 0.0 3.244672e-09 8.1053e-08 0.0 
27.625 3.648332e-09 2.90996188e-07 0.0 7.415724e-09 1.52849708e-07 0.0 
27.875 3.483936e-09 1.9076686e-07 0.0 4.270796e-09 7.3268176e-08 0.0 
28.125 5.810732e-09 1.80073436e-07 0.0 0.0 1.16633792e-07 0.0 
28.375 1.994616e-09 1.61643204e-07 0.0 0.0 8.0636196e-08 0.0 
28.625 1.873572e-09 1.9962784e-07 0.0 1.799516e-09 7.4433196e-08 0.0 
28.875 1.0274848e-08 1.49668448e-07 0.0 2.5862e-09 6.4692168e-08 0.0 
29.125 4.375016e-09 1.881391e-07 0.0 4.367652e-09 5.6053192e-08 0.0 
29.375 8.612072e-09 1.73643104e-07 0.0 4.380272e-09 5.9006404e-08 0.0 
29.625 7.929992e-09 1.62163352e-07 0.0 0.0 6.4199036e-08 0.0 
29.875 5.491424e-09 1.50569636e-07 0.0 3.8344e-09 6.173296e-08 0.0 
30.125 8.77248e-10 1.46981196e-07 0.0 2.639808e-09 9.3798116e-08 0.0 
30.375 3.064072e-09 1.3390058e-07 0.0 1.0952296e-08 5.3520056e-08 0.0 
30.625 5.615836e-09 1.44977336e-07 0.0 0.0 5.1103148e-08 0.0 
30.875 2.91178e-09 1.21762352e-07 0.0 1.52435484e-07 5.3120384e-08 0.0 
31.125 3.57414e-09 1.3530186e-07 0.0 0.0 6.0049332e-08 0.0 
31.375 1.387756e-09 1.23345676e-07 0.0 0.0 3.927324e-08 0.0 
31.625 7.284888e-09 1.30511364e-07 0.0 0.0 4.1467388e-08 0.0 
31.875 1.47774e-09 1.38090344e-07 0.0 4.27758e-09 4.1653612e-08 0.0 
32.125 3.024e-09 1.30829376e-07 0.0 1.26994e-09 8.8043264e-08 0.0 
32.375 7.614564e-09 1.12516148e-07 0.0 1.032472e-09 4.110362e-08 0.0 
32.625 2.713168e-09 1.0833068e-07 0.0 3.911056e-09 3.4357336e-08 0.0 
32.875 0.0 1.09871012e-07 0.0 3.405492e-09 4.593616e-08 0.0 
33.125 6.795588e-09 1.08967736e-07 0.0 1.360808e-09 3.347164e-08 0.0 
33.375 1.12154e-08 1.15922652e-07 0.0 2.191248e-09 3.7749348e-08 0.0 
33.625 3.4973e-09 1.0263314e-07 0.0 3.198436e-09 2.9137552e-08 0.0 
33.875 3.13992e-09 1.05118212e-07 0.0 0.0 3.0267368e-08 0.0 
34.125 2.32758e-09 1.21915712e-07 0.0 1.46444e-09 2.7836808e-08 0.0 
34.375 1.0012276e-08 1.04241508e-07 0.0 5.776212e-09 3.1309812e-08 0.0 
34.625 4.837388e-09 8.5533408e-08 0.0 3.180608e-09 2.7398648e-08 0.0 
34.875 5.999192e-09 6.556088e-08 0.0 1.4781e-09 2.1123528e-08 0.0 
35.125 1.88382e-09 9.6784796e-08 0.0 0.0 1.64418e-08 0.0 
35.375 1.491832e-09 9.626698e-08 0.0 1.418216e-09 2.9781076e-08 0.0 
35.625 0.0 7.8156492e-08 0.0 1.5137e-09 4.0150184e-08 0.0 
35.875 1.802048e-09 7.7478868e-08 0.0 4.670084e-09 1.5806952e-08 0.0 
36.125 2.341612e-09 1.75726744e-07 0.0 0.0 1.6434232e-08 0.0 
36.375 0.0 9.554688e-08 0.0 0.0 2.1687336e-08 0.0 
36.625 2.255448e-09 7.57469e-08 0.0 0.0 3.315984e-08 0.0 
36.875 0.0 8.310732e-08 0.0 1.817124e-09 1.4671928e-08 0.0 
37.125 0.0 8.6045824e-08 0.0 0.0 3.1377648e-08 0.0 
37.375 1.980744e-09 8.395462e-08 0.0 4.780124e-09 1.4695164e-08 0.0 
37.625 0.0 4.9614068e-08 0.0 3.503632e-09 8.870252e-09 0.0 
37.875 0.0 7.1686932e-08 0.0 0.0 1.7543324e-08 0.0 
38.125 0.0 6.2749564e-08 0.0 0.0 1.3103096e-08 0.0 
38.375 0.0 5.443426e-08 0.0 0.0 2.0711532e-08 0.0 
38.625 1.464328e-09 4.8839308e-08 0.0 0.0 2.0152032e-08 0.0 
38.875 4.537092e-09 6.4567644e-08 0.0 0.0 1.1801316e-08 0.0 
39.125 3.412208e-09 4.8118044e-08 0.0 1.799732e-09 2.0886656e-08 0.0 
39.375 0.0 8.5314724e-08 0.0 0.0 1.2635708e-08 0.0 
39.625 2.008716e-09 5.3383564e-08 0.0 0.0 1.387388e-08 0.0 
39.875 0.0 4.4799484e-08 0.0 0.0 2.2327992e-08 0.0 
40.125 0.0 7.0445672e-08 0.0 0.0 2.2045752e-08 0.0 
40.375 0.0 4.9573004e-08 0.0 0.0 5.188348e-09 0.0 
40.625 0.0 5.784904e-08 0.0 0.0 1.229776e-08 0.0 
40.875 0.0 3.9415732e-08 0.0 0.0 9.924568e-09 0.0 
41.125 2.325868e-09 8.8406244e-08 0.0 0.0 1.3172824e-08 0.0 
41.375 2.73476e-09 4.3784416e-08 0.0 0.0 8.639012e-09 0.0 
41.625 2.337572e-09 4.9472096e-08 0.0 4.05712e-09 9.11332e-09 0.0 
41.875 0.0 5.8780176e-08 0.0 0.0 2.04608684e-07 0.0 
42.125 0.0 2.7390412e-08 0.0 0.0 6.285348e-09 0.0 
42.375 0.0 4.9350028e-08 0.0 0.0 9.294532e-09 0.0 
42.625 0.0 2.74861e-08 0.0 0.0 5.292924e-09 0.0 
42.875 0.0 3.6367488e-08 0.0 0.0 1.2792052e-08 0.0 
43.125 0.0 3.0080492e-08 0.0 0.0 1.533608e-08 0.0 
43.375 1.690472e-09 5.5867572e-08 0.0 0.0 9.031392e-09 0.0 
43.625 2.391576e-09 3.6200276e-08 0.0 0.0 8.560172e-09 0.0 
43.875 0.0 2.8080996e-08 0.0 0.0 6.807832e-09 0.0 
44.125 0.0 2.988652e-08 0.0 0.0 9.844648e-09 0.0 
44.375 0.0 2.7196848e-08 0.0 0.0 6.700708e-09 0.0 
44.625 0.0 3.5595712e-08 0.0 0.0 4.17916e-09 0.0 
44.875 0.0 3.5565312e-08 0.0 0.0 1.0486804e-08 0.0 
45.125 0.0 4.69078e-08 0.0 0.0 8.357412e-09 0.0 
45.375 2.108064e-09 3.3908544e-08 0.0 0.0 4.241596e-09 0.0 
45.625 0.0 4.4776188e-08 0.0 0.0 3.786428e-09 0.0 
45.875 0.0 1.9687596e-08 0.0 0.0 4.252116e-09 0.0 
46.125 0.0 2.2496184e-08 0.0 0.0 5.249312e-09 0.0 
46.375 0.0 2.9913356e-08 0.0 0.0 4.16096e-09 0.0 
46.625 1.839464e-09 2.2386592e-08 0.0 3.525756e-09 2.751996e-09 0.0 
46.875 2.701396e-09 2.556322e-08 0.0 0.0 2.338144e-09 0.0 
47.125 0.0 3.6561748e-08 0.0 0.0 0.0 0.0 
47.375 0.0 4.0144968e-08 0.0 0.0 4.10808e-09 0.0 
47.625 0.0 4.2311432e-08 0.0 0.0 0.0 0.0 
47.875 0.0 1.4694024e-08 0.0 0.0 3.487276e-09 0.0 
48.125 0.0 1.5365856e-08 0.0 0.0 2.308008e-09 0.0 
48.375 0.0 3.9201816e-08 0.0 0.0 2.554184e-09 0.0 
48.625 0.0 1.7391408e-08 0.0 0.0 0.0 0.0 
48.875 0.0 1.8241984e-08 0.0 0.0 3.732936e-09 0.0 
49.125 0.0 1.5209836e-08 0.0 0.0 0.0 0.0 
49.375 0.0 1.4092348e-08 0.0 0.0 0.0 0.0 
49.625 0.0 2.9457136e-08 0.0 0.0 0.0 0.0 
49.875 4.6056e-09 4.19069e-08 0.0 0.0 0.0 0.0 
50.125 0.0 1.722158e-08 0.0 5.1498e-09 0.0 0.0 
50.375 0.0 2.0807724e-08 0.0 0.0 0.0 0.0 
50.625 0.0 1.6637856e-08 0.0 0.0 4.254352e-09 0.0 
50.875 0.0 2.8712324e-08 0.0 0.0 9.641332e-09 0.0 
51.125 0.0 4.6480532e-08 0.0 0.0 7.585284e-09 0.0 
51.375 0.0 1.6968776e-08 0.0 0.0 2.058616e-09 0.0 
51.625 0.0 1.857324e-08 0.0 0.0 7.413884e-09 0.0 
51.875 0.0 1.1690848e-08 0.0 0.0 4.17888e-09 0.0 
52.125 0.0 2.1993164e-08 0.0 0.0 3.971508e-09 0.0 
52.375 0.0 1.1147056e-08 0.0 0.0 2.905684e-09 0.0 
52.625 0.0 2.5216388e-08 0.0 0.0 5.543072e-09 0.0 
52.875 0.0 1.4017456e-08 0.0 0.0 2.158764e-09 0.0 
53.125 0.0 2.127044e-09 0.0 0.0 0.0 0.0 
53.375 0.0 2.0635176e-08 0.0 0.0 2.309884e-09 0.0 
53.625 0.0 6.850032e-09 0.0 0.0 2.49268e-09 0.0 
53.875 0.0 2.096096e-08 0.0 0.0 2.109276e-09 0.0 
54.125 0.0 1.1750096e-08 0.0 0.0 2.351796e-09 0.0 
54.375 0.0 4.35524e-09 0.0 0.0 0.0 0.0 
54.625 0.0 2.0614632e-08 0.0 0.0 0.0 0.0 
54.875 0.0 9.413944e-09 0.0 0.0 0.0 0.0 
55.125 0.0 1.3079764e-08 0.0 0.0 0.0 0.0 
55.375 0.0 7.760624e-09 0.0 0.0 2.215316e-09 0.0 
55.625 0.0 1.0037688e-08 0.0 0.0 5.323492e-09 0.0 
55.875 0.0 6.49576e-09 0.0 0.0 0.0 0.0 
56.125 0.0 1.6577164e-08 0.0 0.0 0.0 0.0 
56.375 0.0 8.842096e-09 0.0 0.0 6.15664e-09 0.0 
56.625 0.0 1.3339852e-08 0.0 0.0 0.0 0.0 
56.875 0.0 1.213164e-08 0.0 0.0 0.0 0.0 
57.125 0.0 1.315992e-08 0.0 0.0 0.0 0.0 
57.375 0.0 5.441916e-09 0.0 0.0 0.0 0.0 
57.625 0.0 1.6496168e-08 0.0 0.0 5.35656e-09 0.0 
57.875 0.0 2.0674012e-08 0.0 0.0 0.0 0.0 
58.125 0.0 2.4144932e-08 0.0 0.0 0.0 0.0 
58.375 0.0 6.094256e-09 0.0 0.0 0.0 0.0 
58.625 0.0 9.452272e-09 0.0 0.0 0.0 0.0 
58.875 0.0 2.41238e-09 0.0 0.0 0.0 0.0 
59.125 0.0 2.965788e-09 0.0 0.0 0.0 0.0 
59.375 0.0 5.242272e-09 0.0 0.0 0.0 0.0 
59.625 0.0 5.711852e-09 0.0 0.0 2.81512e-09 0.0 
59.875 0.0 9.14206e-09 0.0 0.0 0.0 0.0 
60.125 0.0 0.0 0.0 0.0 0.0 0.0 
60.375 0.0 1.15852e-08 0.0 0.0 0.0 0.0 
60.625 0.0 3.468476e-09 0.0 0.0 2.870892e-09 0.0 
60.875 0.0 2.585092e-09 0.0 0.0 3.575728e-09 0.0 
61.125 0.0 6.460116e-09 0.0 0.0 0.0 0.0 
61.375 0.0 1.0857332e-08 0.0 0.0 0.0 0.0 
61.625 0.0 0.0 0.0 0.0 0.0 0.0 
61.875 0.0 6.443596e-09 0.0 0.0 0.0 0.0 
62.125 0.0 1.7203572e-08 0.0 0.0 0.0 0.0 
62.375 0.0 3.455048e-09 0.0 0.0 0.0 0.0 
62.625 0.0 9.792988e-09 0.0 0.0 4.65188e-09 0.0 
62.875 0.0 1.08491e-08 0.0 0.0 0.0 0.0 
63.125 0.0 1.087104e-08 0.0 0.0 0.0 0.0 
63.375 0.0 4.29736e-09 0.0 0.0 0.0 0.0 
63.625 0.0 2.87504e-09 0.0 0.0 0.0 0.0 
63.875 0.0 3.539996e-09 0.0 0.0 0.0 0.0 
64.125 0.0 1.4688656e-08 0.0 0.0 0.0 0.0 
64.375 0.0 9.143612e-09 0.0 0.0 0.0 0.0 
64.625 0.0 0.0 0.0 0.0 0.0 0.0 
64.875 0.0 0.0 0.0 0.0 4.53008e-09 0.0 
65.125 0.0 2.6271156e-08 0.0 0.0 0.0 0.0 
65.375 0.0 1.18562e-08 0.0 0.0 0.0 0.0 
65.625 0.0 3.196988e-09 0.0 0.0 0.0 0.0 
65.875 0.0 0.0 0.0 0.0 0.0 0.0 
66.125 0.0 6.70272e-09 0.0 0.0 0.0 0.0 
66.375 0.0 4.12672e-09 0.0 0.0 0.0 0.0 
66.625 0.0 0.0 0.0 0.0 0.0 0.0 
66.875 0.0 9.088988e-09 0.0 0.0 0.0 0.0 
67.125 0.0 3.281968e-09 0.0 0.0 0.0 0.0 
67.375 0.0 8.611e-09 0.0 0.0 0.0 0.0 
67.625 0.0 3.364652e-09 0.0 0.0 0.0 0.0 
67.875 0.0 0.0 0.0 0.0 0.0 0.0 
68.125 0.0 0.0 0.0 0.0 0.0 0.0 
68.375 0.0 0.0 0.0 0.0 0.0 0.0 
68.625 0.0 3.561984e-09 0.0 0.0 0.0 0.0 
68.875 0.0 0.0 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 4.1104e-09 0.0 0.0 0.0 0.0 
69.625 0.0 4.63848e-09 0.0 0.0 0.0 0.0 
69.875 0.0 1.2158208e-08 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 9.223788e-09 0.0 0.0 0.0 0.0 
70.625 0.0 0.0 0.0 0.0 0.0 0.0 
70.875 0.0 5.69788e-09 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 6.56556e-09 0.0 0.0 0.0 0.0 
71.625 0.0 7.42648e-09 0.0 0.0 0.0 0.0 
71.875 0.0 1.4628712e-08 0.0 0.0 0.0 0.0 
72.125 0.0 4.37012e-09 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 1.006472e-08 0.0 0.0 0.0 0.0 
72.875 0.0 4.99408e-09 0.0 0.0 0.0 0.0 
73.125 0.0 0.0 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 0.0 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 4.67776e-09 0.0 0.0 0.0 0.0 
74.625 0.0 3.993176e-09 0.0 0.0 0.0 0.0 
74.875 0.0 0.0 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 0.0 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 5.08512e-09 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 0.0 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 4.33824e-09 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 7.48536e-09 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 5.34828e-09 0.0 0.0 0.0 0.0 
82.375 0.0 5.05604e-09 0.0 0.0 0.0 0.0 
82.625 0.0 6.63664e-09 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 5.23148e-09 0.0 0.0 0.0 0.0 
83.875 0.0 0.0 0.0 0.0 0.0 0.0 
84.125 0.0 1.056272e-08 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 6.096e-09 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 1.186908e-08 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/dune_flux/flux_dune_neutrino_FD_globes.txt <==
0.125 1.252949604e-13 7.36421084e-12 0.0 4.19148556e-14 3.33833832e-12 0.0 
0.375 2.5832964e-13 1.36532008e-11 0.0 4.62860952e-14 2.10103112e-12 0.0 
0.625 3.22269176e-13 2.3163102e-11 0.0 4.43069936e-14 2.178922e-12 0.0 
0.875 3.324619736e-13 3.07193532e-11 0.0 4.35501936e-14 2.06318884e-12 0.0 
1.125 3.367171216e-13 3.60870544e-11 0.0 4.2004986e-14 2.24520976e-12 0.0 
1.375 3.110067288e-13 3.91193924e-11 0.0 3.7539578e-14 2.648499e-12 0.0 
1.625 3.038983496e-13 3.98056264e-11 0.0 4.090362532e-14 2.6010758e-12 0.0 
1.875 2.652927448e-13 4.32165636e-11 0.0 4.035658712e-14 2.4483846e-12 0.0 
2.125 2.444122016e-13 4.47214196e-11 0.0 3.851424104e-14 2.24919312e-12 0.0 
2.375 2.374787676e-13 4.44079172e-11 0.0 4.083735856e-14 2.06847364e-12 0.0 
2.625 2.341088076e-13 4.5316966e-11 0.0 3.696521268e-14 1.862907672e-12 0.0 
2.875 2.066062152e-13 4.5580652e-11 0.0 3.660212632e-14 1.644864152e-12 0.0 
3.125 1.759408628e-13 4.20174844e-11 0.0 3.500095144e-14 1.499334776e-12 0.0 
3.375 1.60870384e-13 3.62152488e-11 0.0 3.327799304e-14 1.298228172e-12 0.0 
3.625 1.64346412e-13 3.00391296e-11 0.0 3.293517028e-14 1.223470008e-12 0.0 
3.875 1.597109468e-13 2.33474264e-11 0.0 3.13466366e-14 1.26707002e-12 0.0 
4.125 1.36191062e-13 1.67550496e-11 0.0 3.08986216e-14 1.357329488e-12 0.0 
4.375 1.272558516e-13 1.082261772e-11 0.0 2.94638216e-14 1.284221768e-12 0.0 
4.625 1.113919784e-13 6.40527424e-12 0.0 3.02928294e-14 1.176495264e-12 0.0 
4.875 1.005068412e-13 3.74867224e-12 0.0 3.079696924e-14 9.7172334e-13 0.0 
5.125 1.018970528e-13 2.37703772e-12 0.0 2.849371568e-14 9.02814108e-13 0.0 
5.375 9.21761076e-14 1.801464732e-12 0.0 2.554603488e-14 7.93989764e-13 0.0 
5.625 8.857521492e-14 1.526539552e-12 0.0 2.594229784e-14 6.9330094e-13 0.0 
5.875 7.6380653e-14 1.259908996e-12 0.0 2.525537712e-14 6.28416524e-13 0.0 
6.125 7.964382184e-14 1.199719516e-12 0.0 2.579705e-14 5.924918508e-13 0.0 
6.375 7.129566312e-14 1.080529236e-12 0.0 2.47192282e-14 5.051166804e-13 0.0 
6.625 6.349042212e-14 1.029221104e-12 0.0 2.568895272e-14 4.799299872e-13 0.0 
6.875 6.287325624e-14 9.67308304e-13 0.0 2.379209664e-14 4.317074284e-13 0.0 
7.125 5.945235656e-14 8.98215892e-13 0.0 2.09565204e-14 3.860495548e-13 0.0 
7.375 5.399501692e-14 8.79241204e-13 0.0 2.303880144e-14 3.6132078e-13 0.0 
7.625 4.715328704e-14 7.95349696e-13 0.0 2.332014388e-14 3.169706692e-13 0.0 
7.875 4.919231988e-14 7.80268052e-13 0.0 1.990116412e-14 2.885585816e-13 0.0 
8.125 4.886314456e-14 7.30640588e-13 0.0 1.838631808e-14 2.645106756e-13 0.0 
8.375 4.206756692e-14 7.38519e-13 0.0 1.991057016e-14 2.5535663632e-13 0.0 
8.625 4.431822244e-14 7.03471676e-13 0.0 1.87284932e-14 2.444421964e-13 0.0 
8.875 4.0845698e-14 6.78884752e-13 0.0 1.661470052e-14 2.405201112e-13 0.0 
9.125 3.782696752e-14 6.33712664e-13 0.0 1.676073688e-14 2.3297568632e-13 0.0 
9.375 4.124032276e-14 6.45008024e-13 0.0 1.690972752e-14 2.084389332e-13 0.0 
9.625 3.403848048e-14 6.3599622e-13 0.0 1.498601588e-14 1.7379113496e-13 0.0 
9.875 3.238040828e-14 6.21484644e-13 0.0 1.5595151e-14 1.7118340516e-13 0.0 
10.125 3.036618872e-14 5.76144732e-13 0.0 1.563451668e-14 1.773615512e-13 0.0 
10.375 3.131289048e-14 5.63899328e-13 0.0 1.324911128e-14 1.5641262516e-13 0.0 
10.625 2.866990376e-14 5.40661856e-13 0.0 1.327084164e-14 1.434543134e-13 0.0 
10.875 2.737197144e-14 5.17648376e-13 0.0 1.247532556e-14 1.5177974432e-13 0.0 
11.125 2.559738732e-14 5.135934e-13 0.0 1.231407404e-14 1.3917676424e-13 0.0 
11.375 2.549340236e-14 4.91554268e-13 0.0 1.467967524e-14 1.2661023896e-13 0.0 
11.625 2.639136788e-14 4.82190784e-13 0.0 1.222357496e-14 1.3820964288e-13 0.0 
11.875 2.1233137e-14 4.56069796e-13 0.0 1.133138276e-14 1.2136066336e-13 0.0 
12.125 2.047729324e-14 4.57070712e-13 0.0 9.58919288e-15 1.0944192408e-13 0.0 
12.375 2.178209788e-14 4.3633948e-13 0.0 8.86026576e-15 9.993652088e-14 0.0 
12.625 1.928142624e-14 4.18844444e-13 0.0 9.20182624e-15 1.1704270408e-13 0.0 
12.875 1.812961076e-14 4.09227776e-13 0.0 1.056104056e-14 9.716337444e-14 0.0 
13.125 1.64614358e-14 4.00796092e-13 0.0 8.79509388e-15 9.286676572e-14 0.0 
13.375 1.528092276e-14 3.9379322e-13 0.0 9.0036854e-15 8.671645116e-14 0.0 
13.625 1.488593856e-14 3.75152812e-13 0.0 8.19061852e-15 9.407746888e-14 0.0 
13.875 1.471443536e-14 3.62264008e-13 0.0 8.13129392e-15 1.0620238184e-13 0.0 
14.125 1.388524484e-14 3.50333352e-13 0.0 5.65159904e-15 9.258599084e-14 0.0 
14.375 1.282505648e-14 3.4481408e-13 0.0 6.53756804e-15 8.29081426e-14 0.0 
14.625 1.22791652e-14 3.25583354e-13 0.0 7.3013374e-15 8.83062778e-14 0.0 
14.875 1.158500868e-14 3.16595204e-13 0.0 7.0234808e-15 8.152663348e-14 0.0 
15.125 1.13719204e-14 3.19467972e-13 0.0 6.6982334e-15 8.881841248e-14 0.0 
15.375 1.127084172e-14 3.136099852e-13 0.0 6.2994868e-15 7.148909732e-14 0.0 
15.625 1.04738348e-14 2.938387756e-13 0.0 4.6072996e-15 6.103117016e-14 0.0 
15.875 9.056124e-15 2.8031874e-13 0.0 6.07421996e-15 7.213793556e-14 0.0 
16.125 1.06407688e-14 2.50894732e-13 0.0 5.1233276e-15 5.16114382e-14 0.0 
16.375 9.87004e-15 2.471277068e-13 0.0 5.4005864e-15 5.614839976e-14 0.0 
16.625 9.6897056e-15 2.26093458e-13 0.0 5.6992832e-15 4.885585608e-14 0.0 
16.875 8.985016e-15 2.334930288e-13 0.0 5.1386256e-15 5.5382902e-14 0.0 
17.125 7.2868612e-15 2.028065488e-13 0.0 4.9456728e-15 4.811253364e-14 0.0 
17.375 7.5698044e-15 2.030194484e-13 0.0 5.2779356e-15 4.8590922e-14 0.0 
17.625 6.963564e-15 1.872183612e-13 0.0 3.0422452e-15 6.0720446e-14 0.0 
17.875 7.7676272e-15 1.562257052e-13 0.0 4.9753608e-15 5.06544524e-14 0.0 
18.125 5.9936228e-15 1.418871068e-13 0.0 4.583974e-15 4.97155484e-14 0.0 
18.375 7.5902304e-15 1.424285676e-13 0.0 4.1044912e-15 4.4481234e-14 0.0 
18.625 5.21534e-15 1.327472544e-13 0.0 2.9502384e-15 4.6156302e-14 0.0 
18.875 6.3271832e-15 1.229040404e-13 0.0 3.6259568e-15 4.24284792e-14 0.0 
19.125 5.7314916e-15 1.200126044e-13 0.0 3.8345692e-15 4.77713448e-14 0.0 
19.375 6.0870004e-15 1.0869078e-13 0.0 2.7384272e-15 3.81136024e-14 0.0 
19.625 6.5042916e-15 1.08015184e-13 0.0 3.9584256e-15 3.7781654e-14 0.0 
19.875 5.8024732e-15 1.0587099e-13 0.0 2.625596e-15 4.9747728e-14 0.0 
20.125 4.114092e-15 1.024652768e-13 0.0 2.7185148e-15 3.93221208e-14 0.0 
20.375 3.6396864e-15 1.155317864e-13 0.0 2.8487084e-15 3.62938528e-14 0.0 
20.625 3.072998e-15 9.36955356e-14 0.0 1.40693e-15 4.43145908e-14 0.0 
20.875 4.3619144e-15 9.87420216e-14 0.0 3.1160732e-15 3.51398412e-14 0.0 
21.125 5.0239772e-15 9.82292576e-14 0.0 1.9862532e-15 3.18026356e-14 0.0 
21.375 4.0151408e-15 8.62298768e-14 0.0 2.0532708e-15 2.72539816e-14 0.0 
21.625 2.7620396e-15 1.08003092e-13 0.0 2.5713752e-15 2.31587488e-14 0.0 
21.875 2.053106e-15 1.004165064e-13 0.0 1.3589116e-15 2.70014772e-14 0.0 
22.125 3.1585424e-15 8.72037796e-14 0.0 1.7862208e-15 2.17668936e-14 0.0 
22.375 3.77748e-15 8.0950148e-14 0.0 1.7452608e-15 1.97142628e-14 0.0 
22.625 2.5197856e-15 8.93082452e-14 0.0 1.51985e-15 3.28944612e-14 0.0 
22.875 2.9106204e-15 9.66809788e-14 0.0 1.7071312e-15 1.81787484e-14 0.0 
23.125 3.0662972e-15 8.70451692e-14 0.0 1.2279476e-15 2.49224004e-14 0.0 
23.375 2.7864076e-15 7.35532348e-14 0.0 1.3541192e-15 2.0891416e-14 0.0 
23.625 2.9434924e-15 6.86101728e-14 0.0 2.603326e-15 3.22366836e-14 0.0 
23.875 2.9163672e-15 7.38919876e-14 0.0 5.402696e-16 1.86753272e-14 0.0 
24.125 2.9286808e-15 6.6404648e-14 0.0 1.4917296e-15 3.02142012e-14 0.0 
24.375 3.2104872e-15 6.3229222e-14 0.0 1.3223224e-15 1.89234312e-14 0.0 
24.625 3.0333704e-15 7.71355628e-14 0.0 1.0781804e-15 2.23922376e-14 0.0 
24.875 2.8581168e-15 6.61440572e-14 0.0 1.1225008e-15 2.32479296e-14 0.0 
25.125 2.3749916e-15 5.60838672e-14 0.0 8.79832e-16 1.47130984e-14 0.0 
25.375 1.6531104e-15 5.47424688e-14 0.0 5.934056e-16 1.52509404e-14 0.0 
25.625 1.6704356e-15 7.10373188e-14 0.0 1.106918e-15 1.4692074e-14 0.0 
25.875 9.187356e-16 6.26983144e-14 0.0 1.3015236e-15 1.50680156e-14 0.0 
26.125 2.0675924e-15 5.91762404e-14 0.0 6.691348e-16 1.48861636e-14 0.0 
26.375 9.324948e-16 5.84824592e-14 0.0 4.947168e-16 1.60279848e-14 0.0 
26.625 1.1626148e-15 6.35567932e-14 0.0 7.017768e-16 1.48992812e-14 0.0 
26.875 2.08029e-15 4.8359228e-14 0.0 0.0 2.05167944e-14 0.0 
27.125 2.5171664e-15 4.37279128e-14 0.0 9.799508e-16 1.24524592e-14 0.0 
27.375 6.506316e-16 4.70061428e-14 0.0 5.832108e-16 1.91158168e-14 0.0 
27.625 1.0062e-15 4.53983908e-14 0.0 1.9426372e-15 1.83858828e-14 0.0 
27.875 1.2230004e-15 3.98300092e-14 0.0 1.113554e-15 1.24564292e-14 0.0 
28.125 1.383486e-15 4.20669632e-14 0.0 1.0215592e-15 1.41065652e-14 0.0 
28.375 1.1865844e-15 5.02047788e-14 0.0 0.0 8.9886372e-15 0.0 
28.625 1.4325824e-15 3.93758076e-14 0.0 8.309872e-16 1.07368812e-14 0.0 
28.875 2.5297e-15 3.7747468e-14 0.0 7.233424e-16 9.3277772e-15 0.0 
29.125 8.934344e-16 3.90531768e-14 0.0 4.759088e-16 1.19241964e-14 0.0 
29.375 1.279772e-15 3.82957292e-14 0.0 0.0 1.83471704e-14 0.0 
29.625 5.730564e-16 3.30150172e-14 0.0 5.5988e-16 9.0958788e-15 0.0 
29.875 5.937428e-16 3.6845566e-14 0.0 1.6114016e-15 9.6237248e-15 0.0 
30.125 9.88086e-16 4.44277032e-14 0.0 8.094428e-16 9.0401492e-15 0.0 
30.375 1.5613428e-15 3.9849736e-14 0.0 3.390984e-16 7.572806e-15 0.0 
30.625 2.436152e-16 3.3937984e-14 0.0 0.0 9.0921464e-15 0.0 
30.875 9.952804e-16 3.38251748e-14 0.0 3.816024e-16 1.0798524e-14 0.0 
31.125 1.012566e-15 3.42447868e-14 0.0 5.193164e-16 1.58871876e-14 0.0 
31.375 8.269168e-16 2.70844948e-14 0.0 4.721376e-16 1.79893012e-14 0.0 
31.625 3.93298e-16 3.05849368e-14 0.0 6.836424e-16 1.5905066e-14 0.0 
31.875 7.642528e-16 3.00080792e-14 0.0 2.712984e-16 5.9512984e-15 0.0 
32.125 8.852388e-16 3.64713072e-14 0.0 0.0 7.0352816e-15 0.0 
32.375 3.56278e-16 2.46088284e-14 0.0 0.0 8.4368568e-15 0.0 
32.625 6.637952e-16 2.65758692e-14 0.0 0.0 6.8328412e-15 0.0 
32.875 0.0 2.43146512e-14 0.0 0.0 7.6662896e-15 0.0 
33.125 1.768112e-15 2.54623304e-14 0.0 4.838128e-16 6.291448e-15 0.0 
33.375 1.2592356e-15 2.09579248e-14 0.0 0.0 6.3699628e-15 0.0 
33.625 1.0688224e-15 2.00575212e-14 0.0 1.893108e-16 5.8706064e-15 0.0 
33.875 1.844544e-16 2.18699988e-14 0.0 6.40218e-16 6.73812e-15 0.0 
34.125 0.0 1.9548914e-14 0.0 2.739476e-16 5.8775496e-15 0.0 
34.375 2.922384e-16 2.15733724e-14 0.0 2.44668e-16 5.6468744e-15 0.0 
34.625 2.39828e-16 2.1112288e-14 0.0 0.0 6.0562296e-15 0.0 
34.875 0.0 1.52692144e-14 0.0 0.0 6.3610408e-15 0.0 
35.125 1.0405288e-15 1.93961348e-14 0.0 3.608696e-16 4.5451312e-15 0.0 
35.375 5.34406e-16 1.79259776e-14 0.0 2.318388e-16 5.297372e-15 0.0 
35.625 7.37004e-16 1.94109436e-14 0.0 3.923952e-16 7.1009004e-15 0.0 
35.875 4.39444e-16 1.52855924e-14 0.0 0.0 5.2657488e-15 0.0 
36.125 8.692388e-16 1.74647616e-14 0.0 2.71518e-16 3.9227492e-15 0.0 
36.375 4.87708e-16 1.60214824e-14 0.0 2.642052e-16 4.6916656e-15 0.0 
36.625 3.38234e-16 1.6000152e-14 0.0 0.0 3.4771712e-15 0.0 
36.875 0.0 1.40934804e-14 0.0 0.0 3.1575312e-15 0.0 
37.125 0.0 1.89874592e-14 0.0 3.208488e-16 4.3283312e-15 0.0 
37.375 0.0 1.63894164e-14 0.0 0.0 3.4343192e-15 0.0 
37.625 3.551776e-16 1.46178056e-14 0.0 2.317888e-16 3.8600216e-15 0.0 
37.875 0.0 1.52525936e-14 0.0 3.489648e-16 3.1340432e-15 0.0 
38.125 0.0 1.24848372e-14 0.0 0.0 2.9771024e-15 0.0 
38.375 5.756916e-16 1.34690772e-14 0.0 0.0 3.2128148e-15 0.0 
38.625 0.0 2.6960722e-14 0.0 0.0 2.6412644e-15 0.0 
38.875 0.0 1.44347616e-14 0.0 0.0 2.8909076e-15 0.0 
39.125 0.0 1.27448696e-14 0.0 0.0 2.714884e-15 0.0 
39.375 0.0 1.22689156e-14 0.0 3.197032e-16 2.7565756e-15 0.0 
39.625 4.15676e-16 1.26371216e-14 0.0 0.0 2.3606984e-15 0.0 
39.875 3.427008e-16 1.14467592e-14 0.0 0.0 1.95265e-15 0.0 
40.125 3.180472e-16 1.14017716e-14 0.0 0.0 2.8541172e-15 0.0 
40.375 0.0 1.37875336e-14 0.0 0.0 2.6409128e-15 0.0 
40.625 0.0 9.2333856e-15 0.0 0.0 2.9253124e-15 0.0 
40.875 1.102308e-15 1.0032258e-14 0.0 0.0 2.5050664e-15 0.0 
41.125 0.0 9.6927272e-15 0.0 0.0 2.9967556e-15 0.0 
41.375 3.362516e-16 1.019365e-14 0.0 0.0 2.763304e-15 0.0 
41.625 0.0 1.0412064e-14 0.0 0.0 1.1859084e-15 0.0 
41.875 0.0 1.0229546e-14 0.0 3.397496e-16 9.5818e-16 0.0 
42.125 0.0 9.4037232e-15 0.0 0.0 2.176316e-15 0.0 
42.375 0.0 8.8275148e-15 0.0 0.0 1.9615684e-15 0.0 
42.625 2.844352e-16 8.05021e-15 0.0 0.0 2.2308052e-15 0.0 
42.875 1.4235368e-15 9.781814e-15 0.0 0.0 1.7590188e-15 0.0 
43.125 0.0 6.097216e-15 0.0 0.0 1.2680116e-15 0.0 
43.375 0.0 9.767108e-15 0.0 0.0 1.8010912e-15 0.0 
43.625 0.0 1.03795308e-14 0.0 0.0 7.78268e-16 0.0 
43.875 7.607952e-16 8.4063468e-15 0.0 0.0 2.1002308e-15 0.0 
44.125 0.0 1.14160184e-14 0.0 0.0 7.969136e-16 0.0 
44.375 0.0 8.33332e-15 0.0 4.0084e-16 1.3432564e-15 0.0 
44.625 0.0 7.3330696e-15 0.0 0.0 8.164364e-16 0.0 
44.875 3.330188e-16 7.9646596e-15 0.0 0.0 1.9211168e-15 0.0 
45.125 0.0 6.9498324e-15 0.0 0.0 1.1086888e-15 0.0 
45.375 5.15952e-16 7.587812e-15 0.0 0.0 5.629884e-16 0.0 
45.625 0.0 8.2326532e-15 0.0 0.0 1.701176e-15 0.0 
45.875 0.0 6.6116572e-15 0.0 0.0 1.1481148e-15 0.0 
46.125 0.0 7.2504616e-15 0.0 0.0 5.796776e-16 0.0 
46.375 0.0 9.0980532e-15 0.0 0.0 8.805324e-16 0.0 
46.625 3.91726e-16 5.9346584e-15 0.0 4.35184e-16 1.1894124e-15 0.0 
46.875 0.0 7.78908e-15 0.0 0.0 6.003868e-16 0.0 
47.125 0.0 6.0656308e-15 0.0 0.0 6.04206e-16 0.0 
47.375 0.0 5.20929e-15 0.0 0.0 3.078768e-16 0.0 
47.625 0.0 5.5785636e-15 0.0 0.0 1.5495836e-15 0.0 
47.875 0.0 5.9440728e-15 0.0 0.0 3.116404e-16 0.0 
48.125 0.0 3.7955864e-15 0.0 0.0 3.1549e-16 0.0 
48.375 0.0 6.071348e-15 0.0 0.0 0.0 0.0 
48.625 0.0 5.1597468e-15 0.0 0.0 9.66676e-16 0.0 
48.875 0.0 5.2238736e-15 0.0 4.79836e-16 6.515792e-16 0.0 
49.125 0.0 5.2690332e-15 0.0 0.0 0.0 0.0 
49.375 0.0 4.661368e-15 0.0 0.0 3.324088e-16 0.0 
49.625 0.0 3.3638324e-15 0.0 0.0 6.732556e-16 0.0 
49.875 0.0 4.3207644e-15 0.0 0.0 3.396532e-16 0.0 
50.125 0.0 6.85691e-15 0.0 0.0 6.866432e-16 0.0 
50.375 0.0 3.1235836e-15 0.0 0.0 0.0 0.0 
50.625 0.0 5.2431204e-15 0.0 0.0 0.0 0.0 
50.875 0.0 6.3552872e-15 0.0 0.0 7.056572e-16 0.0 
51.125 0.0 3.920822e-15 0.0 0.0 0.0 0.0 
51.375 0.0 3.5970736e-15 0.0 0.0 3.607668e-16 0.0 
51.625 0.0 3.6387164e-15 0.0 0.0 7.281588e-16 0.0 
51.875 0.0 2.9354016e-15 0.0 0.0 7.357044e-16 0.0 
52.125 0.0 3.3404176e-15 0.0 0.0 0.0 0.0 
52.375 0.0 4.1209392e-15 0.0 0.0 0.0 0.0 
52.625 0.0 3.773886e-15 0.0 0.0 0.0 0.0 
52.875 6.6968e-16 4.959152e-15 0.0 0.0 7.645024e-16 0.0 
53.125 0.0 2.3140384e-15 0.0 0.0 0.0 0.0 
53.375 6.82468e-16 2.331104e-15 0.0 0.0 3.880204e-16 0.0 
53.625 0.0 3.5307376e-15 0.0 0.0 3.910524e-16 0.0 
53.875 5.31848e-16 1.589996e-15 0.0 0.0 7.904332e-16 0.0 
54.125 0.0 2.3963556e-15 0.0 0.0 0.0 0.0 
54.375 0.0 3.628864e-15 0.0 0.0 0.0 0.0 
54.625 0.0 2.0347e-15 0.0 0.0 4.0682e-16 0.0 
54.875 0.0 1.642792e-15 0.0 0.0 1.231464e-15 0.0 
55.125 0.0 4.97478e-15 0.0 0.0 0.0 0.0 
55.375 0.0 2.095644e-15 0.0 0.0 0.0 0.0 
55.625 0.0 2.534308e-15 0.0 0.0 4.24128e-16 0.0 
55.875 0.0 1.27572e-15 0.0 0.0 4.25224e-16 0.0 
56.125 0.0 2.148028e-15 0.0 0.0 4.28752e-16 0.0 
56.375 0.0 3.02764e-15 0.0 0.0 4.32168e-16 0.0 
56.625 0.0 3.935524e-15 0.0 0.0 8.75784e-16 0.0 
56.875 0.0 3.096052e-15 0.0 0.0 8.80756e-16 0.0 
57.125 0.0 4.44484e-16 0.0 0.0 0.0 0.0 
57.375 0.0 3.142844e-15 0.0 0.0 4.48568e-16 0.0 
57.625 0.0 3.170076e-15 0.0 0.0 4.53624e-16 0.0 
57.875 0.0 3.654692e-15 0.0 0.0 0.0 0.0 
58.125 0.0 2.767504e-15 0.0 0.0 4.62532e-16 0.0 
58.375 0.0 3.249316e-15 0.0 0.0 0.0 0.0 
58.625 0.0 1.872424e-15 0.0 0.0 0.0 0.0 
58.875 0.0 1.892188e-15 0.0 0.0 0.0 0.0 
59.125 0.0 4.769e-16 0.0 0.0 0.0 0.0 
59.375 0.0 9.63236e-16 0.0 0.0 4.8164e-16 0.0 
59.625 0.0 1.455416e-15 0.0 0.0 0.0 0.0 
59.875 0.0 9.77484e-16 0.0 0.0 4.88592e-16 0.0 
60.125 0.0 1.97482e-15 0.0 0.0 4.91476e-16 0.0 
60.375 0.0 2.986168e-15 0.0 0.0 0.0 0.0 
60.625 7.41244e-16 2.505656e-15 0.0 0.0 0.0 0.0 
60.875 0.0 2.022688e-15 0.0 0.0 0.0 0.0 
61.125 0.0 1.01934e-15 0.0 0.0 0.0 0.0 
61.375 0.0 1.545968e-15 0.0 0.0 0.0 0.0 
61.625 0.0 1.555832e-15 0.0 0.0 0.0 0.0 
61.875 0.0 1.5689e-15 0.0 0.0 0.0 0.0 
62.125 0.0 5.2816e-16 0.0 0.0 0.0 0.0 
62.375 0.0 1.063224e-15 0.0 0.0 0.0 0.0 
62.625 0.0 2.144188e-15 0.0 0.0 0.0 0.0 
62.875 0.0 5.37556e-16 0.0 0.0 0.0 0.0 
63.125 0.0 1.08702e-15 0.0 0.0 0.0 0.0 
63.375 0.0 1.095276e-15 0.0 0.0 0.0 0.0 
63.625 0.0 2.75608e-15 0.0 0.0 0.0 0.0 
63.875 0.0 1.113212e-15 0.0 0.0 0.0 0.0 
64.125 0.0 5.6284e-16 0.0 0.0 0.0 0.0 
64.375 0.0 0.0 0.0 0.0 0.0 0.0 
64.625 0.0 5.6828e-16 0.0 0.0 0.0 0.0 
64.875 0.0 5.76064e-16 0.0 0.0 0.0 0.0 
65.125 0.0 1.737576e-15 0.0 0.0 0.0 0.0 
65.375 0.0 1.167116e-15 0.0 0.0 0.0 0.0 
65.625 0.0 1.76226e-15 0.0 0.0 0.0 0.0 
65.875 0.0 1.182884e-15 0.0 0.0 0.0 0.0 
66.125 0.0 1.19452e-15 0.0 0.0 0.0 0.0 
66.375 0.0 1.20086e-15 0.0 0.0 0.0 0.0 
66.625 0.0 1.813852e-15 0.0 0.0 0.0 0.0 
66.875 0.0 6.11444e-16 0.0 0.0 0.0 0.0 
67.125 0.0 1.8474e-15 0.0 0.0 0.0 0.0 
67.375 0.0 1.242356e-15 0.0 0.0 0.0 0.0 
67.625 0.0 1.87422e-15 0.0 0.0 6.2416e-16 0.0 
67.875 0.0 6.30484e-16 0.0 0.0 0.0 0.0 
68.125 0.0 6.32712e-16 0.0 0.0 0.0 0.0 
68.375 0.0 6.3966e-16 0.0 0.0 0.0 0.0 
68.625 0.0 6.42584e-16 0.0 0.0 0.0 0.0 
68.875 0.0 1.292112e-15 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 1.31424e-15 0.0 0.0 0.0 0.0 
69.625 0.0 0.0 0.0 0.0 0.0 0.0 
69.875 0.0 1.33296e-15 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 6.75512e-16 0.0 0.0 0.0 0.0 
70.625 0.0 6.80696e-16 0.0 0.0 0.0 0.0 
70.875 0.0 1.37054e-15 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 6.9732e-16 0.0 0.0 0.0 0.0 
71.625 0.0 1.398704e-15 0.0 0.0 0.0 0.0 
71.875 0.0 0.0 0.0 0.0 0.0 0.0 
72.125 0.0 1.421332e-15 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 0.0 0.0 0.0 0.0 0.0 
72.875 0.0 7.25792e-16 0.0 0.0 0.0 0.0 
73.125 0.0 7.28076e-16 0.0 0.0 0.0 0.0 
73.375 0.0 7.34484e-16 0.0 0.0 0.0 0.0 
73.625 0.0 7.41832e-16 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 0.0 0.0 0.0 0.0 0.0 
74.625 0.0 0.0 0.0 0.0 0.0 0.0 
74.875 0.0 7.65056e-16 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 7.7498e-16 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 7.85352e-16 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 8.03628e-16 0.0 0.0 0.0 0.0 
76.875 0.0 8.0844e-16 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 0.0 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 8.545e-16 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 0.0 0.0 0.0 0.0 0.0 
82.625 0.0 0.0 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 0.0 0.0 0.0 0.0 0.0 
83.875 0.0 9.60224e-16 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 0.0 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/dune_flux/flux_dune_neutrino_ND_globes.txt <==
0.125 8.63460652e-07 4.22490612e-05 0.0 2.52257032e-07 2.04299668e-05 0.0 
0.375 1.977506208e-06 8.13440004e-05 0.0 2.91651588e-07 1.50109644e-05 0.0 
0.625 2.512257892e-06 0.00014766208 0.0 2.7452538e-07 1.48231908e-05 0.0 
0.875 2.68684388e-06 0.000208848132 0.0 2.920370992e-07 1.49416296e-05 0.0 
1.125 2.740658544e-06 0.000263587056 0.0 2.543675208e-07 1.74481628e-05 0.0 
1.375 2.461278976e-06 0.00028891766 0.0 2.499682184e-07 1.80839668e-05 0.0 
1.625 2.3238949e-06 0.00031426902 0.0 2.599210564e-07 1.74476976e-05 0.0 
1.875 2.125518272e-06 0.000350539584 0.0 2.518459312e-07 1.591288188e-05 0.0 
2.125 1.837917792e-06 0.000363615612 0.0 2.5128849e-07 1.413952312e-05 0.0 
2.375 1.990386724e-06 0.000362784824 0.0 2.809143272e-07 1.294651176e-05 0.0 
2.625 1.656277964e-06 0.000348870512 0.0 2.317912376e-07 1.11140652e-05 0.0 
2.875 1.51625194e-06 0.000312378388 0.0 2.299328248e-07 1.080949448e-05 0.0 
3.125 1.20041952e-06 0.000268218616 0.0 2.12477852e-07 1.018396272e-05 0.0 
3.375 1.211715164e-06 0.000219476824 0.0 2.111005048e-07 9.56173176e-06 0.0 
3.625 1.145306564e-06 0.00016411134 0.0 1.977430692e-07 9.2608738e-06 0.0 
3.875 1.067723788e-06 0.0001124784672 0.0 2.0189426292e-07 8.26240944e-06 0.0 
4.125 8.9785774e-07 6.82619984e-05 0.0 1.979119392e-07 7.58281824e-06 0.0 
4.375 7.95766072e-07 3.88195348e-05 0.0 2.1100991132e-07 6.402184e-06 0.0 
4.625 6.99937344e-07 2.15623612e-05 0.0 2.035882204e-07 5.49751144e-06 0.0 
4.875 6.903788816e-07 1.336335108e-05 0.0 1.813180556e-07 5.06413172e-06 0.0 
5.125 6.457898216e-07 1.007185064e-05 0.0 1.863612488e-07 4.329194588e-06 0.0 
5.375 5.738588292e-07 8.48200732e-06 0.0 1.640160192e-07 3.951458552e-06 0.0 
5.625 5.06002112e-07 7.29662696e-06 0.0 1.788436072e-07 3.471629044e-06 0.0 
5.875 5.584771144e-07 6.84083824e-06 0.0 1.64545402e-07 2.981076436e-06 0.0 
6.125 5.150890388e-07 6.14197828e-06 0.0 1.68576318e-07 2.880948768e-06 0.0 
6.375 4.209459716e-07 5.84203948e-06 0.0 1.573865868e-07 2.587286356e-06 0.0 
6.625 4.561487008e-07 5.69772536e-06 0.0 1.627840352e-07 2.532023068e-06 0.0 
6.875 3.847142292e-07 5.25280188e-06 0.0 1.427228524e-07 1.848172964e-06 0.0 
7.125 3.582882024e-07 5.1112658e-06 0.0 1.384900796e-07 1.939001844e-06 0.0 
7.375 3.30546236e-07 4.63837476e-06 0.0 1.62219254e-07 1.849056056e-06 0.0 
7.625 3.225297068e-07 4.60572772e-06 0.0 1.38208862e-07 1.6667056328e-06 0.0 
7.875 3.135729032e-07 4.47903908e-06 0.0 1.36606694e-07 1.523713816e-06 0.0 
8.125 2.822790064e-07 4.45574488e-06 0.0 1.17958678e-07 1.3303649148e-06 0.0 
8.375 3.045092652e-07 4.21113136e-06 0.0 1.357517284e-07 1.4359560836e-06 0.0 
8.625 2.93851922e-07 4.1880984e-06 0.0 1.05447046e-07 1.241366708e-06 0.0 
8.875 2.47917152e-07 4.15257968e-06 0.0 1.108482244e-07 1.3254106664e-06 0.0 
9.125 2.432937604e-07 3.8279936e-06 0.0 1.167936624e-07 1.091536474e-06 0.0 
9.375 2.199854808e-07 3.94174004e-06 0.0 1.06317774e-07 9.84097282e-07 0.0 
9.625 2.214837076e-07 3.6865778e-06 0.0 1.00233478e-07 9.70034858e-07 0.0 
9.875 2.002439268e-07 3.82274536e-06 0.0 9.96708504e-08 9.982051936e-07 0.0 
10.125 1.96431254e-07 3.66508216e-06 0.0 9.10565712e-08 9.177207796e-07 0.0 
10.375 1.875683324e-07 3.54005472e-06 0.0 7.91693752e-08 8.196558624e-07 0.0 
10.625 1.693088872e-07 3.51094492e-06 0.0 8.38712712e-08 8.247088364e-07 0.0 
10.875 1.542706024e-07 3.37696588e-06 0.0 8.1050352e-08 9.293591668e-07 0.0 
11.125 1.496768412e-07 3.31604276e-06 0.0 7.0228962e-08 7.508903128e-07 0.0 
11.375 1.432767044e-07 3.08000628e-06 0.0 7.12689712e-08 6.845098228e-07 0.0 
11.625 1.254499992e-07 3.10785028e-06 0.0 6.70697852e-08 8.289200808e-07 0.0 
11.875 1.322662052e-07 3.01321148e-06 0.0 6.40197548e-08 6.321203884e-07 0.0 
12.125 1.10617946e-07 3.01024944e-06 0.0 5.99770964e-08 6.859736432e-07 0.0 
12.375 1.069368408e-07 2.99466336e-06 0.0 6.1432914e-08 5.512516736e-07 0.0 
12.625 1.070234824e-07 2.86007864e-06 0.0 6.24152716e-08 5.81956862e-07 0.0 
12.875 9.45549828e-08 2.85298232e-06 0.0 4.88221564e-08 6.087134688e-07 0.0 
13.125 9.69065244e-08 2.692330928e-06 0.0 5.00273428e-08 5.435454296e-07 0.0 
13.375 8.7505752e-08 2.729208356e-06 0.0 4.90682724e-08 7.085318536e-07 0.0 
13.625 9.41889588e-08 2.407164368e-06 0.0 4.59218728e-08 6.376492276e-07 0.0 
13.875 8.15495672e-08 2.43766552e-06 0.0 4.12967672e-08 4.971765948e-07 0.0 
14.125 7.79089684e-08 2.32879296e-06 0.0 4.00831492e-08 4.725648536e-07 0.0 
14.375 7.86676104e-08 2.182009556e-06 0.0 4.1567084e-08 4.712907648e-07 0.0 
14.625 6.42237828e-08 1.9907969e-06 0.0 3.9211496e-08 4.919683104e-07 0.0 
14.875 7.00150844e-08 1.8930588e-06 0.0 3.64346448e-08 4.739368228e-07 0.0 
15.125 5.91040572e-08 1.737212232e-06 0.0 3.49345196e-08 3.624560908e-07 0.0 
15.375 5.23366884e-08 1.632167012e-06 0.0 3.50747912e-08 3.275505724e-07 0.0 
15.625 4.89742196e-08 1.487123016e-06 0.0 2.80318604e-08 3.379037444e-07 0.0 
15.875 5.17544156e-08 1.485993416e-06 0.0 3.59333248e-08 3.550905776e-07 0.0 
16.125 4.98067808e-08 1.207713068e-06 0.0 3.12238972e-08 2.96873822e-07 0.0 
16.375 3.84823024e-08 1.139121568e-06 0.0 2.1098126e-08 2.586660796e-07 0.0 
16.625 4.15093764e-08 1.13739358e-06 0.0 2.95014916e-08 4.15887954e-07 0.0 
16.875 4.13571572e-08 1.181225672e-06 0.0 2.31010592e-08 3.726700744e-07 0.0 
17.125 3.9311752e-08 9.78668256e-07 0.0 2.37748828e-08 2.918287428e-07 0.0 
17.375 3.05325916e-08 9.07757572e-07 0.0 2.53007512e-08 2.849889176e-07 0.0 
17.625 4.58225636e-08 9.254125424e-07 0.0 2.63190176e-08 3.863476096e-07 0.0 
17.875 3.2395892e-08 7.580568632e-07 0.0 2.19923988e-08 2.464331124e-07 0.0 
18.125 3.29958784e-08 7.861828544e-07 0.0 1.98545824e-08 2.542481236e-07 0.0 
18.375 2.48602136e-08 7.540400484e-07 0.0 2.17299576e-08 2.53875074e-07 0.0 
18.625 3.33763432e-08 7.289038068e-07 0.0 2.66793196e-08 3.194031636e-07 0.0 
18.875 2.44308248e-08 7.13061844e-07 0.0 1.91169356e-08 1.938444032e-07 0.0 
19.125 2.86381744e-08 6.25937994e-07 0.0 1.81598828e-08 2.27001336e-07 0.0 
19.375 3.17643644e-08 6.180245344e-07 0.0 1.5449848e-08 2.582219704e-07 0.0 
19.625 2.3899932e-08 6.168205804e-07 0.0 1.7593662e-08 2.735691084e-07 0.0 
19.875 2.6061748e-08 5.863266352e-07 0.0 1.59139992e-08 2.681054312e-07 0.0 
20.125 1.6909756e-08 6.6990772e-07 0.0 1.4005412e-08 1.44997196e-07 0.0 
20.375 1.97335e-08 6.112938136e-07 0.0 1.0338728e-08 1.963490268e-07 0.0 
20.625 2.7437696e-08 5.257100844e-07 0.0 7.9895416e-09 1.76614512e-07 0.0 
20.875 2.0216824e-08 6.523034416e-07 0.0 1.1243956e-08 1.966126604e-07 0.0 
21.125 1.940314e-08 4.974319576e-07 0.0 1.238478e-08 1.390091236e-07 0.0 
21.375 1.4408612e-08 5.719695572e-07 0.0 1.0954272e-08 1.192101168e-07 0.0 
21.625 2.0037308e-08 5.30029262e-07 0.0 9.91032e-09 2.011742996e-07 0.0 
21.875 1.921408e-08 5.70782162e-07 0.0 7.477168e-09 1.14425904e-07 0.0 
22.125 1.1821784e-08 4.857464344e-07 0.0 1.0878052e-08 1.106743276e-07 0.0 
22.375 1.3321272e-08 5.339324048e-07 0.0 1.8065612e-08 2.156780964e-07 0.0 
22.625 1.9088424e-08 4.126888564e-07 0.0 9.384228e-09 1.112134696e-07 0.0 
22.875 1.6312092e-08 4.320317224e-07 0.0 5.336284e-09 1.218582032e-07 0.0 
23.125 1.473964e-08 3.574880904e-07 0.0 7.299088e-09 1.619612028e-07 0.0 
23.375 9.618184e-09 3.858086824e-07 0.0 6.160492e-09 1.131037332e-07 0.0 
23.625 1.1363964e-08 3.767250956e-07 0.0 4.777524e-09 1.428409148e-07 0.0 
23.875 1.9572364e-08 3.64802076e-07 0.0 9.167928e-09 1.458122072e-07 0.0 
24.125 6.440364e-09 3.19534532e-07 0.0 2.257716e-09 9.3981076e-08 0.0 
24.375 1.1517824e-08 3.79537128e-07 0.0 3.909668e-09 1.19488944e-07 0.0 
24.625 9.97944e-09 2.92037632e-07 0.0 1.765196e-09 1.40878876e-07 0.0 
24.875 1.7776384e-08 2.81740296e-07 0.0 5.981224e-09 1.02655208e-07 0.0 
25.125 1.1622788e-08 3.46863824e-07 0.0 4.586076e-09 1.23440968e-07 0.0 
25.375 1.115388e-08 3.04954384e-07 0.0 4.419412e-09 9.0594824e-08 0.0 
25.625 3.240844e-09 3.23365288e-07 0.0 9.14004e-10 8.8070096e-08 0.0 
25.875 1.0216212e-08 2.97395984e-07 0.0 3.888336e-09 2.40663972e-07 0.0 
26.125 1.0129696e-08 2.70960436e-07 0.0 0.0 7.331216e-08 0.0 
26.375 5.507092e-09 2.58015476e-07 0.0 5.482556e-09 8.1025752e-08 0.0 
26.625 9.114668e-09 2.75123456e-07 0.0 9.914396e-09 1.24887524e-07 0.0 
26.875 1.3560716e-08 2.16263596e-07 0.0 5.619784e-09 6.7349992e-08 0.0 
27.125 1.6766628e-08 2.17484736e-07 0.0 4.971628e-09 8.0313208e-08 0.0 
27.375 2.084212e-09 2.32313496e-07 0.0 1.230416e-09 6.6031876e-08 0.0 
27.625 7.74292e-09 2.40082556e-07 0.0 7.702952e-09 5.6150144e-08 0.0 
27.875 1.1672188e-08 2.21432396e-07 0.0 2.920392e-09 6.5197812e-08 0.0 
28.125 7.614588e-09 2.17347604e-07 0.0 2.592252e-09 5.313448e-08 0.0 
28.375 9.584444e-09 2.08329172e-07 0.0 1.131648e-09 7.6462356e-08 0.0 
28.625 6.746416e-09 1.97849912e-07 0.0 8.96056e-10 5.715592e-08 0.0 
28.875 2.645152e-09 1.8248702e-07 0.0 3.314556e-09 1.26493844e-07 0.0 
29.125 1.570604e-09 1.80283444e-07 0.0 2.932192e-09 6.823984e-08 0.0 
29.375 3.622096e-09 1.7751028e-07 0.0 6.556316e-09 5.5669908e-08 0.0 
29.625 2.596392e-09 3.0552276e-07 0.0 1.447572e-09 5.0587644e-08 0.0 
29.875 2.972036e-09 1.82903812e-07 0.0 1.303524e-09 4.5817468e-08 0.0 
30.125 5.66522e-09 1.5805302e-07 0.0 0.0 4.5208136e-08 0.0 
30.375 0.0 1.3589772e-07 0.0 2.729552e-09 4.0791336e-08 0.0 
30.625 5.001112e-09 1.59463584e-07 0.0 1.096168e-09 5.0082176e-08 0.0 
30.875 3.14234e-09 1.361766e-07 0.0 2.645376e-09 5.3838872e-08 0.0 
31.125 2.983164e-09 1.25533188e-07 0.0 0.0 5.413654e-08 0.0 
31.375 2.69742e-09 1.33206168e-07 0.0 4.791008e-09 1.27437076e-07 0.0 
31.625 3.69382e-09 1.26749084e-07 0.0 5.237032e-09 3.5684516e-08 0.0 
31.875 4.885864e-09 1.08740912e-07 0.0 1.020104e-09 3.5251632e-08 0.0 
32.125 1.0814944e-08 1.85631228e-07 0.0 1.500124e-09 3.5580912e-08 0.0 
32.375 3.156784e-09 1.18968712e-07 0.0 0.0 4.2505028e-08 0.0 
32.625 1.600688e-09 1.0269542e-07 0.0 4.66632e-09 3.9615128e-08 0.0 
32.875 5.47392e-09 1.219193e-07 0.0 2.355084e-09 2.8555104e-08 0.0 
33.125 1.29278e-09 1.03241904e-07 0.0 1.852872e-09 3.7907404e-08 0.0 
33.375 1.417648e-09 9.0869756e-08 0.0 0.0 4.45965e-08 0.0 
33.625 9.7634e-10 1.18825392e-07 0.0 2.239248e-09 2.8013848e-08 0.0 
33.875 0.0 1.09334952e-07 0.0 0.0 2.3897532e-08 0.0 
34.125 4.26876e-09 1.1931172e-07 0.0 1.35056e-09 3.2870804e-08 0.0 
34.375 1.511084e-09 9.6600988e-08 0.0 0.0 3.687066e-08 0.0 
34.625 0.0 1.1220146e-07 0.0 0.0 2.59144e-08 0.0 
34.875 5.259288e-09 1.22168664e-07 0.0 2.465888e-09 1.08372e-08 0.0 
35.125 4.01604e-09 8.5075e-08 0.0 0.0 2.1291916e-08 0.0 
35.375 0.0 9.5459728e-08 0.0 4.023192e-09 3.2593172e-08 0.0 
35.625 6.425804e-09 8.3222432e-08 0.0 1.76206e-09 2.9136188e-08 0.0 
35.875 8.477756e-09 8.1678164e-08 0.0 0.0 1.745074e-08 0.0 
36.125 1.828296e-09 6.5288724e-08 0.0 1.404096e-09 1.2729224e-08 0.0 
36.375 0.0 7.0154968e-08 0.0 0.0 1.8026028e-08 0.0 
36.625 0.0 8.435188e-08 0.0 0.0 2.0313772e-08 0.0 
36.875 0.0 7.87442e-08 0.0 0.0 2.5951956e-08 0.0 
37.125 0.0 9.8798564e-08 0.0 0.0 9.25042e-09 0.0 
37.375 0.0 8.2966968e-08 0.0 0.0 1.7709344e-08 0.0 
37.625 2.472928e-09 7.10867e-08 0.0 0.0 2.03071e-08 0.0 
37.875 0.0 6.852438e-08 0.0 0.0 1.372756e-08 0.0 
38.125 0.0 6.8752396e-08 0.0 0.0 9.099964e-09 0.0 
38.375 0.0 6.3908452e-08 0.0 0.0 1.569236e-08 0.0 
38.625 0.0 2.06376716e-07 0.0 3.234448e-09 1.7411784e-08 0.0 
38.875 3.827172e-09 5.5337656e-08 0.0 0.0 1.8832164e-08 0.0 
39.125 0.0 7.467806e-08 0.0 0.0 2.2900116e-08 0.0 
39.375 0.0 8.607164e-08 0.0 0.0 1.0126528e-08 0.0 
39.625 0.0 7.2151756e-08 0.0 0.0 1.3344276e-08 0.0 
39.875 0.0 6.44338e-08 0.0 0.0 9.748724e-09 0.0 
40.125 0.0 7.204732e-08 0.0 0.0 2.3537672e-08 0.0 
40.375 5.65344e-09 4.2703116e-08 0.0 0.0 1.1295212e-08 0.0 
40.625 0.0 4.9845132e-08 0.0 0.0 1.6009916e-08 0.0 
40.875 2.693784e-09 5.1126116e-08 0.0 0.0 9.427528e-09 0.0 
41.125 0.0 3.8408048e-08 0.0 0.0 5.326312e-09 0.0 
41.375 4.554564e-09 5.623542e-08 0.0 0.0 1.1625124e-08 0.0 
41.625 0.0 3.3624624e-08 0.0 0.0 7.707892e-09 0.0 
41.875 4.37196e-09 4.5806072e-08 0.0 0.0 2.722308e-09 0.0 
42.125 4.8614e-09 4.2835508e-08 0.0 0.0 6.03756e-09 0.0 
42.375 0.0 3.6435592e-08 0.0 0.0 8.677924e-09 0.0 
42.625 0.0 4.1984616e-08 0.0 0.0 1.1501324e-08 0.0 
42.875 0.0 4.8026228e-08 0.0 0.0 8.522396e-09 0.0 
43.125 1.775456e-09 5.2949216e-08 0.0 0.0 1.2487672e-08 0.0 
43.375 2.990472e-09 2.7861596e-08 0.0 0.0 5.703116e-09 0.0 
43.625 0.0 4.7378948e-08 0.0 0.0 0.0 0.0 
43.875 0.0 4.1470248e-08 0.0 0.0 1.380196e-09 0.0 
44.125 0.0 3.8545576e-08 0.0 0.0 1.346826e-08 0.0 
44.375 0.0 5.3394492e-08 0.0 2.058036e-09 4.986268e-09 0.0 
44.625 0.0 2.3485264e-08 0.0 0.0 6.062756e-09 0.0 
44.875 0.0 2.856716e-08 0.0 0.0 7.496936e-09 0.0 
45.125 0.0 3.1619628e-08 0.0 0.0 8.701108e-09 0.0 
45.375 0.0 3.7373324e-08 0.0 0.0 2.409632e-09 0.0 
45.625 0.0 2.4788612e-08 0.0 5.75932e-09 1.0300208e-08 0.0 
45.875 0.0 2.3574128e-08 0.0 0.0 3.89336e-09 0.0 
46.125 2.445336e-09 6.1783496e-08 0.0 0.0 1.819912e-09 0.0 
46.375 0.0 2.5985736e-08 0.0 0.0 6.13058e-09 0.0 
46.625 0.0 1.7933368e-08 0.0 2.230736e-09 0.0 0.0 
46.875 0.0 3.0758076e-08 0.0 0.0 3.626336e-09 0.0 
47.125 0.0 3.2798828e-08 0.0 0.0 5.791076e-09 0.0 
47.375 0.0 4.4325924e-08 0.0 0.0 0.0 0.0 
47.625 0.0 3.3163784e-08 0.0 0.0 5.3372e-09 0.0 
47.875 0.0 2.3292452e-08 0.0 0.0 0.0 0.0 
48.125 0.0 4.5259244e-08 0.0 0.0 0.0 0.0 
48.375 0.0 2.7698416e-08 0.0 0.0 0.0 0.0 
48.625 0.0 2.347316e-08 0.0 0.0 2.29366e-09 0.0 
48.875 0.0 1.9722948e-08 0.0 0.0 2.080968e-09 0.0 
49.125 0.0 3.6777376e-08 0.0 0.0 0.0 0.0 
49.375 0.0 1.5589372e-08 0.0 0.0 0.0 0.0 
49.625 0.0 4.1255348e-08 0.0 0.0 3.456196e-09 0.0 
49.875 0.0 1.983486e-08 0.0 0.0 3.775448e-09 0.0 
50.125 0.0 2.6985216e-08 0.0 0.0 2.914348e-09 0.0 
50.375 0.0 2.3571628e-08 0.0 0.0 4.327936e-09 0.0 
50.625 0.0 1.6130864e-08 0.0 0.0 0.0 0.0 
50.875 0.0 2.0588632e-08 0.0 0.0 2.9816e-09 0.0 
51.125 0.0 1.8794648e-08 0.0 0.0 2.379284e-09 0.0 
51.375 0.0 3.4724448e-08 0.0 0.0 0.0 0.0 
51.625 3.366096e-09 2.1068056e-08 0.0 0.0 3.634332e-09 0.0 
51.875 4.63044e-09 3.0091096e-08 0.0 0.0 4.64804e-09 0.0 
52.125 0.0 3.1911012e-08 0.0 0.0 0.0 0.0 
52.375 0.0 1.706776e-08 0.0 0.0 0.0 0.0 
52.625 4.17828e-09 1.199508e-08 0.0 0.0 2.821148e-09 0.0 
52.875 0.0 1.21371e-08 0.0 0.0 0.0 0.0 
53.125 0.0 1.8383736e-08 0.0 0.0 0.0 0.0 
53.375 0.0 2.433096e-09 0.0 0.0 2.189412e-09 0.0 
53.625 0.0 8.104024e-09 0.0 0.0 2.18842e-09 0.0 
53.875 0.0 9.807756e-09 0.0 0.0 2.650436e-09 0.0 
54.125 0.0 9.703024e-09 0.0 0.0 0.0 0.0 
54.375 0.0 1.9296348e-08 0.0 0.0 0.0 0.0 
54.625 0.0 1.666122e-08 0.0 0.0 2.140252e-09 0.0 
54.875 0.0 2.4205332e-08 0.0 0.0 0.0 0.0 
55.125 0.0 3.110252e-09 0.0 0.0 3.0183e-09 0.0 
55.375 0.0 1.4826588e-08 0.0 0.0 8.371044e-09 0.0 
55.625 0.0 9.6046e-09 0.0 0.0 3.28636e-09 0.0 
55.875 0.0 2.0585956e-08 0.0 0.0 0.0 0.0 
56.125 0.0 1.7438976e-08 0.0 0.0 0.0 0.0 
56.375 0.0 1.4291292e-08 0.0 0.0 2.38432e-09 0.0 
56.625 0.0 8.065176e-09 0.0 0.0 3.081176e-09 0.0 
56.875 0.0 2.7100836e-08 0.0 0.0 2.319956e-09 0.0 
57.125 0.0 1.89136e-08 0.0 0.0 0.0 0.0 
57.375 0.0 1.6540124e-08 0.0 0.0 0.0 0.0 
57.625 0.0 8.452856e-09 0.0 0.0 9.998092e-09 0.0 
57.875 0.0 9.932072e-09 0.0 0.0 5.70204e-09 0.0 
58.125 0.0 7.453004e-09 0.0 0.0 0.0 0.0 
58.375 0.0 6.249044e-09 0.0 0.0 0.0 0.0 
58.625 0.0 3.157496e-09 0.0 0.0 0.0 0.0 
58.875 0.0 6.09624e-09 0.0 0.0 3.006452e-09 0.0 
59.125 0.0 4.16992e-09 0.0 0.0 0.0 0.0 
59.375 4.55776e-09 6.523616e-09 0.0 0.0 0.0 0.0 
59.625 0.0 1.4183008e-08 0.0 0.0 0.0 0.0 
59.875 0.0 1.1176648e-08 0.0 0.0 0.0 0.0 
60.125 0.0 2.1551816e-08 0.0 0.0 0.0 0.0 
60.375 0.0 5.531828e-09 0.0 0.0 0.0 0.0 
60.625 0.0 1.916374e-08 0.0 0.0 0.0 0.0 
60.875 0.0 6.974608e-09 0.0 0.0 0.0 0.0 
61.125 0.0 4.41248e-09 0.0 0.0 0.0 0.0 
61.375 0.0 6.163604e-09 0.0 0.0 0.0 0.0 
61.625 0.0 1.7034288e-08 0.0 0.0 0.0 0.0 
61.875 0.0 0.0 0.0 0.0 0.0 0.0 
62.125 0.0 8.84416e-09 0.0 0.0 0.0 0.0 
62.375 0.0 2.72162e-09 0.0 0.0 0.0 0.0 
62.625 0.0 1.19116e-08 0.0 0.0 0.0 0.0 
62.875 0.0 0.0 0.0 0.0 0.0 0.0 
63.125 0.0 1.236848e-08 0.0 0.0 4.13348e-09 0.0 
63.375 0.0 3.3119e-09 0.0 0.0 0.0 0.0 
63.625 0.0 1.556098e-08 0.0 0.0 0.0 0.0 
63.875 0.0 6.21776e-09 0.0 0.0 0.0 0.0 
64.125 0.0 5.69836e-09 0.0 0.0 0.0 0.0 
64.375 0.0 0.0 0.0 0.0 0.0 0.0 
64.625 0.0 1.1488148e-08 0.0 0.0 0.0 0.0 
64.875 0.0 0.0 0.0 0.0 0.0 0.0 
65.125 0.0 6.72732e-09 0.0 0.0 0.0 0.0 
65.375 0.0 1.082044e-08 0.0 0.0 0.0 0.0 
65.625 0.0 9.58582e-09 0.0 0.0 0.0 0.0 
65.875 0.0 4.73424e-09 0.0 0.0 0.0 0.0 
66.125 0.0 0.0 0.0 0.0 0.0 0.0 
66.375 0.0 1.3310248e-08 0.0 0.0 0.0 0.0 
66.625 0.0 4.74476e-09 0.0 0.0 0.0 0.0 
66.875 0.0 1.0448048e-08 0.0 0.0 0.0 0.0 
67.125 0.0 3.524892e-09 0.0 0.0 0.0 0.0 
67.375 0.0 0.0 0.0 0.0 0.0 0.0 
67.625 0.0 4.4812e-09 0.0 0.0 0.0 0.0 
67.875 0.0 3.314284e-09 0.0 0.0 0.0 0.0 
68.125 0.0 1.5705076e-08 0.0 0.0 0.0 0.0 
68.375 0.0 4.46596e-09 0.0 0.0 0.0 0.0 
68.625 0.0 0.0 0.0 0.0 0.0 0.0 
68.875 0.0 0.0 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 7.49524e-09 0.0 0.0 0.0 0.0 
69.625 0.0 0.0 0.0 0.0 0.0 0.0 
69.875 0.0 3.417136e-09 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 0.0 0.0 0.0 0.0 0.0 
70.625 0.0 0.0 0.0 0.0 0.0 0.0 
70.875 0.0 9.148772e-09 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 0.0 0.0 0.0 0.0 0.0 
71.625 0.0 0.0 0.0 0.0 0.0 0.0 
71.875 0.0 0.0 0.0 0.0 0.0 0.0 
72.125 0.0 5.26628e-09 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 0.0 0.0 0.0 0.0 0.0 
72.875 0.0 0.0 0.0 0.0 0.0 0.0 
73.125 0.0 3.780004e-09 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 4.15832e-09 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 0.0 0.0 0.0 0.0 0.0 
74.625 0.0 5.02044e-09 0.0 0.0 0.0 0.0 
74.875 0.0 0.0 0.0 0.0 0.0 0.0 
75.125 0.0 5.51256e-09 0.0 0.0 0.0 0.0 
75.375 0.0 0.0 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 0.0 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 7.05164e-09 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 5.60204e-09 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 0.0 0.0 0.0 0.0 0.0 
82.625 0.0 0.0 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 0.0 0.0 0.0 0.0 0.0 
83.875 0.0 0.0 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 0.0 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/dune_globes/DUNE_GLoBES.glb <==
%!GLoBES
$version="3.2.13"

/* Systematics Definitions */
include "definitions.inc"
include "syst_list.inc"


/* Baseline */
$profiletype = 3
$densitytab = {2.848}
$lengthtab = {1284.9} 

/* Beam data */
include "./flux/Beam.inc"


/* Fiducial target mass [kt] */
$target_mass = LAMASS


/* Cross sections */
include "./xsec/GENIE_2_12_DUNE.inc"


/* ----------------------------------------------------------------- */
/*             Detector properties : Liquid Argon                    */
/* ----------------------------------------------------------------- */

/* Binning */

$emin =          0.0
$emax =         110.0
$binsize = {0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 1.0, 1.0, 2.0, 2.0, 2.0, 2.0, 2.0, 10.0, 10.0, 10.0, 10.0, 10.0, 10.0, 10.0, 10.0, 10.0}


$sampling_min =                   0.0
$sampling_max =                 110.0
$sampling_stepsize = {0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 10, 10, 10, 10, 10, 10, 10, 10, 10}



/* Technical information */
$filter_state = 0
$filter_value = 0.125


/* Energy Resolution */

include "./smr/Smear_nominal.inc"



/* Efficiencies */

include "./eff/Eff.inc"

%eng = {0.0625, 0.1875, 0.3125, 0.4375, 0.5625, 0.6875, 0.8125, 0.9375, 1.0625, 1.1875, 1.3125, 1.4375, 1.5625, 1.6875, 1.8125, 1.9375, 2.0625, 2.1875, 2.3125, 2.4375, 2.5625, 2.6875, 2.8125, 2.9375, 3.0625, 3.1875, 3.3125, 3.4375, 3.5625, 3.6875, 3.8125, 3.9375, 4.0625, 4.1875, 4.3125, 4.4375, 4.5625, 4.6875, 4.8125, 4.9375, 5.0625, 5.1875, 5.3125, 5.4375, 5.5625, 5.6875, 5.8125, 5.9375, 6.0625, 6.1875, 6.3125, 6.4375, 6.5625, 6.6875, 6.8125, 6.9375, 7.0625, 7.1875, 7.3125, 7.4375, 7.5625, 7.6875, 7.8125, 7.9375, 8.0625, 8.1875, 8.3125, 8.4375, 8.5625, 8.6875, 8.8125, 8.9375, 9.0625, 9.1875, 9.3125, 9.4375, 9.5625, 9.6875, 9.8125, 9.9375, 10.0625, 10.1875, 10.3125, 10.4375, 10.5625, 10.6875, 10.8125, 10.9375, 11.0625, 11.1875, 11.3125, 11.4375, 11.5625, 11.6875, 11.8125, 11.9375, 12.0625, 12.1875, 12.3125, 12.4375, 12.5625, 12.6875, 12.8125, 12.9375, 13.0625, 13.1875, 13.3125, 13.4375, 13.5625, 13.6875, 13.8125, 13.9375, 14.0625, 14.1875, 14.3125, 14.4375, 14.5625, 14.6875, 14.8125, 14.9375, 15.0625, 15.1875, 15.3125, 15.4375, 15.5625, 15.6875, 15.8125, 15.9375, 16.0625, 16.1875, 16.3125, 16.4375, 16.5625, 16.6875, 16.8125, 16.9375, 17.0625, 17.1875, 17.3125, 17.4375, 17.5625, 17.6875, 17.8125, 17.9375, 18.0625, 18.1875, 18.3125, 18.4375, 18.5625, 18.6875, 18.8125, 18.9375, 19.0625, 19.1875, 19.3125, 19.4375, 19.5625, 19.6875, 19.8125, 19.9375}

%sbc = samplingbincenter()
%bc = bincenter()

/* ----------------------------------------------------------------- */
/*                                Channels                           */
/* ----------------------------------------------------------------- */


/* NUE APP */
channel(#FHC_app_osc_nue)<
        @channel =      #flux_FHC:     +:      m:      e:      #CC:    #app_nue_sig
        @post_smearing_efficiencies = copy(%post_app_FHC_nue_sig)
>

channel(#FHC_app_osc_nuebar)<
        @channel =      #flux_FHC:     -:      m:      e:      #CC:    #app_nuebar_sig
        @post_smearing_efficiencies = copy(%post_app_FHC_nuebar_sig)
>

channel(#FHC_app_bkg_nue)<
        @channel =      #flux_FHC:     +:      e:      e:      #CC:    #app_nue_bkg
        @post_smearing_efficiencies = copy(%post_app_FHC_nue_bkg)
>

channel(#FHC_app_bkg_nuebar)<
        @channel =      #flux_FHC:     -:      e:      e:      #CC:    #app_nuebar_bkg
        @post_smearing_efficiencies = copy(%post_app_FHC_nuebar_bkg)
>

channel(#FHC_app_bkg_numu)<
        @channel =      #flux_FHC:     +:      m:      m:      #CC:    #app_numu_bkg
        @post_smearing_efficiencies = copy(%post_app_FHC_numu_bkg)
>

channel(#FHC_app_bkg_numubar)<
        @channel =      #flux_FHC:     -:      m:      m:      #CC:    #app_numubar_bkg
        @post_smearing_efficiencies = copy(%post_app_FHC_numubar_bkg)
>

channel(#FHC_app_bkg_nutau)<
        @channel =      #flux_FHC:     +:      m:      t:      #CC:    #app_nutau_bkg
        @post_smearing_efficiencies = copy(%post_app_FHC_nutau_bkg)
>

channel(#FHC_app_bkg_nutaubar)<
        @channel =      #flux_FHC:     -:      m:      t:      #CC:    #app_nutaubar_bkg
        @post_smearing_efficiencies = copy(%post_app_FHC_nutaubar_bkg)
>

channel(#FHC_app_bkg_nuNC)<
        @channel =      #flux_FHC:     +:      m: NOSC_m:      #NC:    #app_NC_bkg
        @post_smearing_efficiencies = copy(%post_app_FHC_NC_bkg)
>

channel(#FHC_app_bkg_nubarNC)<
        @channel =      #flux_FHC:     -:      m: NOSC_m:      #NC:    #app_NC_bkg
        @post_smearing_efficiencies = copy(%post_app_FHC_aNC_bkg)
>




/* NUEBAR APP */
channel(#RHC_app_osc_nue)<
        @channel =      #flux_RHC:     +:      m:      e:      #CC:    #app_nue_sig
        @post_smearing_efficiencies = copy(%post_app_RHC_nue_sig)
>

channel(#RHC_app_osc_nuebar)<
        @channel =      #flux_RHC:     -:      m:      e:      #CC:    #app_nuebar_sig
        @post_smearing_efficiencies = copy(%post_app_RHC_nuebar_sig)
>

channel(#RHC_app_bkg_nue)<
        @channel =      #flux_RHC:     +:      e:      e:      #CC:    #app_nue_bkg
        @post_smearing_efficiencies = copy(%post_app_RHC_nue_bkg) 
>

channel(#RHC_app_bkg_nuebar)<
        @channel =      #flux_RHC:     -:      e:      e:      #CC:    #app_nuebar_bkg
        @post_smearing_efficiencies = copy(%post_app_RHC_nuebar_bkg)
>

channel(#RHC_app_bkg_numu)<
        @channel =      #flux_RHC:     +:      m:      m:      #CC:    #app_numu_bkg
        @post_smearing_efficiencies = copy(%post_app_RHC_numu_bkg)
>

channel(#RHC_app_bkg_numubar)<
        @channel =      #flux_RHC:     -:      m:      m:      #CC:    #app_numubar_bkg
        @post_smearing_efficiencies = copy(%post_app_RHC_numubar_bkg)
>

channel(#RHC_app_bkg_nutau)<
        @channel =      #flux_RHC:     +:      m:      t:      #CC:    #app_nutau_bkg
        @post_smearing_efficiencies = copy(%post_app_RHC_nutau_bkg)
>

channel(#RHC_app_bkg_nutaubar)<
        @channel =      #flux_RHC:     -:      m:      t:      #CC:    #app_nutaubar_bkg
        @post_smearing_efficiencies = copy(%post_app_RHC_nutaubar_bkg)
>

channel(#RHC_app_bkg_nuNC)<
        @channel =      #flux_RHC:     +:      m: NOSC_m:      #NC:    #app_NC_bkg
        @post_smearing_efficiencies = copy(%post_app_RHC_NC_bkg)
>

channel(#RHC_app_bkg_nubarNC)<
        @channel =      #flux_RHC:     -:      m: NOSC_m:      #NC:    #app_aNC_bkg
        @post_smearing_efficiencies = copy(%post_app_RHC_aNC_bkg)
>






/* NUMU DIS */
channel(#FHC_dis_sig_numu)<
        @channel =      #flux_FHC:     +:      m:      m:      #CC:    #dis_numu_sig
        @post_smearing_efficiencies = copy(%post_dis_FHC_numu_sig)
>

channel(#FHC_dis_sig_numubar)<
        @channel =      #flux_FHC:     -:      m:      m:      #CC:    #dis_numubar_sig
        @post_smearing_efficiencies = copy(%post_dis_FHC_numubar_sig)
>

channel(#FHC_dis_bkg_nutau)<
        @channel =      #flux_FHC:     +:      m:      t:      #CC:    #dis_nutau_bkg
        @post_smearing_efficiencies = copy(%post_dis_FHC_nutau_bkg)
>

channel(#FHC_dis_bkg_nutaubar)<
        @channel =      #flux_FHC:     -:      m:      t:      #CC:   #dis_nutaubar_bkg
        @post_smearing_efficiencies = copy(%post_dis_FHC_nutaubar_bkg)
>

channel(#FHC_dis_bkg_nuNC)<
        @channel =      #flux_FHC:     +:      m: NOSC_m:      #NC:    #dis_NC_bkg
        @post_smearing_efficiencies = copy(%post_dis_FHC_NC_bkg)
>

channel(#FHC_dis_bkg_nubarNC)<
        @channel =      #flux_FHC:     -:      m: NOSC_m:      #NC:    #dis_aNC_bkg
        @post_smearing_efficiencies = copy(%post_dis_FHC_NC_bkg)
>




/* NUMUBAR DIS */
channel(#RHC_dis_sig_numu)<
        @channel =      #flux_RHC:     +:      m:      m:      #CC:    #dis_numu_sig
        @post_smearing_efficiencies = copy(%post_dis_RHC_numu_sig)
>

channel(#RHC_dis_sig_numubar)<
        @channel =      #flux_RHC:     -:      m:      m:      #CC:    #dis_numubar_sig
        @post_smearing_efficiencies = copy(%post_dis_RHC_numubar_sig)
>

channel(#RHC_dis_bkg_nutau)<
        @channel =      #flux_RHC:     +:      m:      t:      #CC:    #dis_nutau_bkg
        @post_smearing_efficiencies = copy(%post_dis_RHC_nutau_bkg)
>

channel(#RHC_dis_bkg_nutaubar)<
        @channel =      #flux_RHC:     -:      m:      t:      #CC:    #dis_nutaubar_bkg
        @post_smearing_efficiencies = copy(%post_dis_RHC_nutaubar_bkg)
>

channel(#RHC_dis_bkg_nuNC)<
        @channel =      #flux_RHC:     +:      m: NOSC_m:      #NC:    #dis_NC_bkg
        @post_smearing_efficiencies = copy(%post_dis_RHC_NC_bkg)
>

channel(#RHC_dis_bkg_nubarNC)<
        @channel =      #flux_RHC:     -:      m: NOSC_m:      #NC:    #dis_aNC_bkg
        @post_smearing_efficiencies = copy(%post_dis_RHC_NC_bkg)
>


/* ----------------------------------------------------------------- */
/*                    Rules for a Liquid Argon Detector              */
/* ----------------------------------------------------------------- */

rule(#nue_app)<
        @signal = 1.0@#FHC_app_osc_nue : 1.0@#FHC_app_osc_nuebar
	@sys_on_multiex_errors_sig = { #err_nue_sig } : {#err_nue_sig}
        @background =  1.0@#FHC_app_bkg_nue : 1.0@#FHC_app_bkg_nuebar : 1.0@#FHC_app_bkg_numu : 1.0@#FHC_app_bkg_numubar : 1.0@#FHC_app_bkg_nutau : 1.0@#FHC_app_bkg_nutaubar : 1.0@#FHC_app_bkg_nuNC : 1.0@#FHC_app_bkg_nubarNC
	@sys_on_multiex_errors_bg = {#err_nue_bg} : {#err_nue_bg} : {#err_numu_bg} : {#err_numu_bg} : {#err_nutau_bg} : {#err_nutau_bg} : {#err_numu_bg} : {#err_numu_bg}
	@errordim_sys_on = 0
	@errordim_sys_off = 2
        @sys_on_function = "chiMultiExp"
        @sys_off_function = "chiNoSysSpectrum"
	@energy_window = 0.5 : 18.0
>

rule(#nuebar_app)<
        @signal = 1.0@#RHC_app_osc_nue : 1.0@#RHC_app_osc_nuebar
        @sys_on_multiex_errors_sig = { #err_nue_sigbar } : { #err_nue_sigbar }
        @background =  1.0@#RHC_app_bkg_nue : 1.0@#RHC_app_bkg_nuebar : 1.0@#RHC_app_bkg_numu : 1.0@#RHC_app_bkg_numubar : 1.0@#RHC_app_bkg_nutau : 1.0@#RHC_app_bkg_nutaubar : 1.0@#RHC_app_bkg_nuNC : 1.0@#RHC_app_bkg_nubarNC
	@sys_on_multiex_errors_bg = {#err_nue_bgbar} : {#err_nue_bgbar} : {#err_numu_bg} : {#err_numu_bg} : {#err_nutau_bg} : {#err_nutau_bg} : {#err_numu_bg} : {#err_numu_bg} 
	@errordim_sys_on = 0
	@errordim_sys_off = 2
        @sys_on_function = "chiMultiExp"
        @sys_off_function = "chiNoSysSpectrum"
	@energy_window = 0.5 : 18.0
>


rule(#numu_dis)<
        @signal = 1.0@#FHC_dis_sig_numu : 1.0@#FHC_dis_sig_numubar
        @sys_on_multiex_errors_sig = { #err_numu_sig } : { #err_numu_sig }
        @background = 1.0@#FHC_dis_bkg_nutau : 1.0@#FHC_dis_bkg_nutaubar : 1.0@#FHC_dis_bkg_nuNC : 1.0@#FHC_dis_bkg_nubarNC
	@sys_on_multiex_errors_bg = {#err_nutau_bg} : {#err_nutau_bg} : {#err_nc_bgdis} : {#err_nc_bgdis}
	@errordim_sys_on = 0
	@errordim_sys_off = 2
        @sys_on_function = "chiMultiExp"
        @sys_off_function = "chiNoSysSpectrum"
	@energy_window = 0.5 : 18.0
>

rule(#numubar_dis)<
        @signal = 1.0@#RHC_dis_sig_numu : 1.0@#RHC_dis_sig_numubar 
	@sys_on_multiex_errors_sig = { #err_numu_sigbar } : { #err_numu_sigbar }
        @background = 1.0@#RHC_dis_bkg_nutau : 1.0@#RHC_dis_bkg_nutaubar : 1.0@#RHC_dis_bkg_nuNC : 1.0@#RHC_dis_bkg_nubarNC
	@sys_on_multiex_errors_bg = {#err_nutau_bg} : {#err_nutau_bg} : {#err_nc_bgdis} : {#err_nc_bgdis}
	@errordim_sys_on = 0
	@errordim_sys_off = 2
        @sys_on_function = "chiMultiExp"
        @sys_off_function = "chiNoSysSpectrum"
	@energy_window = 0.5 : 18.0
> 






==> anc/dune_globes/definitions.inc <==
// Systematic uncertainties

NUTIME = 6.5
NUBARTIME = 6.5
LAMASS = 40

ERR_NUE_SIG = 0.02
ERR_NUE_SIGBAR = 0.02
ERR_NUMU_SIG = 0.05
ERR_NUMU_SIGBAR = 0.05

ERR_NUMU_BG = 0.05
ERR_NUE_BG = 0.05
ERR_NUTAU_BG = 0.2
ERR_NUE_BGBAR = 0.05
ERR_NC_BGDIS = 0.1


==> anc/dune_globes/eff/Eff.inc <==

$version="3.2.13"

include "./eff/GLB_app_FHC_eff.dat"
include "./eff/GLB_app_RHC_eff.dat"
include "./eff/GLB_dis_FHC_eff.dat"
include "./eff/GLB_dis_RHC_eff.dat"




==> anc/dune_globes/eff/GLB_app_FHC_eff.dat <==

include "./eff/post_app_FHC_numu_bkg.txt"

include "./eff/post_app_FHC_numubar_bkg.txt"

include "./eff/post_app_FHC_nue_bkg.txt"

include "./eff/post_app_FHC_nuebar_bkg.txt"

include "./eff/post_app_FHC_NC_bkg.txt"

include "./eff/post_app_FHC_aNC_bkg.txt"

include "./eff/post_app_FHC_nue_sig.txt"

include "./eff/post_app_FHC_nuebar_sig.txt"

include "./eff/post_app_FHC_nutau_bkg.txt"

include "./eff/post_app_FHC_nutaubar_bkg.txt"



==> anc/dune_globes/eff/GLB_app_RHC_eff.dat <==
include "./eff/post_app_RHC_numu_bkg.txt"

include "./eff/post_app_RHC_numubar_bkg.txt" 

include "./eff/post_app_RHC_nue_bkg.txt"

include "./eff/post_app_RHC_nuebar_bkg.txt"

include "./eff/post_app_RHC_NC_bkg.txt"

include "./eff/post_app_RHC_aNC_bkg.txt"

include "./eff/post_app_RHC_nue_sig.txt"

include "./eff/post_app_RHC_nuebar_sig.txt"

include "./eff/post_app_RHC_nutau_bkg.txt"

include "./eff/post_app_RHC_nutaubar_bkg.txt"



==> anc/dune_globes/eff/GLB_dis_FHC_eff.dat <==
include "./eff/post_dis_FHC_numu_sig.txt"

include "./eff/post_dis_FHC_numubar_sig.txt"

include "./eff/post_dis_FHC_NC_bkg.txt"

include "./eff/post_dis_FHC_nutau_bkg.txt"

include "./eff/post_dis_FHC_nutaubar_bkg.txt"



==> anc/dune_globes/eff/GLB_dis_RHC_eff.dat <==
include "./eff/post_dis_RHC_numu_sig.txt"

include "./eff/post_dis_RHC_numubar_sig.txt"

include "./eff/post_dis_RHC_NC_bkg.txt"

include "./eff/post_dis_RHC_nutau_bkg.txt"

include "./eff/post_dis_RHC_nutaubar_bkg.txt"



==> anc/dune_globes/eff/post_app_FHC_NC_bkg.txt <==
%post_app_FHC_NC_bkg = { 0.000000, 0.000132, 0.000459, 0.000811, 0.001493, 0.002100, 0.002141, 0.004318, 0.005452, 0.006183, 0.008521, 0.009985, 0.011014, 0.013463, 0.015619, 0.016035, 0.017881, 0.017083, 0.022905, 0.025244, 0.024929, 0.026443, 0.024409, 0.032673, 0.035537, 0.032586, 0.035100, 0.038911, 0.034542, 0.037682, 0.037141, 0.030543, 0.025609, 0.033113, 0.030317, 0.020955, 0.028821, 0.019326, 0.021701, 0.019940, 0.019753, 0.022118, 0.019763, 0.018427, 0.017204, 0.019389, 0.017699, 0.012403, 0.015861, 0.016368, 0.016471, 0.010840, 0.011945, 0.011168, 0.014023, 0.016425, 0.012440, 0.009940, 0.009307, 0.007315, 0.018620, 0.011446, 0.007650, 0.010823, 0.008023, 0.008888, 0.010157, 0.012687, 0.017490, 0.015078, 0.024040, 0.026632, 0.016507, 0.008403, 0.010101, 0.014706, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_FHC_aNC_bkg.txt <==
%post_app_FHC_aNC_bkg = { 0.000000, 0.000132, 0.000459, 0.000811, 0.001493, 0.002100, 0.002141, 0.004318, 0.005452, 0.006183, 0.008521, 0.009985, 0.011014, 0.013463, 0.015619, 0.016035, 0.017881, 0.017083, 0.022905, 0.025244, 0.024929, 0.026443, 0.024409, 0.032673, 0.035537, 0.032586, 0.035100, 0.038911, 0.034542, 0.037682, 0.037141, 0.030543, 0.025609, 0.033113, 0.030317, 0.020955, 0.028821, 0.019326, 0.021701, 0.019940, 0.019753, 0.022118, 0.019763, 0.018427, 0.017204, 0.019389, 0.017699, 0.012403, 0.015861, 0.016368, 0.016471, 0.010840, 0.011945, 0.011168, 0.014023, 0.016425, 0.012440, 0.009940, 0.009307, 0.007315, 0.018620, 0.011446, 0.007650, 0.010823, 0.008023, 0.008888, 0.010157, 0.012687, 0.017490, 0.015078, 0.024040, 0.026632, 0.016507, 0.008403, 0.010101, 0.014706, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_FHC_anuNC_bkg.txt <==
%app_FHC_anuNC_bkg = { 0.000000, 0.000000, 0.014815, 0.026549, 0.043011, 0.013699, 0.055556, 0.065574, 0.095238, 0.225806, 0.086957, 0.344828, 0.464286, 0.363636, 0.520000, 0.571429, 0.466667, 0.727273, 0.380952, 0.538462, 0.615385, 0.736842, 0.466667, 0.705882, 0.600000, 0.800000, 1.000000, 0.900000, 0.625000, 0.818182, 0.714286, 0.750000, 0.900000, 0.777778, 1.000000, 0.875000, 0.833333, 0.666667, 0.666667, 0.500000, 0.750000, 0.500000, 0.800000, 0.545455, 0.600000, 0.750000, 0.500000, 0.600000, 0.666667, 0.625000, 1.000000, 0.000000, 0.500000, 0.333333, 0.000000, 0.125000, 0.500000, 0.500000, 0.000000, 0.500000, 0.666667, 0.500000, 0.750000, 0.000000, 0.222222, 0.071429, 0.166667, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_FHC_nue_bkg.txt <==
%post_app_FHC_nue_bkg = { 0.000000, 0.397239, 0.743164, 0.702942, 0.564427, 0.790542, 0.646338, 0.762928, 0.792157, 0.715723, 0.789290, 0.869339, 0.750213, 0.848228, 0.865301, 0.861575, 0.833838, 0.822383, 0.914136, 0.936702, 0.859311, 0.950079, 0.884063, 0.895322, 0.895620, 0.825556, 0.888092, 0.832307, 0.916868, 0.902634, 0.847013, 0.802800, 0.908253, 0.804316, 0.827845, 0.877182, 0.812636, 0.850666, 0.746170, 0.836131, 0.749353, 0.737357, 0.738345, 0.767949, 0.698159, 0.762138, 0.652664, 0.807346, 0.652519, 0.780323, 0.650274, 0.653144, 0.657648, 0.643014, 0.617893, 0.567243, 0.548801, 0.812745, 0.635675, 0.754908, 0.514892, 0.619926, 0.662053, 0.568508, 0.635498, 0.512732, 0.619538, 0.577897, 0.664433, 0.629503, 0.599911, 0.588048, 0.319307, 0.250273, 0.134611, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_FHC_nue_sig.txt <==
%post_app_FHC_nue_sig = { 0.233533, 0.512269, 0.638826, 0.680798, 0.673609, 0.715508, 0.756909, 0.779182, 0.767373, 0.743579, 0.742461, 0.781440, 0.819048, 0.836690, 0.848778, 0.866495, 0.865159, 0.867987, 0.876832, 0.881883, 0.885332, 0.881242, 0.884224, 0.892331, 0.891796, 0.887433, 0.886916, 0.887778, 0.888507, 0.889115, 0.885767, 0.882133, 0.874734, 0.880370, 0.882695, 0.859744, 0.857621, 0.848341, 0.854956, 0.841126, 0.836916, 0.817911, 0.818857, 0.803520, 0.774649, 0.782626, 0.749901, 0.755820, 0.731062, 0.756149, 0.724985, 0.720258, 0.695320, 0.698782, 0.717553, 0.673977, 0.671847, 0.653267, 0.666364, 0.665817, 0.647812, 0.629552, 0.673295, 0.667082, 0.639471, 0.622300, 0.619464, 0.620816, 0.648764, 0.642522, 0.612148, 0.588635, 0.386528, 0.228255, 0.168805, 0.141828, 0.074787, 0.088091, 0.069589, 0.000000}


==> anc/dune_globes/eff/post_app_FHC_nuebar_bkg.txt <==
%post_app_FHC_nuebar_bkg = { 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 1.000000, 0.589007, 1.000000, 1.000000, 1.000000, 1.000000, 1.000000, 0.784898, 0.874275, 1.000000, 1.000000, 1.000000, 1.000000, 1.000000, 1.000000, 0.825908, 0.670167, 0.825512, 1.000000, 1.000000, 0.865420, 1.000000, 1.000000, 1.000000, 1.000000, 0.824641, 0.713235, 1.000000, 1.000000, 0.790154, 1.000000, 1.000000, 0.871444, 1.000000, 1.000000, 0.696986, 0.811797, 0.879980, 0.466613, 0.846163, 1.000000, 1.000000, 1.000000, 0.873745, 0.663094, 0.614840, 0.744963, 0.791070, 0.748063, 0.556616, 0.720978, 0.740673, 0.420429, 0.795517, 0.864677, 0.502418, 0.862816, 0.862988, 0.745247, 0.756249, 0.690805, 0.718648, 0.752874, 0.817131, 0.703771, 0.547448, 0.395499, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_FHC_nuebar_sig.txt <==
%post_app_FHC_nuebar_sig = { 0.004159, 0.457825, 0.327238, 0.582542, 0.598023, 0.859579, 0.799868, 0.902137, 0.800683, 0.808741, 0.922461, 0.865186, 0.965471, 0.877383, 0.924310, 0.868926, 0.919687, 0.947918, 0.922134, 0.925481, 0.954443, 0.910926, 0.902476, 0.950195, 0.961388, 0.939905, 0.932325, 0.916932, 0.919794, 0.927568, 0.949517, 0.939968, 0.965775, 0.895909, 0.946157, 0.910209, 0.903199, 0.919436, 0.859011, 0.911042, 0.887209, 0.917796, 0.865524, 0.873609, 0.851697, 0.833508, 0.820655, 0.821938, 0.831783, 0.816506, 0.817333, 0.808791, 0.800123, 0.802030, 0.837435, 0.815259, 0.705753, 0.720771, 0.722419, 0.730930, 0.780814, 0.710035, 0.750218, 0.713243, 0.737453, 0.733697, 0.732507, 0.757983, 0.784542, 0.769092, 0.719371, 0.670962, 0.402616, 0.240362, 0.187678, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_FHC_numu_bkg.txt <==
%post_app_FHC_numu_bkg = { 0.000000, 0.000000, 0.001692, 0.000452, 0.000299, 0.001257, 0.000713, 0.000554, 0.000685, 0.000377, 0.001526, 0.001537, 0.001876, 0.002673, 0.002109, 0.002583, 0.001745, 0.001108, 0.001695, 0.001542, 0.001191, 0.001849, 0.001848, 0.002765, 0.002439, 0.004026, 0.002324, 0.002648, 0.005242, 0.002634, 0.003906, 0.002414, 0.005442, 0.004481, 0.001312, 0.002551, 0.002073, 0.003196, 0.002574, 0.001122, 0.002442, 0.001839, 0.001501, 0.001209, 0.001285, 0.000000, 0.001024, 0.002997, 0.000000, 0.000000, 0.000000, 0.001558, 0.001201, 0.003315, 0.000000, 0.001232, 0.003322, 0.000000, 0.002508, 0.002342, 0.000000, 0.001965, 0.002635, 0.001355, 0.000689, 0.002148, 0.002851, 0.002960, 0.005435, 0.005440, 0.010100, 0.009350, 0.011734, 0.012110, 0.009655, 0.014768, 0.117647, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_FHC_numubar_bkg.txt <==
%post_app_FHC_numubar_bkg = { 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005564, 0.000000, 0.000000, 0.000000, 0.000000, 0.006922, 0.000000, 0.000000, 0.000209, 0.002876, 0.000226, 0.000000, 0.000000, 0.007277, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004881, 0.002569, 0.000000, 0.000174, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002290, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001517, 0.000000, 0.004044, 0.008469, 0.009452, 0.012951, 0.013872, 0.009273, 0.000000, 0.058561, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_FHC_nutau_bkg.txt <==
%post_app_FHC_nutau_bkg = { 0.066527, 0.057426, 0.101696, 0.094150, 0.117296, 0.118020, 0.108354, 0.113919, 0.163559, 0.155309, 0.138068, 0.123336, 0.122723, 0.143459, 0.132140, 0.139813, 0.167180, 0.133141, 0.174157, 0.163647, 0.172757, 0.158948, 0.134940, 0.128350, 0.149921, 0.129331, 0.136152, 0.117251, 0.123728, 0.119171, 0.096411, 0.115298, 0.130599, 0.127977, 0.120059, 0.100404, 0.101310, 0.097318, 0.090226, 0.116033, 0.098623, 0.109261, 0.086094, 0.104607, 0.062200, 0.097598, 0.104887, 0.085178, 0.072732, 0.067396, 0.098301, 0.067914, 0.076544, 0.073027, 0.066937, 0.067877, 0.070483, 0.075140, 0.078564, 0.059670, 0.065108, 0.047885, 0.049184, 0.083696, 0.058582, 0.062410, 0.063727, 0.063223, 0.059225, 0.074470, 0.076268, 0.073003, 0.065839, 0.048720, 0.043730, 0.039517, 0.052632, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_FHC_nutaubar_bkg.txt <==
%post_app_FHC_nutaubar_bkg = { 0.000000, 0.062450, 0.151416, 0.121240, 0.123588, 0.195034, 0.141468, 0.195985, 0.077607, 0.225401, 0.211398, 0.294148, 0.137194, 0.184488, 0.180728, 0.246953, 0.204116, 0.152884, 0.207325, 0.126367, 0.201179, 0.115659, 0.215102, 0.259393, 0.210150, 0.139046, 0.175325, 0.167531, 0.119979, 0.161627, 0.049588, 0.090512, 0.135263, 0.106547, 0.192551, 0.246929, 0.092513, 0.132405, 0.137483, 0.155220, 0.077423, 0.154641, 0.083804, 0.142144, 0.137617, 0.078593, 0.116030, 0.119069, 0.147064, 0.085315, 0.091166, 0.055431, 0.068672, 0.077805, 0.071429, 0.068188, 0.064671, 0.133159, 0.073838, 0.075060, 0.090727, 0.030689, 0.073230, 0.085240, 0.075836, 0.066672, 0.075153, 0.087302, 0.095793, 0.078427, 0.102760, 0.074990, 0.054495, 0.041689, 0.000000, 0.500000, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_RHC_NC_bkg.txt <==
%post_app_RHC_NC_bkg = { 0.000000, 0.000371, 0.000570, 0.001126, 0.001658, 0.002682, 0.003382, 0.004955, 0.006464, 0.006846, 0.009309, 0.010197, 0.011428, 0.013481, 0.013797, 0.017081, 0.019037, 0.021813, 0.018796, 0.020566, 0.024986, 0.025631, 0.029489, 0.028267, 0.029441, 0.030418, 0.036786, 0.032239, 0.033807, 0.027542, 0.024113, 0.029610, 0.024012, 0.027592, 0.028227, 0.024369, 0.020381, 0.033058, 0.026316, 0.021611, 0.031088, 0.024227, 0.022801, 0.015739, 0.016807, 0.019395, 0.016575, 0.013456, 0.012003, 0.017112, 0.016054, 0.011243, 0.011291, 0.011152, 0.007605, 0.014116, 0.011985, 0.008252, 0.011102, 0.009724, 0.007792, 0.013310, 0.007273, 0.004550, 0.011065, 0.009360, 0.009702, 0.012343, 0.017017, 0.018763, 0.021637, 0.022765, 0.016692, 0.016129, 0.016529, 0.007634, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_RHC_aNC_bkg.txt <==
%post_app_RHC_aNC_bkg = { 0.000000, 0.000371, 0.000570, 0.001126, 0.001658, 0.002682, 0.003382, 0.004955, 0.006464, 0.006846, 0.009309, 0.010197, 0.011428, 0.013481, 0.013797, 0.017081, 0.019037, 0.021813, 0.018796, 0.020566, 0.024986, 0.025631, 0.029489, 0.028267, 0.029441, 0.030418, 0.036786, 0.032239, 0.033807, 0.027542, 0.024113, 0.029610, 0.024012, 0.027592, 0.028227, 0.024369, 0.020381, 0.033058, 0.026316, 0.021611, 0.031088, 0.024227, 0.022801, 0.015739, 0.016807, 0.019395, 0.016575, 0.013456, 0.012003, 0.017112, 0.016054, 0.011243, 0.011291, 0.011152, 0.007605, 0.014116, 0.011985, 0.008252, 0.011102, 0.009724, 0.007792, 0.013310, 0.007273, 0.004550, 0.011065, 0.009360, 0.009702, 0.012343, 0.017017, 0.018763, 0.021637, 0.022765, 0.016692, 0.016129, 0.016529, 0.007634, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_RHC_nue_bkg.txt <==
%post_app_RHC_nue_bkg = { 0.000000, 0.237232, 0.000000, 0.667621, 0.385834, 0.646463, 0.770715, 0.574910, 0.676149, 0.847615, 1.000000, 0.781575, 0.766178, 0.906007, 0.673363, 0.741837, 0.843070, 0.811535, 0.796024, 0.735804, 0.765926, 0.816945, 0.871784, 0.878153, 0.888232, 0.851909, 0.850995, 0.795794, 0.861156, 0.801624, 0.814924, 0.821256, 0.829385, 0.796616, 0.839720, 0.783534, 0.773236, 0.863008, 0.694056, 0.701796, 0.684584, 0.754979, 0.713863, 0.691215, 0.688156, 0.846323, 0.714576, 0.696313, 0.623390, 0.650210, 0.669564, 0.768819, 0.668926, 0.608979, 0.646575, 0.565716, 0.676950, 0.617898, 0.599047, 0.636023, 0.637346, 0.743984, 0.661723, 0.717438, 0.586565, 0.607269, 0.586583, 0.621178, 0.613133, 0.617248, 0.595573, 0.565668, 0.433999, 0.238823, 0.314802, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_RHC_nue_sig.txt <==
%post_app_RHC_nue_sig = { 0.077304, 0.612662, 0.564312, 0.752498, 0.715418, 0.775928, 0.778060, 0.803715, 0.756939, 0.724992, 0.766715, 0.805100, 0.845308, 0.852898, 0.847750, 0.871469, 0.875468, 0.869717, 0.876076, 0.882321, 0.868564, 0.886134, 0.880579, 0.893148, 0.898752, 0.871495, 0.876397, 0.886749, 0.866125, 0.865786, 0.851711, 0.865193, 0.875330, 0.839120, 0.833618, 0.834705, 0.834432, 0.839957, 0.823782, 0.833904, 0.810328, 0.783802, 0.776037, 0.778099, 0.780666, 0.755733, 0.760322, 0.749004, 0.759811, 0.729124, 0.721178, 0.719226, 0.700982, 0.701652, 0.665460, 0.693290, 0.697562, 0.702436, 0.672675, 0.657688, 0.669926, 0.680195, 0.647886, 0.646480, 0.626667, 0.625294, 0.629762, 0.624187, 0.639407, 0.619237, 0.618017, 0.588015, 0.363843, 0.232874, 0.183191, 0.113094, 0.087427, 0.060694, 0.018858, 0.042394}


==> anc/dune_globes/eff/post_app_RHC_nuebar_bkg.txt <==
%post_app_RHC_nuebar_bkg = { 0.000000, 0.000000, 0.251728, 0.445364, 0.513737, 0.773875, 0.710437, 0.791998, 0.915961, 0.808327, 0.814899, 0.906031, 1.000000, 0.921747, 0.955127, 0.846866, 0.782313, 0.901833, 0.861530, 0.935959, 0.940590, 0.957599, 0.869230, 0.947860, 0.909323, 0.908256, 0.918471, 0.925504, 1.000000, 0.929945, 0.854118, 0.893265, 0.841203, 0.915545, 0.834438, 0.932042, 0.974555, 0.891885, 0.922004, 0.793465, 0.903708, 0.931893, 0.899903, 0.907389, 0.935230, 0.792351, 0.825574, 0.828372, 0.793248, 0.792644, 0.917720, 0.704520, 0.740445, 0.868921, 0.499662, 0.633309, 0.756337, 0.665428, 0.721530, 0.702154, 0.955284, 0.869341, 0.791517, 0.826303, 0.647150, 0.800379, 0.744790, 0.754337, 0.680070, 0.720378, 0.719462, 0.644019, 0.392671, 0.276721, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_RHC_nuebar_sig.txt <==
%post_app_RHC_nuebar_sig = { 0.175937, 0.317466, 0.450545, 0.600231, 0.712650, 0.722541, 0.799783, 0.839868, 0.863588, 0.858319, 0.854453, 0.848583, 0.849553, 0.870068, 0.885543, 0.897366, 0.902657, 0.917143, 0.922789, 0.923380, 0.929557, 0.932151, 0.933711, 0.936532, 0.934026, 0.937841, 0.935080, 0.936860, 0.937232, 0.936493, 0.931291, 0.928224, 0.928925, 0.933077, 0.922812, 0.926904, 0.913510, 0.917688, 0.902696, 0.909317, 0.893033, 0.895199, 0.891918, 0.872020, 0.902831, 0.855776, 0.830486, 0.850439, 0.833519, 0.837554, 0.826262, 0.811695, 0.758627, 0.748416, 0.793430, 0.776452, 0.787084, 0.748008, 0.740907, 0.781447, 0.772261, 0.733097, 0.750831, 0.743445, 0.744666, 0.729859, 0.737643, 0.751868, 0.763888, 0.766107, 0.735287, 0.680471, 0.383518, 0.165232, 0.124844, 0.294542, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_RHC_numu_bkg.txt <==
%post_app_RHC_numu_bkg = { 0.000000, 0.000150, 0.000000, 0.000000, 0.001889, 0.000000, 0.000000, 0.000562, 0.000292, 0.000000, 0.001596, 0.001495, 0.000822, 0.000380, 0.000646, 0.000000, 0.002810, 0.002077, 0.001942, 0.000516, 0.000868, 0.000160, 0.000452, 0.002417, 0.000276, 0.000469, 0.003322, 0.001680, 0.002417, 0.002438, 0.003955, 0.003752, 0.001468, 0.000294, 0.001589, 0.005748, 0.002530, 0.001239, 0.004048, 0.001691, 0.001741, 0.003564, 0.006701, 0.003403, 0.003076, 0.000622, 0.000000, 0.000004, 0.001426, 0.002822, 0.000562, 0.002106, 0.000995, 0.001310, 0.001318, 0.001722, 0.000000, 0.002110, 0.001874, 0.002816, 0.000002, 0.001118, 0.002025, 0.001176, 0.001410, 0.002892, 0.001442, 0.001534, 0.002917, 0.006057, 0.007132, 0.010875, 0.012140, 0.012761, 0.012096, 0.000000, 0.023907, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_RHC_numubar_bkg.txt <==
%post_app_RHC_numubar_bkg = { 0.000000, 0.000000, 0.001162, 0.000000, 0.000000, 0.000000, 0.000000, 0.000283, 0.000248, 0.000238, 0.001522, 0.000952, 0.001401, 0.000491, 0.001825, 0.001053, 0.001107, 0.001135, 0.000713, 0.000039, 0.000153, 0.000124, 0.000880, 0.000192, 0.000377, 0.000632, 0.000677, 0.001257, 0.001669, 0.002287, 0.001094, 0.000078, 0.001392, 0.001780, 0.000975, 0.000517, 0.000575, 0.000514, 0.000000, 0.000764, 0.001067, 0.000000, 0.002291, 0.000436, 0.000637, 0.000000, 0.002590, 0.000000, 0.000850, 0.000000, 0.000000, 0.002218, 0.000000, 0.000000, 0.003819, 0.000000, 0.001419, 0.003813, 0.000000, 0.000000, 0.001503, 0.000000, 0.002531, 0.000000, 0.001717, 0.001600, 0.000433, 0.000649, 0.004269, 0.001722, 0.002516, 0.010601, 0.030817, 0.038699, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_RHC_nutau_bkg.txt <==
%post_app_RHC_nutau_bkg = { 0.006609, 0.031334, 0.071950, 0.111870, 0.123493, 0.130075, 0.118194, 0.146525, 0.155918, 0.127124, 0.171868, 0.181298, 0.109179, 0.207728, 0.162952, 0.155663, 0.182768, 0.236862, 0.167157, 0.203064, 0.196865, 0.199081, 0.150830, 0.135467, 0.170600, 0.158823, 0.160965, 0.127840, 0.149950, 0.186917, 0.146385, 0.154758, 0.129017, 0.129210, 0.115689, 0.127586, 0.106174, 0.127123, 0.113147, 0.118107, 0.090037, 0.100049, 0.107958, 0.106652, 0.088048, 0.082182, 0.062732, 0.070813, 0.095077, 0.086691, 0.100601, 0.090943, 0.060787, 0.082285, 0.057504, 0.084594, 0.079455, 0.050775, 0.050231, 0.063670, 0.062630, 0.067382, 0.069046, 0.059612, 0.068299, 0.064221, 0.056239, 0.063819, 0.072141, 0.063703, 0.072409, 0.077513, 0.061049, 0.070156, 0.036805, 0.037438, 0.027426, 0.019487, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_app_RHC_nutaubar_bkg.txt <==
%post_app_RHC_nutaubar_bkg = { 0.008665, 0.112865, 0.086502, 0.191913, 0.162550, 0.136148, 0.177614, 0.131031, 0.177711, 0.144405, 0.195705, 0.173694, 0.182090, 0.209860, 0.193079, 0.121288, 0.182321, 0.143699, 0.150461, 0.178081, 0.157386, 0.192674, 0.159232, 0.149820, 0.162270, 0.175715, 0.148592, 0.161840, 0.129464, 0.154028, 0.158687, 0.148716, 0.117508, 0.129920, 0.100872, 0.133995, 0.130535, 0.155711, 0.101512, 0.117003, 0.132332, 0.080416, 0.104725, 0.078820, 0.070732, 0.107236, 0.107400, 0.091306, 0.078143, 0.128274, 0.094997, 0.072468, 0.074176, 0.086839, 0.076797, 0.075957, 0.098279, 0.081194, 0.062824, 0.072093, 0.077537, 0.103681, 0.119266, 0.099998, 0.072383, 0.070308, 0.072650, 0.071266, 0.091252, 0.101579, 0.093104, 0.100947, 0.081209, 0.091737, 0.122367, 0.000000, 0.000000, 1.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_dis_FHC_NC_bkg.txt <==
%post_dis_FHC_NC_bkg = { 0.000018, 0.004414, 0.001442, 0.004445, 0.007163, 0.009764, 0.011777, 0.014530, 0.017229, 0.019420, 0.020111, 0.023676, 0.027705, 0.030400, 0.032636, 0.037492, 0.036987, 0.039044, 0.041721, 0.040944, 0.043558, 0.044041, 0.050840, 0.048301, 0.042414, 0.045436, 0.050741, 0.045896, 0.049634, 0.042486, 0.048968, 0.047147, 0.047238, 0.042259, 0.053183, 0.047771, 0.055423, 0.044638, 0.045478, 0.052574, 0.049494, 0.042347, 0.048114, 0.049870, 0.047059, 0.056417, 0.048423, 0.045215, 0.047386, 0.037067, 0.048819, 0.047540, 0.047455, 0.048718, 0.050398, 0.049505, 0.036503, 0.045680, 0.040796, 0.056167, 0.053911, 0.058952, 0.045752, 0.042872, 0.051290, 0.048420, 0.048595, 0.048325, 0.057356, 0.047279, 0.044478, 0.040620, 0.034262, 0.025921, 0.019011, 0.011765, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_dis_FHC_aNC_bkg.txt <==
%post_dis_FHC_aNC_bkg = { 0.000018, 0.004414, 0.001442, 0.004445, 0.007163, 0.009764, 0.011777, 0.014530, 0.017229, 0.019420, 0.020111, 0.023676, 0.027705, 0.030400, 0.032636, 0.037492, 0.036987, 0.039044, 0.041721, 0.040944, 0.043558, 0.044041, 0.050840, 0.048301, 0.042414, 0.045436, 0.050741, 0.045896, 0.049634, 0.042486, 0.048968, 0.047147, 0.047238, 0.042259, 0.053183, 0.047771, 0.055423, 0.044638, 0.045478, 0.052574, 0.049494, 0.042347, 0.048114, 0.049870, 0.047059, 0.056417, 0.048423, 0.045215, 0.047386, 0.037067, 0.048819, 0.047540, 0.047455, 0.048718, 0.050398, 0.049505, 0.036503, 0.045680, 0.040796, 0.056167, 0.053911, 0.058952, 0.045752, 0.042872, 0.051290, 0.048420, 0.048595, 0.048325, 0.057356, 0.047279, 0.044478, 0.040620, 0.034262, 0.025921, 0.019011, 0.011765, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_dis_FHC_numu_sig.txt <==
%post_dis_FHC_numu_sig = { 0.074755, 0.634630, 0.464432, 0.561627, 0.602761, 0.725714, 0.715620, 0.749391, 0.823859, 0.886962, 0.906781, 0.923918, 0.932841, 0.937528, 0.948841, 0.947471, 0.947338, 0.944418, 0.937464, 0.935352, 0.929272, 0.923726, 0.931040, 0.933699, 0.936433, 0.934107, 0.945017, 0.944180, 0.945274, 0.947031, 0.940258, 0.946024, 0.947593, 0.952521, 0.945807, 0.942651, 0.953598, 0.948506, 0.943002, 0.944597, 0.943135, 0.929966, 0.931593, 0.922155, 0.929420, 0.932547, 0.921234, 0.922505, 0.910974, 0.910891, 0.930241, 0.913384, 0.914744, 0.931974, 0.921006, 0.917595, 0.915596, 0.907617, 0.918753, 0.892808, 0.895099, 0.911900, 0.894741, 0.887749, 0.902072, 0.913145, 0.900344, 0.864968, 0.832348, 0.785455, 0.729108, 0.611842, 0.430646, 0.346618, 0.342600, 0.281825, 0.167462, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_dis_FHC_numubar_sig.txt <==
%post_dis_FHC_numubar_sig = { 0.138596, 0.014117, 0.111115, 0.318953, 0.623862, 0.689108, 0.903426, 0.836853, 0.870597, 0.893995, 0.892654, 0.917797, 0.967200, 0.969950, 0.973049, 0.958840, 0.956495, 0.935706, 0.961145, 0.934282, 0.934446, 0.990272, 0.951206, 0.961897, 0.985010, 0.931601, 0.924390, 0.978366, 0.962881, 0.948906, 0.967585, 0.975727, 0.947707, 0.907761, 0.978873, 0.963148, 0.978391, 0.964884, 0.972425, 0.969898, 0.979893, 0.966518, 0.955729, 0.981904, 0.960441, 0.970355, 0.973634, 0.954908, 0.948218, 0.979706, 0.980311, 0.942744, 0.953807, 0.957575, 0.933686, 0.938006, 0.949579, 0.941070, 0.972183, 0.943342, 0.918242, 0.967855, 0.907978, 0.933853, 0.943154, 0.955480, 0.949161, 0.909786, 0.863786, 0.804249, 0.727489, 0.615643, 0.358933, 0.250388, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_dis_FHC_nutau_bkg.txt <==
%post_dis_FHC_nutau_bkg = { 0.000000, 0.000000, 0.110461, 0.175970, 0.155516, 0.155256, 0.204966, 0.270966, 0.206816, 0.281691, 0.248270, 0.230916, 0.246443, 0.221771, 0.201729, 0.231636, 0.191924, 0.193225, 0.206834, 0.184730, 0.195287, 0.166687, 0.218218, 0.184939, 0.192669, 0.164548, 0.159235, 0.158518, 0.156699, 0.151147, 0.166259, 0.164477, 0.156099, 0.137385, 0.141667, 0.179077, 0.128126, 0.153338, 0.158712, 0.150172, 0.147097, 0.161364, 0.168662, 0.170714, 0.169097, 0.205146, 0.145193, 0.185794, 0.137147, 0.130857, 0.154534, 0.140462, 0.153459, 0.171683, 0.147478, 0.144852, 0.156048, 0.160068, 0.164148, 0.153744, 0.141947, 0.140027, 0.125616, 0.140443, 0.145759, 0.164593, 0.142541, 0.120559, 0.107714, 0.091298, 0.083784, 0.077838, 0.051383, 0.048537, 0.033949, 0.039679, 0.011261, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_dis_FHC_nutaubar_bkg.txt <==
%post_dis_FHC_nutaubar_bkg = { 0.000000, 0.000000, 0.171907, 0.000000, 0.113595, 0.277601, 0.199875, 0.208361, 0.276961, 0.279178, 0.191428, 0.229338, 0.290568, 0.330364, 0.296193, 0.259575, 0.209316, 0.286465, 0.380892, 0.176683, 0.348793, 0.194258, 0.252512, 0.230430, 0.089125, 0.256960, 0.275620, 0.215458, 0.153142, 0.263687, 0.131679, 0.228141, 0.193694, 0.138996, 0.131452, 0.163339, 0.188006, 0.164013, 0.180034, 0.175301, 0.174692, 0.146589, 0.151414, 0.179216, 0.079634, 0.127618, 0.141776, 0.129467, 0.185466, 0.135831, 0.144015, 0.192926, 0.144681, 0.157326, 0.113319, 0.147980, 0.126232, 0.113761, 0.138571, 0.113970, 0.167378, 0.157542, 0.096172, 0.211902, 0.156142, 0.183086, 0.135467, 0.092149, 0.097728, 0.075508, 0.071438, 0.051518, 0.057704, 0.039863, 0.039910, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_dis_RHC_NC_bkg.txt <==
%post_dis_RHC_NC_bkg = { 0.000000, 0.004257, 0.001684, 0.005658, 0.007665, 0.009960, 0.014350, 0.016992, 0.017866, 0.019551, 0.021006, 0.024431, 0.024552, 0.030612, 0.030534, 0.032904, 0.035589, 0.035569, 0.043641, 0.039228, 0.044021, 0.044751, 0.043888, 0.048060, 0.053958, 0.045663, 0.049523, 0.054240, 0.043581, 0.049587, 0.048026, 0.049648, 0.052689, 0.048799, 0.049863, 0.048109, 0.047033, 0.049627, 0.047894, 0.048506, 0.048058, 0.044171, 0.049396, 0.045818, 0.052365, 0.047593, 0.043531, 0.033153, 0.047559, 0.048748, 0.054619, 0.045391, 0.042173, 0.037884, 0.040953, 0.048574, 0.051822, 0.037262, 0.044534, 0.043290, 0.053200, 0.042478, 0.038530, 0.054807, 0.050310, 0.055699, 0.048285, 0.055676, 0.049248, 0.046338, 0.045618, 0.037841, 0.029172, 0.023686, 0.020833, 0.011494, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_dis_RHC_aNC_bkg.txt <==
%post_dis_RHC_aNC_bkg = { 0.000000, 0.004257, 0.001684, 0.005658, 0.007665, 0.009960, 0.014350, 0.016992, 0.017866, 0.019551, 0.021006, 0.024431, 0.024552, 0.030612, 0.030534, 0.032904, 0.035589, 0.035569, 0.043641, 0.039228, 0.044021, 0.044751, 0.043888, 0.048060, 0.053958, 0.045663, 0.049523, 0.054240, 0.043581, 0.049587, 0.048026, 0.049648, 0.052689, 0.048799, 0.049863, 0.048109, 0.047033, 0.049627, 0.047894, 0.048506, 0.048058, 0.044171, 0.049396, 0.045818, 0.052365, 0.047593, 0.043531, 0.033153, 0.047559, 0.048748, 0.054619, 0.045391, 0.042173, 0.037884, 0.040953, 0.048574, 0.051822, 0.037262, 0.044534, 0.043290, 0.053200, 0.042478, 0.038530, 0.054807, 0.050310, 0.055699, 0.048285, 0.055676, 0.049248, 0.046338, 0.045618, 0.037841, 0.029172, 0.023686, 0.020833, 0.011494, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_dis_RHC_numu_sig.txt <==
%post_dis_RHC_numu_sig = { 0.307167, 0.671473, 0.367586, 0.604048, 0.615919, 0.757943, 0.733510, 0.757176, 0.828611, 0.873727, 0.912321, 0.926555, 0.934379, 0.940548, 0.947282, 0.966080, 0.943493, 0.948454, 0.941950, 0.936581, 0.930663, 0.920110, 0.923366, 0.932959, 0.927743, 0.912437, 0.922390, 0.923606, 0.943780, 0.923856, 0.936415, 0.934835, 0.944301, 0.932240, 0.926932, 0.935323, 0.915691, 0.939032, 0.921321, 0.937044, 0.914936, 0.914388, 0.932611, 0.929175, 0.911836, 0.916102, 0.934790, 0.927604, 0.925034, 0.910910, 0.917046, 0.931141, 0.905420, 0.925560, 0.925836, 0.900485, 0.900173, 0.899682, 0.880895, 0.900791, 0.907202, 0.900003, 0.903713, 0.896088, 0.905469, 0.914633, 0.902184, 0.861322, 0.821525, 0.782359, 0.726664, 0.592454, 0.409278, 0.342132, 0.253745, 0.299045, 0.257162, 0.222222, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_dis_RHC_numubar_sig.txt <==
%post_dis_RHC_numubar_sig = { 0.085682, 0.606393, 0.409109, 0.348633, 0.505398, 0.703497, 0.792979, 0.812193, 0.890004, 0.921041, 0.934077, 0.951492, 0.958043, 0.965585, 0.965855, 0.969505, 0.969825, 0.969121, 0.970732, 0.967777, 0.971647, 0.965583, 0.966931, 0.967477, 0.967925, 0.969865, 0.973289, 0.975703, 0.973278, 0.976834, 0.973755, 0.973565, 0.974130, 0.975876, 0.974421, 0.979757, 0.972717, 0.977149, 0.970176, 0.976690, 0.975816, 0.968024, 0.968639, 0.963291, 0.965697, 0.967845, 0.948907, 0.953678, 0.967218, 0.955797, 0.961532, 0.946880, 0.954511, 0.956822, 0.940929, 0.947046, 0.953943, 0.937672, 0.943133, 0.922669, 0.918443, 0.935488, 0.930755, 0.937511, 0.948844, 0.956618, 0.943230, 0.907905, 0.861192, 0.785926, 0.758102, 0.578837, 0.376451, 0.142794, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/eff/post_dis_RHC_nutau_bkg.txt <==
%post_dis_RHC_nutau_bkg = { 0.000000, 0.000000, 0.154648, 0.188557, 0.153224, 0.196878, 0.241532, 0.260245, 0.279877, 0.240727, 0.326855, 0.272989, 0.258066, 0.258081, 0.251696, 0.207415, 0.276704, 0.241020, 0.277120, 0.228994, 0.191747, 0.221086, 0.219499, 0.161473, 0.204177, 0.170314, 0.208897, 0.192918, 0.228903, 0.203978, 0.188539, 0.176662, 0.191189, 0.133767, 0.198086, 0.192767, 0.190288, 0.173783, 0.179155, 0.193202, 0.161154, 0.150998, 0.151746, 0.159937, 0.164883, 0.170833, 0.160228, 0.161133, 0.167966, 0.158604, 0.138126, 0.161834, 0.161107, 0.143254, 0.134746, 0.163699, 0.156205, 0.125922, 0.149626, 0.152230, 0.154899, 0.163623, 0.166021, 0.143494, 0.150582, 0.178062, 0.145440, 0.133155, 0.121730, 0.105408, 0.100545, 0.083919, 0.056369, 0.045499, 0.036654, 0.041225, 0.011285, 0.000000, 0.333333, 0.000000}


==> anc/dune_globes/eff/post_dis_RHC_nutaubar_bkg.txt <==
%post_dis_RHC_nutaubar_bkg = { 0.000000, 0.000000, 0.026982, 0.094897, 0.125279, 0.154143, 0.228436, 0.232340, 0.319979, 0.216859, 0.270123, 0.301135, 0.221337, 0.243037, 0.277285, 0.267040, 0.264128, 0.222203, 0.253600, 0.196746, 0.240795, 0.177502, 0.245185, 0.213610, 0.175854, 0.211387, 0.192120, 0.205124, 0.176734, 0.175664, 0.147249, 0.161540, 0.172029, 0.193381, 0.182086, 0.149634, 0.188093, 0.125631, 0.147958, 0.142789, 0.167452, 0.148453, 0.202334, 0.150807, 0.143976, 0.154623, 0.180495, 0.171666, 0.126276, 0.201399, 0.185149, 0.160484, 0.168616, 0.129570, 0.141814, 0.143422, 0.180857, 0.108597, 0.133505, 0.148047, 0.110924, 0.151877, 0.110964, 0.088206, 0.132188, 0.164217, 0.135222, 0.078858, 0.067462, 0.059738, 0.075391, 0.051056, 0.037454, 0.030877, 0.042002, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}


==> anc/dune_globes/flux/Beam.inc <==

$version="3.2.13"

/* Beam data */

/*======================================================================================================*/
/*                                     Beam Power Configurations                                        */
/*                            (Use this chart to detemine @power in units of pot/yr)                    */
/*  MI prot/pulse    Energy (GeV)    Cycle time    Beam power (MW)    Uptime&efficiency    pot/year     */
/*     7.50E+13          120            1.2           1.20E+00              0.56           1.10E+21     */
/*     7.50E+13           80            0.9           1.07E+00              0.56           1.47E+21     */
/*     7.50E+13           60            0.7           1.03E+00              0.56           1.89E+21     */
/*                                                                                                      */
/*======================================================================================================*/


nuflux(#flux_FHC)<
  @flux_file="./flux/histos_g4lbne_v3r5p4_QGSP_BERT_OptimizedEngineeredNov2017_neutrino_LBNEFD_globes_flux.txt"
  @time = NUTIME /* years */
  @power = 11.0  /*e20 POT per year ****MATCH FLUX POWER TO TABLE ABOVE**** */
  @norm = 1.017718e17
>

nuflux(#flux_RHC)<
  @flux_file="./flux/histos_g4lbne_v3r5p4_QGSP_BERT_OptimizedEngineeredNov2017_antineutrino_LBNEFD_globes_flux.txt"
  @time = NUBARTIME /* years */
  @power = 11.0  /*e20 POT per year ****MATCH FLUX POWER TO TABLE ABOVE**** */
  @norm = 1.017718e17
>



==> anc/dune_globes/flux/histos_g4lbne_v3r5p4_QGSP_BERT_OptimizedEngineeredNov2017_antineutrino_LBNEFD_globes_flux.txt <==
0.125 4.66860084e-14 3.45126996e-12 0.0 1.1697612e-13 7.21394396e-12 0.0 
0.375 5.76304576e-14 2.24824236e-12 0.0 2.269335456e-13 1.29006952e-11 0.0 
0.625 5.41036064e-14 2.28140548e-12 0.0 2.91417896e-13 2.20915556e-11 0.0 
0.875 5.007674e-14 2.13906736e-12 0.0 3.08145836e-13 2.94356228e-11 0.0 
1.125 4.91722028e-14 2.3553846e-12 0.0 2.888887684e-13 3.46960836e-11 0.0 
1.375 4.6311062e-14 2.80559276e-12 0.0 2.832106568e-13 3.71947228e-11 0.0 
1.625 4.413583236e-14 2.80466224e-12 0.0 2.577898808e-13 3.80810708e-11 0.0 
1.875 4.5885371e-14 2.63146e-12 0.0 2.188960756e-13 4.08039964e-11 0.0 
2.125 4.478573252e-14 2.43362692e-12 0.0 2.237980244e-13 4.14425284e-11 0.0 
2.375 4.393258268e-14 2.22584816e-12 0.0 1.979259668e-13 4.07865928e-11 0.0 
2.625 4.59687544e-14 2.03511692e-12 0.0 1.700285388e-13 4.0982488e-11 0.0 
2.875 4.197702616e-14 1.85556532e-12 0.0 1.832932356e-13 4.03375256e-11 0.0 
3.125 3.82794076e-14 1.597357944e-12 0.0 1.4806947916e-13 3.69025076e-11 0.0 
3.375 3.848824928e-14 1.402152048e-12 0.0 1.4475595156e-13 3.17085584e-11 0.0 
3.625 3.691039484e-14 1.29427824e-12 0.0 1.196373088e-13 2.61523448e-11 0.0 
3.875 3.784960132e-14 1.385328808e-12 0.0 1.233940344e-13 2.01387968e-11 0.0 
4.125 3.614342656e-14 1.547943032e-12 0.0 1.1012617484e-13 1.41346776e-11 0.0 
4.375 3.70395956e-14 1.519072368e-12 0.0 9.398688408e-14 9.01983616e-12 0.0 
4.625 3.67623848e-14 1.418570948e-12 0.0 9.69914936e-14 5.310406e-12 0.0 
4.875 3.641824352e-14 1.241988324e-12 0.0 8.815882568e-14 2.97854136e-12 0.0 
5.125 3.156124832e-14 1.146606016e-12 0.0 7.749821308e-14 1.813814928e-12 0.0 
5.375 3.042009888e-14 1.028049064e-12 0.0 7.346732956e-14 1.351128828e-12 0.0 
5.625 3.444487132e-14 9.54048032e-13 0.0 6.380565472e-14 1.117754936e-12 0.0 
5.875 3.29545214e-14 8.45863268e-13 0.0 5.262470556e-14 9.27801492e-13 0.0 
6.125 3.070812632e-14 7.357492724e-13 0.0 5.37604586e-14 8.08535908e-13 0.0 
6.375 3.008268772e-14 6.91801048e-13 0.0 4.59732784e-14 7.40465736e-13 0.0 
6.625 3.0854612e-14 6.490950852e-13 0.0 4.900748364e-14 6.98240424e-13 0.0 
6.875 2.860322752e-14 6.255745636e-13 0.0 4.602144272e-14 6.32198656e-13 0.0 
7.125 2.68635328e-14 5.527577532e-13 0.0 3.538947412e-14 5.75103372e-13 0.0 
7.375 2.814238276e-14 5.275004064e-13 0.0 4.107259e-14 5.61169948e-13 0.0 
7.625 2.35777506e-14 4.669929188e-13 0.0 3.121369804e-14 5.1056522e-13 0.0 
7.875 2.516072636e-14 4.350220264e-13 0.0 3.08525066e-14 4.5689584e-13 0.0 
8.125 2.434391956e-14 4.075244392e-13 0.0 3.010844096e-14 4.77605132e-13 0.0 
8.375 2.525740608e-14 4.089969036e-13 0.0 3.30040536e-14 4.64046892e-13 0.0 
8.625 2.235671576e-14 3.96015372e-13 0.0 3.252545724e-14 4.2069542e-13 0.0 
8.875 2.421322676e-14 3.613379124e-13 0.0 2.561971068e-14 3.877035212e-13 0.0 
9.125 2.049244076e-14 3.174173072e-13 0.0 2.445818024e-14 3.59281254e-13 0.0 
9.375 2.154582364e-14 3.205011412e-13 0.0 2.380657876e-14 3.751596356e-13 0.0 
9.625 1.959910884e-14 2.92353206e-13 0.0 2.357180728e-14 3.7594896e-13 0.0 
9.875 1.955298764e-14 2.883527604e-13 0.0 2.087248008e-14 3.343117524e-13 0.0 
10.125 2.026755548e-14 2.4533038e-13 0.0 2.03227214e-14 3.345100828e-13 0.0 
10.375 1.74565084e-14 2.472060216e-13 0.0 1.758774604e-14 2.93907676e-13 0.0 
10.625 1.605208012e-14 2.567294436e-13 0.0 1.977765932e-14 2.91627716e-13 0.0 
10.875 1.636238904e-14 2.446752096e-13 0.0 1.677293332e-14 2.943583488e-13 0.0 
11.125 1.892193536e-14 2.358366884e-13 0.0 1.641556352e-14 2.626447164e-13 0.0 
11.375 1.598639572e-14 2.115832792e-13 0.0 1.543086208e-14 2.835553688e-13 0.0 
11.625 1.458920712e-14 2.19867536e-13 0.0 1.651701888e-14 2.886594468e-13 0.0 
11.875 1.2689991e-14 2.172741288e-13 0.0 1.378560332e-14 2.653973624e-13 0.0 
12.125 1.717674084e-14 1.799036812e-13 0.0 1.32953646e-14 2.39316148e-13 0.0 
12.375 1.475032412e-14 1.914523816e-13 0.0 1.132543452e-14 2.228479528e-13 0.0 
12.625 1.282884048e-14 1.877356672e-13 0.0 1.12029216e-14 2.34447464e-13 0.0 
12.875 1.228085868e-14 1.74623188e-13 0.0 1.221379376e-14 2.241596048e-13 0.0 
13.125 1.380319648e-14 1.887917872e-13 0.0 1.2110889e-14 2.054456492e-13 0.0 
13.375 1.079588888e-14 1.602674876e-13 0.0 9.54184136e-15 1.932741164e-13 0.0 
13.625 1.105603708e-14 2.054144688e-13 0.0 9.70539728e-15 1.932873364e-13 0.0 
13.875 1.15337956e-14 1.709023376e-13 0.0 1.099767732e-14 1.879568696e-13 0.0 
14.125 9.52576976e-15 1.510610284e-13 0.0 9.77286388e-15 1.813306848e-13 0.0 
14.375 1.062499084e-14 1.58423178e-13 0.0 7.68018436e-15 1.8480971e-13 0.0 
14.625 9.043365e-15 1.371175624e-13 0.0 7.16720364e-15 1.69801634e-13 0.0 
14.875 1.074960924e-14 1.687996252e-13 0.0 7.24497716e-15 1.766911364e-13 0.0 
15.125 8.4164812e-15 1.3796512e-13 0.0 7.911722e-15 1.593412692e-13 0.0 
15.375 8.21110476e-15 1.2355416496e-13 0.0 6.85084904e-15 1.487011276e-13 0.0 
15.625 7.5743808e-15 1.314145616e-13 0.0 7.8974328e-15 1.402055852e-13 0.0 
15.875 7.1154016e-15 1.0552829148e-13 0.0 5.90188576e-15 1.338920056e-13 0.0 
16.125 9.3742448e-15 1.18620363e-13 0.0 7.7730996e-15 1.299424228e-13 0.0 
16.375 5.5544808e-15 1.241490496e-13 0.0 5.6674856e-15 1.131793028e-13 0.0 
16.625 7.8498916e-15 1.163793152e-13 0.0 5.3772936e-15 1.033120008e-13 0.0 
16.875 7.321728e-15 1.14672466e-13 0.0 3.6529568e-15 1.055354036e-13 0.0 
17.125 7.2976272e-15 1.107584136e-13 0.0 5.386086e-15 9.20712916e-14 0.0 
17.375 6.9070856e-15 1.039241756e-13 0.0 4.63388e-15 9.2003316e-14 0.0 
17.625 5.6808592e-15 1.069418152e-13 0.0 3.8368624e-15 8.7321784e-14 0.0 
17.875 5.4179448e-15 1.13901146e-13 0.0 4.7578052e-15 8.82363416e-14 0.0 
18.125 7.0659252e-15 1.012746764e-13 0.0 3.6726012e-15 8.09086928e-14 0.0 
18.375 5.1191036e-15 8.33370256e-14 0.0 4.4451956e-15 7.56674888e-14 0.0 
18.625 4.5587888e-15 8.22984336e-14 0.0 3.6163684e-15 6.56230796e-14 0.0 
18.875 5.7105204e-15 7.94599632e-14 0.0 3.1086476e-15 5.596246e-14 0.0 
19.125 5.8849268e-15 9.165399e-14 0.0 3.7436892e-15 5.37042168e-14 0.0 
19.375 5.122328e-15 8.21510528e-14 0.0 3.8733292e-15 6.7143638e-14 0.0 
19.625 4.1360752e-15 8.33828088e-14 0.0 4.1170252e-15 5.71212364e-14 0.0 
19.875 4.997642e-15 5.971131e-14 0.0 6.0557904e-15 4.94888928e-14 0.0 
20.125 3.881634e-15 6.47516084e-14 0.0 4.1378096e-15 5.49321124e-14 0.0 
20.375 4.813484e-15 7.57965772e-14 0.0 1.9001252e-15 4.44003148e-14 0.0 
20.625 5.147554e-15 7.76197736e-14 0.0 3.3600928e-15 4.43425992e-14 0.0 
20.875 3.513638e-15 7.17681688e-14 0.0 2.955708e-15 4.64503392e-14 0.0 
21.125 3.9124232e-15 6.78688836e-14 0.0 1.9951112e-15 3.91220764e-14 0.0 
21.375 3.0995192e-15 6.02128388e-14 0.0 2.6696084e-15 4.18088564e-14 0.0 
21.625 2.9499932e-15 6.86545388e-14 0.0 1.323154e-15 4.04162552e-14 0.0 
21.875 3.4531268e-15 8.20010204e-14 0.0 1.8145892e-15 3.43933852e-14 0.0 
22.125 2.692936e-15 6.56593096e-14 0.0 1.2520596e-15 3.67666104e-14 0.0 
22.375 3.7505012e-15 5.21779588e-14 0.0 2.1367832e-15 3.51455812e-14 0.0 
22.625 2.3004064e-15 6.12065548e-14 0.0 2.3683572e-15 4.0394742e-14 0.0 
22.875 1.919744e-15 5.28739652e-14 0.0 2.0270708e-15 3.1991702e-14 0.0 
23.125 2.8034008e-15 5.11733592e-14 0.0 1.68309e-15 3.56343392e-14 0.0 
23.375 2.2019272e-15 6.2468676e-14 0.0 2.1250648e-15 3.97545016e-14 0.0 
23.625 3.1920776e-15 4.72123412e-14 0.0 1.4661868e-15 3.7697958e-14 0.0 
23.875 3.1773388e-15 5.267257e-14 0.0 2.0883196e-15 2.63591348e-14 0.0 
24.125 5.6463248e-15 4.39936972e-14 0.0 2.0734676e-15 2.63853156e-14 0.0 
24.375 1.6344412e-15 5.0577452e-14 0.0 2.280018e-15 3.06451356e-14 0.0 
24.625 1.9778516e-15 4.74070828e-14 0.0 1.4635196e-15 2.31224692e-14 0.0 
24.875 2.0719484e-15 4.72605996e-14 0.0 1.297834e-15 2.26576536e-14 0.0 
25.125 1.8800884e-15 3.65793788e-14 0.0 2.0190544e-15 2.98991616e-14 0.0 
25.375 1.7229652e-15 5.31963516e-14 0.0 1.0701236e-15 2.12382032e-14 0.0 
25.625 1.1857476e-15 5.17834996e-14 0.0 9.260064e-16 2.86595684e-14 0.0 
25.875 2.3531588e-15 3.74714792e-14 0.0 2.326606e-15 3.20515148e-14 0.0 
26.125 1.4566308e-15 4.3721446e-14 0.0 1.041164e-16 2.60490244e-14 0.0 
26.375 1.9023512e-15 3.73016768e-14 0.0 1.2524788e-15 1.8830192e-14 0.0 
26.625 1.263396e-15 4.77819532e-14 0.0 1.0962224e-15 1.91908072e-14 0.0 
26.875 1.6111764e-15 3.26419984e-14 0.0 1.0658544e-15 1.83139904e-14 0.0 
27.125 2.3933284e-15 3.14586044e-14 0.0 1.2336784e-15 2.00199408e-14 0.0 
27.375 1.6017008e-15 4.46349432e-14 0.0 7.135788e-16 2.41675744e-14 0.0 
27.625 1.2900764e-15 3.4434716e-14 0.0 1.0099608e-15 1.69191772e-14 0.0 
27.875 1.3776584e-15 3.08092448e-14 0.0 6.076172e-16 1.57121596e-14 0.0 
28.125 4.410572e-16 3.08249732e-14 0.0 1.1250488e-15 2.32879964e-14 0.0 
28.375 1.3833308e-15 2.97894304e-14 0.0 6.59736e-16 1.52432248e-14 0.0 
28.625 5.680144e-16 3.16237532e-14 0.0 6.575896e-16 1.43952816e-14 0.0 
28.875 8.808972e-16 2.80858304e-14 0.0 2.412992e-16 1.28536304e-14 0.0 
29.125 6.991204e-16 2.9116034e-14 0.0 5.120936e-16 1.34263908e-14 0.0 
29.375 1.7808104e-15 3.27498824e-14 0.0 5.835028e-16 2.14495352e-14 0.0 
29.625 2.382402e-15 2.83117852e-14 0.0 1.961276e-16 1.24524388e-14 0.0 
29.875 9.322408e-16 3.47781544e-14 0.0 1.592068e-16 2.06336556e-14 0.0 
30.125 1.8507348e-15 2.35332892e-14 0.0 8.252436e-16 1.22714776e-14 0.0 
30.375 1.0216092e-15 2.9604696e-14 0.0 1.0840712e-15 1.83415992e-14 0.0 
30.625 1.0001228e-15 2.26577408e-14 0.0 0.0 1.20372324e-14 0.0 
30.875 2.343096e-16 2.70236832e-14 0.0 1.1393408e-15 1.1325732e-14 0.0 
31.125 5.845716e-16 2.46817284e-14 0.0 9.695516e-16 8.8725416e-15 0.0 
31.375 0.0 2.20245376e-14 0.0 2.862916e-16 1.15479092e-14 0.0 
31.625 6.68314e-16 2.22371604e-14 0.0 8.400272e-16 9.4518012e-15 0.0 
31.875 3.206044e-16 3.1914914e-14 0.0 0.0 8.3202372e-15 0.0 
32.125 5.894016e-16 2.26729416e-14 0.0 3.08738e-16 8.003786e-15 0.0 
32.375 1.4001932e-15 2.11952788e-14 0.0 6.122028e-16 7.8978408e-15 0.0 
32.625 1.0893964e-15 2.11389712e-14 0.0 4.13052e-16 1.68105392e-14 0.0 
32.875 7.656768e-16 2.31032284e-14 0.0 5.507204e-16 7.0838668e-15 0.0 
33.125 8.494088e-16 2.17552052e-14 0.0 8.837792e-16 7.185704e-15 0.0 
33.375 2.619676e-16 2.2109126e-14 0.0 0.0 6.9393144e-15 0.0 
33.625 3.30836e-16 2.00729328e-14 0.0 0.0 7.8674376e-15 0.0 
33.875 1.205364e-15 2.36658116e-14 0.0 0.0 7.8243296e-15 0.0 
34.125 4.702256e-16 2.018893e-14 0.0 6.742872e-16 6.0365812e-15 0.0 
34.375 9.462652e-16 2.12716904e-14 0.0 0.0 6.3936928e-15 0.0 
34.625 8.100732e-16 2.02935552e-14 0.0 0.0 7.199408e-15 0.0 
34.875 7.004316e-16 1.8588626e-14 0.0 4.350828e-16 6.3029024e-15 0.0 
35.125 7.777832e-16 1.61369124e-14 0.0 0.0 4.2099176e-15 0.0 
35.375 0.0 1.98198688e-14 0.0 6.068016e-16 3.9245288e-15 0.0 
35.625 2.389068e-16 1.59408872e-14 0.0 0.0 5.3687224e-15 0.0 
35.875 2.114412e-16 1.5287068e-14 0.0 6.362548e-16 3.8623352e-15 0.0 
36.125 6.121108e-16 1.60213868e-14 0.0 2.92016e-16 4.7856176e-15 0.0 
36.375 3.243112e-16 1.5890488e-14 0.0 3.57084e-16 5.2317964e-15 0.0 
36.625 3.083776e-16 2.73967624e-14 0.0 5.098964e-16 4.5790612e-15 0.0 
36.875 0.0 1.40946288e-14 0.0 4.704076e-16 4.2684992e-15 0.0 
37.125 3.825532e-16 1.67617524e-14 0.0 5.89414e-16 4.4521972e-15 0.0 
37.375 2.804288e-16 1.5252722e-14 0.0 0.0 2.7543476e-15 0.0 
37.625 7.884004e-16 1.64169144e-14 0.0 0.0 3.8601036e-15 0.0 
37.875 0.0 1.64126316e-14 0.0 0.0 3.3216824e-15 0.0 
38.125 0.0 1.27031016e-14 0.0 0.0 5.1584556e-15 0.0 
38.375 3.023572e-16 1.34640172e-14 0.0 0.0 2.6105888e-15 0.0 
38.625 0.0 1.26267868e-14 0.0 0.0 3.4624968e-15 0.0 
38.875 2.615928e-16 9.4817696e-15 0.0 3.409148e-16 2.6794744e-15 0.0 
39.125 9.373544e-16 1.04469708e-14 0.0 3.17082e-16 2.5050684e-15 0.0 
39.375 1.0295644e-15 1.40408648e-14 0.0 0.0 5.076228e-15 0.0 
39.625 3.475032e-16 1.32841108e-14 0.0 2.991708e-16 2.5702224e-15 0.0 
39.875 0.0 1.04202632e-14 0.0 0.0 2.6045676e-15 0.0 
40.125 0.0 8.5586552e-15 0.0 0.0 5.710482e-15 0.0 
40.375 3.179844e-16 1.02293104e-14 0.0 3.404936e-16 1.3330452e-15 0.0 
40.625 0.0 8.9996236e-15 0.0 3.135612e-16 3.3778944e-15 0.0 
40.875 3.70254e-16 8.8910408e-15 0.0 0.0 2.74291e-15 0.0 
41.125 0.0 1.19964796e-14 0.0 0.0 1.8452152e-15 0.0 
41.375 0.0 1.24152992e-14 0.0 0.0 2.10633e-15 0.0 
41.625 0.0 9.2161256e-15 0.0 3.33394e-16 2.3643724e-15 0.0 
41.875 7.580244e-16 1.0053362e-14 0.0 0.0 2.6309308e-15 0.0 
42.125 1.0502e-15 8.9625412e-15 0.0 0.0 1.208106e-15 0.0 
42.375 0.0 9.0684316e-15 0.0 0.0 1.9610832e-15 0.0 
42.625 0.0 8.6750536e-15 0.0 0.0 2.484504e-16 0.0 
42.875 0.0 6.5229708e-15 0.0 0.0 1.2536716e-15 0.0 
43.125 0.0 7.6105016e-15 0.0 0.0 1.82132932e-14 0.0 
43.375 3.03122e-16 5.9081608e-15 0.0 0.0 1.0281416e-15 0.0 
43.625 0.0 7.9971652e-15 0.0 0.0 2.5948276e-15 0.0 
43.875 4.4494e-16 8.1376408e-15 0.0 0.0 2.62198e-16 0.0 
44.125 3.734824e-16 6.3793552e-15 0.0 0.0 1.5945444e-15 0.0 
44.375 0.0 8.3313984e-15 0.0 0.0 1.3449036e-15 0.0 
44.625 0.0 5.4329088e-15 0.0 0.0 1.3573268e-15 0.0 
44.875 0.0 8.7907196e-15 0.0 0.0 1.1003748e-15 0.0 
45.125 0.0 6.1119068e-15 0.0 0.0 1.387764e-15 0.0 
45.375 0.0 8.7102384e-15 0.0 0.0 1.4017148e-15 0.0 
45.625 4.08176e-16 6.2492332e-15 0.0 0.0 1.137998e-15 0.0 
45.875 0.0 5.4559936e-15 0.0 0.0 1.1515284e-15 0.0 
46.125 0.0 6.9667472e-15 0.0 0.0 1.7428188e-15 0.0 
46.375 0.0 7.6267352e-15 0.0 0.0 1.1747236e-15 0.0 
46.625 3.42088e-16 4.4443052e-15 0.0 0.0 2.0794304e-15 0.0 
46.875 4.04244e-16 3.9002924e-15 0.0 0.0 8.973348e-16 0.0 
47.125 0.0 5.7617792e-15 0.0 0.0 9.079332e-16 0.0 
47.375 0.0 4.5950104e-15 0.0 0.0 3.068256e-16 0.0 
47.625 0.0 6.187114e-15 0.0 0.0 6.181172e-16 0.0 
47.875 4.06064e-16 5.9404008e-15 0.0 0.0 6.279516e-16 0.0 
48.125 0.0 4.4247144e-15 0.0 0.0 6.293124e-16 0.0 
48.375 0.0 6.3832104e-15 0.0 0.0 6.390412e-16 0.0 
48.625 0.0 3.8766324e-15 0.0 0.0 0.0 0.0 
48.875 0.0 6.5260724e-15 0.0 0.0 9.778572e-16 0.0 
49.125 0.0 6.9100892e-15 0.0 0.0 3.279372e-16 0.0 
49.375 0.0 5.6483812e-15 0.0 0.0 0.0 0.0 
49.625 0.0 2.6865052e-15 0.0 0.0 3.34434e-16 0.0 
49.875 0.0 4.0715308e-15 0.0 0.0 0.0 0.0 
50.125 0.0 5.1416944e-15 0.0 0.0 0.0 0.0 
50.375 8.21776e-16 6.5822656e-15 0.0 0.0 0.0 0.0 
50.625 0.0 4.5486284e-15 0.0 0.0 3.510864e-16 0.0 
50.875 0.0 3.1822272e-15 0.0 0.0 7.08146e-16 0.0 
51.125 0.0 4.2835232e-15 0.0 0.0 7.153568e-16 0.0 
51.375 0.0 4.3226528e-15 0.0 0.0 0.0 0.0 
51.625 0.0 2.9084084e-15 0.0 0.0 3.646528e-16 0.0 
51.875 0.0 2.9396508e-15 0.0 0.0 1.1019348e-15 0.0 
52.125 0.0 1.8537784e-15 0.0 0.0 0.0 0.0 
52.375 0.0 3.7452872e-15 0.0 0.0 3.759256e-16 0.0 
52.625 0.0 3.3972636e-15 0.0 0.0 7.557396e-16 0.0 
52.875 0.0 3.431316e-15 0.0 0.0 0.0 0.0 
53.125 0.0 5.7847468e-15 0.0 0.0 1.538142e-15 0.0 
53.375 0.0 4.6677248e-15 0.0 0.0 0.0 0.0 
53.625 0.0 4.309004e-15 0.0 0.0 3.928472e-16 0.0 
53.875 0.0 2.7723168e-15 0.0 0.0 1.5875288e-15 0.0 
54.125 0.0 3.2008724e-15 0.0 0.0 0.0 0.0 
54.375 0.0 1.610604e-15 0.0 0.0 4.05e-16 0.0 
54.625 0.0 3.667056e-15 0.0 0.0 0.0 0.0 
54.875 0.0 2.054484e-15 0.0 0.0 0.0 0.0 
55.125 0.0 2.072664e-15 0.0 0.0 4.14292e-16 0.0 
55.375 0.0 1.672216e-15 0.0 0.0 0.0 0.0 
55.625 0.0 1.688196e-15 0.0 0.0 4.20748e-16 0.0 
55.875 0.0 1.701472e-15 0.0 0.0 4.27512e-16 0.0 
56.125 0.0 3.009468e-15 0.0 5.9282e-16 8.57292e-16 0.0 
56.375 0.0 3.038588e-15 0.0 0.0 1.299436e-15 0.0 
56.625 0.0 2.621988e-15 0.0 0.0 0.0 0.0 
56.875 0.0 1.76348e-15 0.0 0.0 0.0 0.0 
57.125 0.0 1.777212e-15 0.0 0.0 0.0 0.0 
57.375 0.0 4.939648e-15 0.0 0.0 0.0 0.0 
57.625 0.0 1.360288e-15 0.0 6.12412e-16 0.0 0.0 
57.875 0.0 2.739232e-15 0.0 0.0 4.55408e-16 0.0 
58.125 0.0 3.690568e-15 0.0 0.0 0.0 0.0 
58.375 0.0 2.790112e-15 0.0 0.0 0.0 0.0 
58.625 0.0 1.876756e-15 0.0 0.0 0.0 0.0 
58.875 0.0 1.417648e-15 0.0 0.0 0.0 0.0 
59.125 0.0 9.55136e-16 0.0 0.0 0.0 0.0 
59.375 0.0 2.400824e-15 0.0 0.0 0.0 0.0 
59.625 0.0 1.45372e-15 0.0 0.0 9.72092e-16 0.0 
59.875 0.0 4.90664e-16 0.0 0.0 0.0 0.0 
60.125 0.0 9.86752e-16 0.0 0.0 0.0 0.0 
60.375 0.0 1.490472e-15 0.0 0.0 0.0 0.0 
60.625 0.0 0.0 0.0 0.0 0.0 0.0 
60.875 0.0 1.516644e-15 0.0 0.0 5.07644e-16 0.0 
61.125 0.0 2.547416e-15 0.0 0.0 0.0 0.0 
61.375 0.0 2.059648e-15 0.0 0.0 5.1364e-16 0.0 
61.625 0.0 1.55444e-15 0.0 0.0 0.0 0.0 
61.875 0.0 0.0 0.0 0.0 0.0 0.0 
62.125 0.0 1.052016e-15 0.0 0.0 0.0 0.0 
62.375 0.0 5.31792e-16 0.0 0.0 0.0 0.0 
62.625 0.0 2.143796e-15 0.0 0.0 0.0 0.0 
62.875 0.0 0.0 0.0 0.0 5.39536e-16 0.0 
63.125 0.0 1.63468e-15 0.0 0.0 0.0 0.0 
63.375 0.0 5.48044e-16 0.0 0.0 0.0 0.0 
63.625 0.0 2.207856e-15 0.0 0.0 0.0 0.0 
63.875 0.0 2.228596e-15 0.0 0.0 0.0 0.0 
64.125 0.0 5.59436e-16 0.0 0.0 0.0 0.0 
64.375 0.0 5.65496e-16 0.0 0.0 0.0 0.0 
64.625 0.0 1.708528e-15 0.0 0.0 0.0 0.0 
64.875 0.0 1.722012e-15 0.0 0.0 0.0 0.0 
65.125 0.0 1.735824e-15 0.0 0.0 0.0 0.0 
65.375 0.0 1.166832e-15 0.0 0.0 0.0 0.0 
65.625 0.0 0.0 0.0 0.0 5.85876e-16 0.0 
65.875 0.0 1.18776e-15 0.0 0.0 0.0 0.0 
66.125 0.0 0.0 0.0 0.0 0.0 0.0 
66.375 0.0 1.20448e-15 0.0 0.0 0.0 0.0 
66.625 0.0 1.211472e-15 0.0 0.0 0.0 0.0 
66.875 0.0 1.83448e-15 0.0 0.0 0.0 0.0 
67.125 0.0 0.0 0.0 0.0 0.0 0.0 
67.375 0.0 6.18488e-16 0.0 0.0 0.0 0.0 
67.625 0.0 1.249768e-15 0.0 0.0 0.0 0.0 
67.875 0.0 6.26888e-16 0.0 0.0 0.0 0.0 
68.125 0.0 1.268644e-15 0.0 0.0 0.0 0.0 
68.375 0.0 0.0 0.0 0.0 0.0 0.0 
68.625 0.0 6.43392e-16 0.0 0.0 0.0 0.0 
68.875 0.0 6.48624e-16 0.0 0.0 0.0 0.0 
69.125 0.0 6.53208e-16 0.0 0.0 0.0 0.0 
69.375 0.0 0.0 0.0 0.0 0.0 0.0 
69.625 0.0 6.6024e-16 0.0 0.0 0.0 0.0 
69.875 0.0 1.335856e-15 0.0 0.0 0.0 0.0 
70.125 0.0 6.72232e-16 0.0 0.0 0.0 0.0 
70.375 0.0 0.0 0.0 0.0 0.0 0.0 
70.625 0.0 6.80172e-16 0.0 0.0 0.0 0.0 
70.875 0.0 0.0 0.0 0.0 0.0 0.0 
71.125 0.0 6.88004e-16 0.0 0.0 0.0 0.0 
71.375 0.0 0.0 0.0 0.0 0.0 0.0 
71.625 0.0 7.02452e-16 0.0 0.0 0.0 0.0 
71.875 0.0 1.413552e-15 0.0 0.0 0.0 0.0 
72.125 0.0 7.09204e-16 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 7.20008e-16 0.0 0.0 0.0 0.0 
72.875 0.0 7.22472e-16 0.0 0.0 0.0 0.0 
73.125 0.0 0.0 0.0 0.0 0.0 0.0 
73.375 0.0 0.0 0.0 0.0 0.0 0.0 
73.625 0.0 0.0 0.0 0.0 0.0 0.0 
73.875 0.0 7.42312e-16 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 1.507564e-15 0.0 0.0 0.0 0.0 
74.625 0.0 1.521452e-15 0.0 0.0 0.0 0.0 
74.875 0.0 2.294524e-15 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 7.7688e-16 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 7.85312e-16 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 0.0 0.0 0.0 0.0 0.0 
76.875 0.0 0.0 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 8.30004e-16 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 1.680736e-15 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 0.0 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 8.91728e-16 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 9.24136e-16 0.0 0.0 0.0 0.0 
82.625 0.0 9.31728e-16 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 9.55624e-16 0.0 0.0 0.0 0.0 
83.875 0.0 9.58276e-16 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 1.006984e-15 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 1.060204e-15 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 1.130152e-15 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/dune_globes/flux/histos_g4lbne_v3r5p4_QGSP_BERT_OptimizedEngineeredNov2017_neutrino_LBNEFD_globes_flux.txt <==
0.125 1.252949604e-13 7.36421084e-12 0.0 4.19148556e-14 3.33833832e-12 0.0 
0.375 2.5832964e-13 1.36532008e-11 0.0 4.62860952e-14 2.10103112e-12 0.0 
0.625 3.22269176e-13 2.3163102e-11 0.0 4.43069936e-14 2.178922e-12 0.0 
0.875 3.324619736e-13 3.07193532e-11 0.0 4.35501936e-14 2.06318884e-12 0.0 
1.125 3.367171216e-13 3.60870544e-11 0.0 4.2004986e-14 2.24520976e-12 0.0 
1.375 3.110067288e-13 3.91193924e-11 0.0 3.7539578e-14 2.648499e-12 0.0 
1.625 3.038983496e-13 3.98056264e-11 0.0 4.090362532e-14 2.6010758e-12 0.0 
1.875 2.652927448e-13 4.32165636e-11 0.0 4.035658712e-14 2.4483846e-12 0.0 
2.125 2.444122016e-13 4.47214196e-11 0.0 3.851424104e-14 2.24919312e-12 0.0 
2.375 2.374787676e-13 4.44079172e-11 0.0 4.083735856e-14 2.06847364e-12 0.0 
2.625 2.341088076e-13 4.5316966e-11 0.0 3.696521268e-14 1.862907672e-12 0.0 
2.875 2.066062152e-13 4.5580652e-11 0.0 3.660212632e-14 1.644864152e-12 0.0 
3.125 1.759408628e-13 4.20174844e-11 0.0 3.500095144e-14 1.499334776e-12 0.0 
3.375 1.60870384e-13 3.62152488e-11 0.0 3.327799304e-14 1.298228172e-12 0.0 
3.625 1.64346412e-13 3.00391296e-11 0.0 3.293517028e-14 1.223470008e-12 0.0 
3.875 1.597109468e-13 2.33474264e-11 0.0 3.13466366e-14 1.26707002e-12 0.0 
4.125 1.36191062e-13 1.67550496e-11 0.0 3.08986216e-14 1.357329488e-12 0.0 
4.375 1.272558516e-13 1.082261772e-11 0.0 2.94638216e-14 1.284221768e-12 0.0 
4.625 1.113919784e-13 6.40527424e-12 0.0 3.02928294e-14 1.176495264e-12 0.0 
4.875 1.005068412e-13 3.74867224e-12 0.0 3.079696924e-14 9.7172334e-13 0.0 
5.125 1.018970528e-13 2.37703772e-12 0.0 2.849371568e-14 9.02814108e-13 0.0 
5.375 9.21761076e-14 1.801464732e-12 0.0 2.554603488e-14 7.93989764e-13 0.0 
5.625 8.857521492e-14 1.526539552e-12 0.0 2.594229784e-14 6.9330094e-13 0.0 
5.875 7.6380653e-14 1.259908996e-12 0.0 2.525537712e-14 6.28416524e-13 0.0 
6.125 7.964382184e-14 1.199719516e-12 0.0 2.579705e-14 5.924918508e-13 0.0 
6.375 7.129566312e-14 1.080529236e-12 0.0 2.47192282e-14 5.051166804e-13 0.0 
6.625 6.349042212e-14 1.029221104e-12 0.0 2.568895272e-14 4.799299872e-13 0.0 
6.875 6.287325624e-14 9.67308304e-13 0.0 2.379209664e-14 4.317074284e-13 0.0 
7.125 5.945235656e-14 8.98215892e-13 0.0 2.09565204e-14 3.860495548e-13 0.0 
7.375 5.399501692e-14 8.79241204e-13 0.0 2.303880144e-14 3.6132078e-13 0.0 
7.625 4.715328704e-14 7.95349696e-13 0.0 2.332014388e-14 3.169706692e-13 0.0 
7.875 4.919231988e-14 7.80268052e-13 0.0 1.990116412e-14 2.885585816e-13 0.0 
8.125 4.886314456e-14 7.30640588e-13 0.0 1.838631808e-14 2.645106756e-13 0.0 
8.375 4.206756692e-14 7.38519e-13 0.0 1.991057016e-14 2.5535663632e-13 0.0 
8.625 4.431822244e-14 7.03471676e-13 0.0 1.87284932e-14 2.444421964e-13 0.0 
8.875 4.0845698e-14 6.78884752e-13 0.0 1.661470052e-14 2.405201112e-13 0.0 
9.125 3.782696752e-14 6.33712664e-13 0.0 1.676073688e-14 2.3297568632e-13 0.0 
9.375 4.124032276e-14 6.45008024e-13 0.0 1.690972752e-14 2.084389332e-13 0.0 
9.625 3.403848048e-14 6.3599622e-13 0.0 1.498601588e-14 1.7379113496e-13 0.0 
9.875 3.238040828e-14 6.21484644e-13 0.0 1.5595151e-14 1.7118340516e-13 0.0 
10.125 3.036618872e-14 5.76144732e-13 0.0 1.563451668e-14 1.773615512e-13 0.0 
10.375 3.131289048e-14 5.63899328e-13 0.0 1.324911128e-14 1.5641262516e-13 0.0 
10.625 2.866990376e-14 5.40661856e-13 0.0 1.327084164e-14 1.434543134e-13 0.0 
10.875 2.737197144e-14 5.17648376e-13 0.0 1.247532556e-14 1.5177974432e-13 0.0 
11.125 2.559738732e-14 5.135934e-13 0.0 1.231407404e-14 1.3917676424e-13 0.0 
11.375 2.549340236e-14 4.91554268e-13 0.0 1.467967524e-14 1.2661023896e-13 0.0 
11.625 2.639136788e-14 4.82190784e-13 0.0 1.222357496e-14 1.3820964288e-13 0.0 
11.875 2.1233137e-14 4.56069796e-13 0.0 1.133138276e-14 1.2136066336e-13 0.0 
12.125 2.047729324e-14 4.57070712e-13 0.0 9.58919288e-15 1.0944192408e-13 0.0 
12.375 2.178209788e-14 4.3633948e-13 0.0 8.86026576e-15 9.993652088e-14 0.0 
12.625 1.928142624e-14 4.18844444e-13 0.0 9.20182624e-15 1.1704270408e-13 0.0 
12.875 1.812961076e-14 4.09227776e-13 0.0 1.056104056e-14 9.716337444e-14 0.0 
13.125 1.64614358e-14 4.00796092e-13 0.0 8.79509388e-15 9.286676572e-14 0.0 
13.375 1.528092276e-14 3.9379322e-13 0.0 9.0036854e-15 8.671645116e-14 0.0 
13.625 1.488593856e-14 3.75152812e-13 0.0 8.19061852e-15 9.407746888e-14 0.0 
13.875 1.471443536e-14 3.62264008e-13 0.0 8.13129392e-15 1.0620238184e-13 0.0 
14.125 1.388524484e-14 3.50333352e-13 0.0 5.65159904e-15 9.258599084e-14 0.0 
14.375 1.282505648e-14 3.4481408e-13 0.0 6.53756804e-15 8.29081426e-14 0.0 
14.625 1.22791652e-14 3.25583354e-13 0.0 7.3013374e-15 8.83062778e-14 0.0 
14.875 1.158500868e-14 3.16595204e-13 0.0 7.0234808e-15 8.152663348e-14 0.0 
15.125 1.13719204e-14 3.19467972e-13 0.0 6.6982334e-15 8.881841248e-14 0.0 
15.375 1.127084172e-14 3.136099852e-13 0.0 6.2994868e-15 7.148909732e-14 0.0 
15.625 1.04738348e-14 2.938387756e-13 0.0 4.6072996e-15 6.103117016e-14 0.0 
15.875 9.056124e-15 2.8031874e-13 0.0 6.07421996e-15 7.213793556e-14 0.0 
16.125 1.06407688e-14 2.50894732e-13 0.0 5.1233276e-15 5.16114382e-14 0.0 
16.375 9.87004e-15 2.471277068e-13 0.0 5.4005864e-15 5.614839976e-14 0.0 
16.625 9.6897056e-15 2.26093458e-13 0.0 5.6992832e-15 4.885585608e-14 0.0 
16.875 8.985016e-15 2.334930288e-13 0.0 5.1386256e-15 5.5382902e-14 0.0 
17.125 7.2868612e-15 2.028065488e-13 0.0 4.9456728e-15 4.811253364e-14 0.0 
17.375 7.5698044e-15 2.030194484e-13 0.0 5.2779356e-15 4.8590922e-14 0.0 
17.625 6.963564e-15 1.872183612e-13 0.0 3.0422452e-15 6.0720446e-14 0.0 
17.875 7.7676272e-15 1.562257052e-13 0.0 4.9753608e-15 5.06544524e-14 0.0 
18.125 5.9936228e-15 1.418871068e-13 0.0 4.583974e-15 4.97155484e-14 0.0 
18.375 7.5902304e-15 1.424285676e-13 0.0 4.1044912e-15 4.4481234e-14 0.0 
18.625 5.21534e-15 1.327472544e-13 0.0 2.9502384e-15 4.6156302e-14 0.0 
18.875 6.3271832e-15 1.229040404e-13 0.0 3.6259568e-15 4.24284792e-14 0.0 
19.125 5.7314916e-15 1.200126044e-13 0.0 3.8345692e-15 4.77713448e-14 0.0 
19.375 6.0870004e-15 1.0869078e-13 0.0 2.7384272e-15 3.81136024e-14 0.0 
19.625 6.5042916e-15 1.08015184e-13 0.0 3.9584256e-15 3.7781654e-14 0.0 
19.875 5.8024732e-15 1.0587099e-13 0.0 2.625596e-15 4.9747728e-14 0.0 
20.125 4.114092e-15 1.024652768e-13 0.0 2.7185148e-15 3.93221208e-14 0.0 
20.375 3.6396864e-15 1.155317864e-13 0.0 2.8487084e-15 3.62938528e-14 0.0 
20.625 3.072998e-15 9.36955356e-14 0.0 1.40693e-15 4.43145908e-14 0.0 
20.875 4.3619144e-15 9.87420216e-14 0.0 3.1160732e-15 3.51398412e-14 0.0 
21.125 5.0239772e-15 9.82292576e-14 0.0 1.9862532e-15 3.18026356e-14 0.0 
21.375 4.0151408e-15 8.62298768e-14 0.0 2.0532708e-15 2.72539816e-14 0.0 
21.625 2.7620396e-15 1.08003092e-13 0.0 2.5713752e-15 2.31587488e-14 0.0 
21.875 2.053106e-15 1.004165064e-13 0.0 1.3589116e-15 2.70014772e-14 0.0 
22.125 3.1585424e-15 8.72037796e-14 0.0 1.7862208e-15 2.17668936e-14 0.0 
22.375 3.77748e-15 8.0950148e-14 0.0 1.7452608e-15 1.97142628e-14 0.0 
22.625 2.5197856e-15 8.93082452e-14 0.0 1.51985e-15 3.28944612e-14 0.0 
22.875 2.9106204e-15 9.66809788e-14 0.0 1.7071312e-15 1.81787484e-14 0.0 
23.125 3.0662972e-15 8.70451692e-14 0.0 1.2279476e-15 2.49224004e-14 0.0 
23.375 2.7864076e-15 7.35532348e-14 0.0 1.3541192e-15 2.0891416e-14 0.0 
23.625 2.9434924e-15 6.86101728e-14 0.0 2.603326e-15 3.22366836e-14 0.0 
23.875 2.9163672e-15 7.38919876e-14 0.0 5.402696e-16 1.86753272e-14 0.0 
24.125 2.9286808e-15 6.6404648e-14 0.0 1.4917296e-15 3.02142012e-14 0.0 
24.375 3.2104872e-15 6.3229222e-14 0.0 1.3223224e-15 1.89234312e-14 0.0 
24.625 3.0333704e-15 7.71355628e-14 0.0 1.0781804e-15 2.23922376e-14 0.0 
24.875 2.8581168e-15 6.61440572e-14 0.0 1.1225008e-15 2.32479296e-14 0.0 
25.125 2.3749916e-15 5.60838672e-14 0.0 8.79832e-16 1.47130984e-14 0.0 
25.375 1.6531104e-15 5.47424688e-14 0.0 5.934056e-16 1.52509404e-14 0.0 
25.625 1.6704356e-15 7.10373188e-14 0.0 1.106918e-15 1.4692074e-14 0.0 
25.875 9.187356e-16 6.26983144e-14 0.0 1.3015236e-15 1.50680156e-14 0.0 
26.125 2.0675924e-15 5.91762404e-14 0.0 6.691348e-16 1.48861636e-14 0.0 
26.375 9.324948e-16 5.84824592e-14 0.0 4.947168e-16 1.60279848e-14 0.0 
26.625 1.1626148e-15 6.35567932e-14 0.0 7.017768e-16 1.48992812e-14 0.0 
26.875 2.08029e-15 4.8359228e-14 0.0 0.0 2.05167944e-14 0.0 
27.125 2.5171664e-15 4.37279128e-14 0.0 9.799508e-16 1.24524592e-14 0.0 
27.375 6.506316e-16 4.70061428e-14 0.0 5.832108e-16 1.91158168e-14 0.0 
27.625 1.0062e-15 4.53983908e-14 0.0 1.9426372e-15 1.83858828e-14 0.0 
27.875 1.2230004e-15 3.98300092e-14 0.0 1.113554e-15 1.24564292e-14 0.0 
28.125 1.383486e-15 4.20669632e-14 0.0 1.0215592e-15 1.41065652e-14 0.0 
28.375 1.1865844e-15 5.02047788e-14 0.0 0.0 8.9886372e-15 0.0 
28.625 1.4325824e-15 3.93758076e-14 0.0 8.309872e-16 1.07368812e-14 0.0 
28.875 2.5297e-15 3.7747468e-14 0.0 7.233424e-16 9.3277772e-15 0.0 
29.125 8.934344e-16 3.90531768e-14 0.0 4.759088e-16 1.19241964e-14 0.0 
29.375 1.279772e-15 3.82957292e-14 0.0 0.0 1.83471704e-14 0.0 
29.625 5.730564e-16 3.30150172e-14 0.0 5.5988e-16 9.0958788e-15 0.0 
29.875 5.937428e-16 3.6845566e-14 0.0 1.6114016e-15 9.6237248e-15 0.0 
30.125 9.88086e-16 4.44277032e-14 0.0 8.094428e-16 9.0401492e-15 0.0 
30.375 1.5613428e-15 3.9849736e-14 0.0 3.390984e-16 7.572806e-15 0.0 
30.625 2.436152e-16 3.3937984e-14 0.0 0.0 9.0921464e-15 0.0 
30.875 9.952804e-16 3.38251748e-14 0.0 3.816024e-16 1.0798524e-14 0.0 
31.125 1.012566e-15 3.42447868e-14 0.0 5.193164e-16 1.58871876e-14 0.0 
31.375 8.269168e-16 2.70844948e-14 0.0 4.721376e-16 1.79893012e-14 0.0 
31.625 3.93298e-16 3.05849368e-14 0.0 6.836424e-16 1.5905066e-14 0.0 
31.875 7.642528e-16 3.00080792e-14 0.0 2.712984e-16 5.9512984e-15 0.0 
32.125 8.852388e-16 3.64713072e-14 0.0 0.0 7.0352816e-15 0.0 
32.375 3.56278e-16 2.46088284e-14 0.0 0.0 8.4368568e-15 0.0 
32.625 6.637952e-16 2.65758692e-14 0.0 0.0 6.8328412e-15 0.0 
32.875 0.0 2.43146512e-14 0.0 0.0 7.6662896e-15 0.0 
33.125 1.768112e-15 2.54623304e-14 0.0 4.838128e-16 6.291448e-15 0.0 
33.375 1.2592356e-15 2.09579248e-14 0.0 0.0 6.3699628e-15 0.0 
33.625 1.0688224e-15 2.00575212e-14 0.0 1.893108e-16 5.8706064e-15 0.0 
33.875 1.844544e-16 2.18699988e-14 0.0 6.40218e-16 6.73812e-15 0.0 
34.125 0.0 1.9548914e-14 0.0 2.739476e-16 5.8775496e-15 0.0 
34.375 2.922384e-16 2.15733724e-14 0.0 2.44668e-16 5.6468744e-15 0.0 
34.625 2.39828e-16 2.1112288e-14 0.0 0.0 6.0562296e-15 0.0 
34.875 0.0 1.52692144e-14 0.0 0.0 6.3610408e-15 0.0 
35.125 1.0405288e-15 1.93961348e-14 0.0 3.608696e-16 4.5451312e-15 0.0 
35.375 5.34406e-16 1.79259776e-14 0.0 2.318388e-16 5.297372e-15 0.0 
35.625 7.37004e-16 1.94109436e-14 0.0 3.923952e-16 7.1009004e-15 0.0 
35.875 4.39444e-16 1.52855924e-14 0.0 0.0 5.2657488e-15 0.0 
36.125 8.692388e-16 1.74647616e-14 0.0 2.71518e-16 3.9227492e-15 0.0 
36.375 4.87708e-16 1.60214824e-14 0.0 2.642052e-16 4.6916656e-15 0.0 
36.625 3.38234e-16 1.6000152e-14 0.0 0.0 3.4771712e-15 0.0 
36.875 0.0 1.40934804e-14 0.0 0.0 3.1575312e-15 0.0 
37.125 0.0 1.89874592e-14 0.0 3.208488e-16 4.3283312e-15 0.0 
37.375 0.0 1.63894164e-14 0.0 0.0 3.4343192e-15 0.0 
37.625 3.551776e-16 1.46178056e-14 0.0 2.317888e-16 3.8600216e-15 0.0 
37.875 0.0 1.52525936e-14 0.0 3.489648e-16 3.1340432e-15 0.0 
38.125 0.0 1.24848372e-14 0.0 0.0 2.9771024e-15 0.0 
38.375 5.756916e-16 1.34690772e-14 0.0 0.0 3.2128148e-15 0.0 
38.625 0.0 2.6960722e-14 0.0 0.0 2.6412644e-15 0.0 
38.875 0.0 1.44347616e-14 0.0 0.0 2.8909076e-15 0.0 
39.125 0.0 1.27448696e-14 0.0 0.0 2.714884e-15 0.0 
39.375 0.0 1.22689156e-14 0.0 3.197032e-16 2.7565756e-15 0.0 
39.625 4.15676e-16 1.26371216e-14 0.0 0.0 2.3606984e-15 0.0 
39.875 3.427008e-16 1.14467592e-14 0.0 0.0 1.95265e-15 0.0 
40.125 3.180472e-16 1.14017716e-14 0.0 0.0 2.8541172e-15 0.0 
40.375 0.0 1.37875336e-14 0.0 0.0 2.6409128e-15 0.0 
40.625 0.0 9.2333856e-15 0.0 0.0 2.9253124e-15 0.0 
40.875 1.102308e-15 1.0032258e-14 0.0 0.0 2.5050664e-15 0.0 
41.125 0.0 9.6927272e-15 0.0 0.0 2.9967556e-15 0.0 
41.375 3.362516e-16 1.019365e-14 0.0 0.0 2.763304e-15 0.0 
41.625 0.0 1.0412064e-14 0.0 0.0 1.1859084e-15 0.0 
41.875 0.0 1.0229546e-14 0.0 3.397496e-16 9.5818e-16 0.0 
42.125 0.0 9.4037232e-15 0.0 0.0 2.176316e-15 0.0 
42.375 0.0 8.8275148e-15 0.0 0.0 1.9615684e-15 0.0 
42.625 2.844352e-16 8.05021e-15 0.0 0.0 2.2308052e-15 0.0 
42.875 1.4235368e-15 9.781814e-15 0.0 0.0 1.7590188e-15 0.0 
43.125 0.0 6.097216e-15 0.0 0.0 1.2680116e-15 0.0 
43.375 0.0 9.767108e-15 0.0 0.0 1.8010912e-15 0.0 
43.625 0.0 1.03795308e-14 0.0 0.0 7.78268e-16 0.0 
43.875 7.607952e-16 8.4063468e-15 0.0 0.0 2.1002308e-15 0.0 
44.125 0.0 1.14160184e-14 0.0 0.0 7.969136e-16 0.0 
44.375 0.0 8.33332e-15 0.0 4.0084e-16 1.3432564e-15 0.0 
44.625 0.0 7.3330696e-15 0.0 0.0 8.164364e-16 0.0 
44.875 3.330188e-16 7.9646596e-15 0.0 0.0 1.9211168e-15 0.0 
45.125 0.0 6.9498324e-15 0.0 0.0 1.1086888e-15 0.0 
45.375 5.15952e-16 7.587812e-15 0.0 0.0 5.629884e-16 0.0 
45.625 0.0 8.2326532e-15 0.0 0.0 1.701176e-15 0.0 
45.875 0.0 6.6116572e-15 0.0 0.0 1.1481148e-15 0.0 
46.125 0.0 7.2504616e-15 0.0 0.0 5.796776e-16 0.0 
46.375 0.0 9.0980532e-15 0.0 0.0 8.805324e-16 0.0 
46.625 3.91726e-16 5.9346584e-15 0.0 4.35184e-16 1.1894124e-15 0.0 
46.875 0.0 7.78908e-15 0.0 0.0 6.003868e-16 0.0 
47.125 0.0 6.0656308e-15 0.0 0.0 6.04206e-16 0.0 
47.375 0.0 5.20929e-15 0.0 0.0 3.078768e-16 0.0 
47.625 0.0 5.5785636e-15 0.0 0.0 1.5495836e-15 0.0 
47.875 0.0 5.9440728e-15 0.0 0.0 3.116404e-16 0.0 
48.125 0.0 3.7955864e-15 0.0 0.0 3.1549e-16 0.0 
48.375 0.0 6.071348e-15 0.0 0.0 0.0 0.0 
48.625 0.0 5.1597468e-15 0.0 0.0 9.66676e-16 0.0 
48.875 0.0 5.2238736e-15 0.0 4.79836e-16 6.515792e-16 0.0 
49.125 0.0 5.2690332e-15 0.0 0.0 0.0 0.0 
49.375 0.0 4.661368e-15 0.0 0.0 3.324088e-16 0.0 
49.625 0.0 3.3638324e-15 0.0 0.0 6.732556e-16 0.0 
49.875 0.0 4.3207644e-15 0.0 0.0 3.396532e-16 0.0 
50.125 0.0 6.85691e-15 0.0 0.0 6.866432e-16 0.0 
50.375 0.0 3.1235836e-15 0.0 0.0 0.0 0.0 
50.625 0.0 5.2431204e-15 0.0 0.0 0.0 0.0 
50.875 0.0 6.3552872e-15 0.0 0.0 7.056572e-16 0.0 
51.125 0.0 3.920822e-15 0.0 0.0 0.0 0.0 
51.375 0.0 3.5970736e-15 0.0 0.0 3.607668e-16 0.0 
51.625 0.0 3.6387164e-15 0.0 0.0 7.281588e-16 0.0 
51.875 0.0 2.9354016e-15 0.0 0.0 7.357044e-16 0.0 
52.125 0.0 3.3404176e-15 0.0 0.0 0.0 0.0 
52.375 0.0 4.1209392e-15 0.0 0.0 0.0 0.0 
52.625 0.0 3.773886e-15 0.0 0.0 0.0 0.0 
52.875 6.6968e-16 4.959152e-15 0.0 0.0 7.645024e-16 0.0 
53.125 0.0 2.3140384e-15 0.0 0.0 0.0 0.0 
53.375 6.82468e-16 2.331104e-15 0.0 0.0 3.880204e-16 0.0 
53.625 0.0 3.5307376e-15 0.0 0.0 3.910524e-16 0.0 
53.875 5.31848e-16 1.589996e-15 0.0 0.0 7.904332e-16 0.0 
54.125 0.0 2.3963556e-15 0.0 0.0 0.0 0.0 
54.375 0.0 3.628864e-15 0.0 0.0 0.0 0.0 
54.625 0.0 2.0347e-15 0.0 0.0 4.0682e-16 0.0 
54.875 0.0 1.642792e-15 0.0 0.0 1.231464e-15 0.0 
55.125 0.0 4.97478e-15 0.0 0.0 0.0 0.0 
55.375 0.0 2.095644e-15 0.0 0.0 0.0 0.0 
55.625 0.0 2.534308e-15 0.0 0.0 4.24128e-16 0.0 
55.875 0.0 1.27572e-15 0.0 0.0 4.25224e-16 0.0 
56.125 0.0 2.148028e-15 0.0 0.0 4.28752e-16 0.0 
56.375 0.0 3.02764e-15 0.0 0.0 4.32168e-16 0.0 
56.625 0.0 3.935524e-15 0.0 0.0 8.75784e-16 0.0 
56.875 0.0 3.096052e-15 0.0 0.0 8.80756e-16 0.0 
57.125 0.0 4.44484e-16 0.0 0.0 0.0 0.0 
57.375 0.0 3.142844e-15 0.0 0.0 4.48568e-16 0.0 
57.625 0.0 3.170076e-15 0.0 0.0 4.53624e-16 0.0 
57.875 0.0 3.654692e-15 0.0 0.0 0.0 0.0 
58.125 0.0 2.767504e-15 0.0 0.0 4.62532e-16 0.0 
58.375 0.0 3.249316e-15 0.0 0.0 0.0 0.0 
58.625 0.0 1.872424e-15 0.0 0.0 0.0 0.0 
58.875 0.0 1.892188e-15 0.0 0.0 0.0 0.0 
59.125 0.0 4.769e-16 0.0 0.0 0.0 0.0 
59.375 0.0 9.63236e-16 0.0 0.0 4.8164e-16 0.0 
59.625 0.0 1.455416e-15 0.0 0.0 0.0 0.0 
59.875 0.0 9.77484e-16 0.0 0.0 4.88592e-16 0.0 
60.125 0.0 1.97482e-15 0.0 0.0 4.91476e-16 0.0 
60.375 0.0 2.986168e-15 0.0 0.0 0.0 0.0 
60.625 7.41244e-16 2.505656e-15 0.0 0.0 0.0 0.0 
60.875 0.0 2.022688e-15 0.0 0.0 0.0 0.0 
61.125 0.0 1.01934e-15 0.0 0.0 0.0 0.0 
61.375 0.0 1.545968e-15 0.0 0.0 0.0 0.0 
61.625 0.0 1.555832e-15 0.0 0.0 0.0 0.0 
61.875 0.0 1.5689e-15 0.0 0.0 0.0 0.0 
62.125 0.0 5.2816e-16 0.0 0.0 0.0 0.0 
62.375 0.0 1.063224e-15 0.0 0.0 0.0 0.0 
62.625 0.0 2.144188e-15 0.0 0.0 0.0 0.0 
62.875 0.0 5.37556e-16 0.0 0.0 0.0 0.0 
63.125 0.0 1.08702e-15 0.0 0.0 0.0 0.0 
63.375 0.0 1.095276e-15 0.0 0.0 0.0 0.0 
63.625 0.0 2.75608e-15 0.0 0.0 0.0 0.0 
63.875 0.0 1.113212e-15 0.0 0.0 0.0 0.0 
64.125 0.0 5.6284e-16 0.0 0.0 0.0 0.0 
64.375 0.0 0.0 0.0 0.0 0.0 0.0 
64.625 0.0 5.6828e-16 0.0 0.0 0.0 0.0 
64.875 0.0 5.76064e-16 0.0 0.0 0.0 0.0 
65.125 0.0 1.737576e-15 0.0 0.0 0.0 0.0 
65.375 0.0 1.167116e-15 0.0 0.0 0.0 0.0 
65.625 0.0 1.76226e-15 0.0 0.0 0.0 0.0 
65.875 0.0 1.182884e-15 0.0 0.0 0.0 0.0 
66.125 0.0 1.19452e-15 0.0 0.0 0.0 0.0 
66.375 0.0 1.20086e-15 0.0 0.0 0.0 0.0 
66.625 0.0 1.813852e-15 0.0 0.0 0.0 0.0 
66.875 0.0 6.11444e-16 0.0 0.0 0.0 0.0 
67.125 0.0 1.8474e-15 0.0 0.0 0.0 0.0 
67.375 0.0 1.242356e-15 0.0 0.0 0.0 0.0 
67.625 0.0 1.87422e-15 0.0 0.0 6.2416e-16 0.0 
67.875 0.0 6.30484e-16 0.0 0.0 0.0 0.0 
68.125 0.0 6.32712e-16 0.0 0.0 0.0 0.0 
68.375 0.0 6.3966e-16 0.0 0.0 0.0 0.0 
68.625 0.0 6.42584e-16 0.0 0.0 0.0 0.0 
68.875 0.0 1.292112e-15 0.0 0.0 0.0 0.0 
69.125 0.0 0.0 0.0 0.0 0.0 0.0 
69.375 0.0 1.31424e-15 0.0 0.0 0.0 0.0 
69.625 0.0 0.0 0.0 0.0 0.0 0.0 
69.875 0.0 1.33296e-15 0.0 0.0 0.0 0.0 
70.125 0.0 0.0 0.0 0.0 0.0 0.0 
70.375 0.0 6.75512e-16 0.0 0.0 0.0 0.0 
70.625 0.0 6.80696e-16 0.0 0.0 0.0 0.0 
70.875 0.0 1.37054e-15 0.0 0.0 0.0 0.0 
71.125 0.0 0.0 0.0 0.0 0.0 0.0 
71.375 0.0 6.9732e-16 0.0 0.0 0.0 0.0 
71.625 0.0 1.398704e-15 0.0 0.0 0.0 0.0 
71.875 0.0 0.0 0.0 0.0 0.0 0.0 
72.125 0.0 1.421332e-15 0.0 0.0 0.0 0.0 
72.375 0.0 0.0 0.0 0.0 0.0 0.0 
72.625 0.0 0.0 0.0 0.0 0.0 0.0 
72.875 0.0 7.25792e-16 0.0 0.0 0.0 0.0 
73.125 0.0 7.28076e-16 0.0 0.0 0.0 0.0 
73.375 0.0 7.34484e-16 0.0 0.0 0.0 0.0 
73.625 0.0 7.41832e-16 0.0 0.0 0.0 0.0 
73.875 0.0 0.0 0.0 0.0 0.0 0.0 
74.125 0.0 0.0 0.0 0.0 0.0 0.0 
74.375 0.0 0.0 0.0 0.0 0.0 0.0 
74.625 0.0 0.0 0.0 0.0 0.0 0.0 
74.875 0.0 7.65056e-16 0.0 0.0 0.0 0.0 
75.125 0.0 0.0 0.0 0.0 0.0 0.0 
75.375 0.0 7.7498e-16 0.0 0.0 0.0 0.0 
75.625 0.0 0.0 0.0 0.0 0.0 0.0 
75.875 0.0 7.85352e-16 0.0 0.0 0.0 0.0 
76.125 0.0 0.0 0.0 0.0 0.0 0.0 
76.375 0.0 0.0 0.0 0.0 0.0 0.0 
76.625 0.0 8.03628e-16 0.0 0.0 0.0 0.0 
76.875 0.0 8.0844e-16 0.0 0.0 0.0 0.0 
77.125 0.0 0.0 0.0 0.0 0.0 0.0 
77.375 0.0 0.0 0.0 0.0 0.0 0.0 
77.625 0.0 0.0 0.0 0.0 0.0 0.0 
77.875 0.0 0.0 0.0 0.0 0.0 0.0 
78.125 0.0 0.0 0.0 0.0 0.0 0.0 
78.375 0.0 0.0 0.0 0.0 0.0 0.0 
78.625 0.0 0.0 0.0 0.0 0.0 0.0 
78.875 0.0 0.0 0.0 0.0 0.0 0.0 
79.125 0.0 8.545e-16 0.0 0.0 0.0 0.0 
79.375 0.0 0.0 0.0 0.0 0.0 0.0 
79.625 0.0 0.0 0.0 0.0 0.0 0.0 
79.875 0.0 0.0 0.0 0.0 0.0 0.0 
80.125 0.0 0.0 0.0 0.0 0.0 0.0 
80.375 0.0 0.0 0.0 0.0 0.0 0.0 
80.625 0.0 0.0 0.0 0.0 0.0 0.0 
80.875 0.0 0.0 0.0 0.0 0.0 0.0 
81.125 0.0 0.0 0.0 0.0 0.0 0.0 
81.375 0.0 0.0 0.0 0.0 0.0 0.0 
81.625 0.0 0.0 0.0 0.0 0.0 0.0 
81.875 0.0 0.0 0.0 0.0 0.0 0.0 
82.125 0.0 0.0 0.0 0.0 0.0 0.0 
82.375 0.0 0.0 0.0 0.0 0.0 0.0 
82.625 0.0 0.0 0.0 0.0 0.0 0.0 
82.875 0.0 0.0 0.0 0.0 0.0 0.0 
83.125 0.0 0.0 0.0 0.0 0.0 0.0 
83.375 0.0 0.0 0.0 0.0 0.0 0.0 
83.625 0.0 0.0 0.0 0.0 0.0 0.0 
83.875 0.0 9.60224e-16 0.0 0.0 0.0 0.0 
84.125 0.0 0.0 0.0 0.0 0.0 0.0 
84.375 0.0 0.0 0.0 0.0 0.0 0.0 
84.625 0.0 0.0 0.0 0.0 0.0 0.0 
84.875 0.0 0.0 0.0 0.0 0.0 0.0 
85.125 0.0 0.0 0.0 0.0 0.0 0.0 
85.375 0.0 0.0 0.0 0.0 0.0 0.0 
85.625 0.0 0.0 0.0 0.0 0.0 0.0 
85.875 0.0 0.0 0.0 0.0 0.0 0.0 
86.125 0.0 0.0 0.0 0.0 0.0 0.0 
86.375 0.0 0.0 0.0 0.0 0.0 0.0 
86.625 0.0 0.0 0.0 0.0 0.0 0.0 
86.875 0.0 0.0 0.0 0.0 0.0 0.0 
87.125 0.0 0.0 0.0 0.0 0.0 0.0 
87.375 0.0 0.0 0.0 0.0 0.0 0.0 
87.625 0.0 0.0 0.0 0.0 0.0 0.0 
87.875 0.0 0.0 0.0 0.0 0.0 0.0 
88.125 0.0 0.0 0.0 0.0 0.0 0.0 
88.375 0.0 0.0 0.0 0.0 0.0 0.0 
88.625 0.0 0.0 0.0 0.0 0.0 0.0 
88.875 0.0 0.0 0.0 0.0 0.0 0.0 
89.125 0.0 0.0 0.0 0.0 0.0 0.0 
89.375 0.0 0.0 0.0 0.0 0.0 0.0 
89.625 0.0 0.0 0.0 0.0 0.0 0.0 
89.875 0.0 0.0 0.0 0.0 0.0 0.0 
90.125 0.0 0.0 0.0 0.0 0.0 0.0 
90.375 0.0 0.0 0.0 0.0 0.0 0.0 
90.625 0.0 0.0 0.0 0.0 0.0 0.0 
90.875 0.0 0.0 0.0 0.0 0.0 0.0 
91.125 0.0 0.0 0.0 0.0 0.0 0.0 
91.375 0.0 0.0 0.0 0.0 0.0 0.0 
91.625 0.0 0.0 0.0 0.0 0.0 0.0 
91.875 0.0 0.0 0.0 0.0 0.0 0.0 
92.125 0.0 0.0 0.0 0.0 0.0 0.0 
92.375 0.0 0.0 0.0 0.0 0.0 0.0 
92.625 0.0 0.0 0.0 0.0 0.0 0.0 
92.875 0.0 0.0 0.0 0.0 0.0 0.0 
93.125 0.0 0.0 0.0 0.0 0.0 0.0 
93.375 0.0 0.0 0.0 0.0 0.0 0.0 
93.625 0.0 0.0 0.0 0.0 0.0 0.0 
93.875 0.0 0.0 0.0 0.0 0.0 0.0 
94.125 0.0 0.0 0.0 0.0 0.0 0.0 
94.375 0.0 0.0 0.0 0.0 0.0 0.0 
94.625 0.0 0.0 0.0 0.0 0.0 0.0 
94.875 0.0 0.0 0.0 0.0 0.0 0.0 
95.125 0.0 0.0 0.0 0.0 0.0 0.0 
95.375 0.0 0.0 0.0 0.0 0.0 0.0 
95.625 0.0 0.0 0.0 0.0 0.0 0.0 
95.875 0.0 0.0 0.0 0.0 0.0 0.0 
96.125 0.0 0.0 0.0 0.0 0.0 0.0 
96.375 0.0 0.0 0.0 0.0 0.0 0.0 
96.625 0.0 0.0 0.0 0.0 0.0 0.0 
96.875 0.0 0.0 0.0 0.0 0.0 0.0 
97.125 0.0 0.0 0.0 0.0 0.0 0.0 
97.375 0.0 0.0 0.0 0.0 0.0 0.0 
97.625 0.0 0.0 0.0 0.0 0.0 0.0 
97.875 0.0 0.0 0.0 0.0 0.0 0.0 
98.125 0.0 0.0 0.0 0.0 0.0 0.0 
98.375 0.0 0.0 0.0 0.0 0.0 0.0 
98.625 0.0 0.0 0.0 0.0 0.0 0.0 
98.875 0.0 0.0 0.0 0.0 0.0 0.0 
99.125 0.0 0.0 0.0 0.0 0.0 0.0 
99.375 0.0 0.0 0.0 0.0 0.0 0.0 
99.625 0.0 0.0 0.0 0.0 0.0 0.0 
99.875 0.0 0.0 0.0 0.0 0.0 0.0 
100.125 0.0 0.0 0.0 0.0 0.0 0.0 
100.375 0.0 0.0 0.0 0.0 0.0 0.0 
100.625 0.0 0.0 0.0 0.0 0.0 0.0 
100.875 0.0 0.0 0.0 0.0 0.0 0.0 
101.125 0.0 0.0 0.0 0.0 0.0 0.0 
101.375 0.0 0.0 0.0 0.0 0.0 0.0 
101.625 0.0 0.0 0.0 0.0 0.0 0.0 
101.875 0.0 0.0 0.0 0.0 0.0 0.0 
102.125 0.0 0.0 0.0 0.0 0.0 0.0 
102.375 0.0 0.0 0.0 0.0 0.0 0.0 
102.625 0.0 0.0 0.0 0.0 0.0 0.0 
102.875 0.0 0.0 0.0 0.0 0.0 0.0 
103.125 0.0 0.0 0.0 0.0 0.0 0.0 
103.375 0.0 0.0 0.0 0.0 0.0 0.0 
103.625 0.0 0.0 0.0 0.0 0.0 0.0 
103.875 0.0 0.0 0.0 0.0 0.0 0.0 
104.125 0.0 0.0 0.0 0.0 0.0 0.0 
104.375 0.0 0.0 0.0 0.0 0.0 0.0 
104.625 0.0 0.0 0.0 0.0 0.0 0.0 
104.875 0.0 0.0 0.0 0.0 0.0 0.0 
105.125 0.0 0.0 0.0 0.0 0.0 0.0 
105.375 0.0 0.0 0.0 0.0 0.0 0.0 
105.625 0.0 0.0 0.0 0.0 0.0 0.0 
105.875 0.0 0.0 0.0 0.0 0.0 0.0 
106.125 0.0 0.0 0.0 0.0 0.0 0.0 
106.375 0.0 0.0 0.0 0.0 0.0 0.0 
106.625 0.0 0.0 0.0 0.0 0.0 0.0 
106.875 0.0 0.0 0.0 0.0 0.0 0.0 
107.125 0.0 0.0 0.0 0.0 0.0 0.0 
107.375 0.0 0.0 0.0 0.0 0.0 0.0 
107.625 0.0 0.0 0.0 0.0 0.0 0.0 
107.875 0.0 0.0 0.0 0.0 0.0 0.0 
108.125 0.0 0.0 0.0 0.0 0.0 0.0 
108.375 0.0 0.0 0.0 0.0 0.0 0.0 
108.625 0.0 0.0 0.0 0.0 0.0 0.0 
108.875 0.0 0.0 0.0 0.0 0.0 0.0 
109.125 0.0 0.0 0.0 0.0 0.0 0.0 
109.375 0.0 0.0 0.0 0.0 0.0 0.0 
109.625 0.0 0.0 0.0 0.0 0.0 0.0 
109.875 0.0 0.0 0.0 0.0 0.0 0.0 
110.125 0.0 0.0 0.0 0.0 0.0 0.0 
110.375 0.0 0.0 0.0 0.0 0.0 0.0 
110.625 0.0 0.0 0.0 0.0 0.0 0.0 
110.875 0.0 0.0 0.0 0.0 0.0 0.0 
111.125 0.0 0.0 0.0 0.0 0.0 0.0 
111.375 0.0 0.0 0.0 0.0 0.0 0.0 
111.625 0.0 0.0 0.0 0.0 0.0 0.0 
111.875 0.0 0.0 0.0 0.0 0.0 0.0 
112.125 0.0 0.0 0.0 0.0 0.0 0.0 
112.375 0.0 0.0 0.0 0.0 0.0 0.0 
112.625 0.0 0.0 0.0 0.0 0.0 0.0 
112.875 0.0 0.0 0.0 0.0 0.0 0.0 
113.125 0.0 0.0 0.0 0.0 0.0 0.0 
113.375 0.0 0.0 0.0 0.0 0.0 0.0 
113.625 0.0 0.0 0.0 0.0 0.0 0.0 
113.875 0.0 0.0 0.0 0.0 0.0 0.0 
114.125 0.0 0.0 0.0 0.0 0.0 0.0 
114.375 0.0 0.0 0.0 0.0 0.0 0.0 
114.625 0.0 0.0 0.0 0.0 0.0 0.0 
114.875 0.0 0.0 0.0 0.0 0.0 0.0 
115.125 0.0 0.0 0.0 0.0 0.0 0.0 
115.375 0.0 0.0 0.0 0.0 0.0 0.0 
115.625 0.0 0.0 0.0 0.0 0.0 0.0 
115.875 0.0 0.0 0.0 0.0 0.0 0.0 
116.125 0.0 0.0 0.0 0.0 0.0 0.0 
116.375 0.0 0.0 0.0 0.0 0.0 0.0 
116.625 0.0 0.0 0.0 0.0 0.0 0.0 
116.875 0.0 0.0 0.0 0.0 0.0 0.0 
117.125 0.0 0.0 0.0 0.0 0.0 0.0 
117.375 0.0 0.0 0.0 0.0 0.0 0.0 
117.625 0.0 0.0 0.0 0.0 0.0 0.0 
117.875 0.0 0.0 0.0 0.0 0.0 0.0 
118.125 0.0 0.0 0.0 0.0 0.0 0.0 
118.375 0.0 0.0 0.0 0.0 0.0 0.0 
118.625 0.0 0.0 0.0 0.0 0.0 0.0 
118.875 0.0 0.0 0.0 0.0 0.0 0.0 
119.125 0.0 0.0 0.0 0.0 0.0 0.0 
119.375 0.0 0.0 0.0 0.0 0.0 0.0 
119.625 0.0 0.0 0.0 0.0 0.0 0.0 
119.875 0.0 0.0 0.0 0.0 0.0 0.0 
120.125 0.0 0.0 0.0 0.0 0.0 0.0 
120.375 0.0 0.0 0.0 0.0 0.0 0.0 
120.625 0.0 0.0 0.0 0.0 0.0 0.0 
120.875 0.0 0.0 0.0 0.0 0.0 0.0 
121.125 0.0 0.0 0.0 0.0 0.0 0.0 
121.375 0.0 0.0 0.0 0.0 0.0 0.0 
121.625 0.0 0.0 0.0 0.0 0.0 0.0 
121.875 0.0 0.0 0.0 0.0 0.0 0.0 
122.125 0.0 0.0 0.0 0.0 0.0 0.0 
122.375 0.0 0.0 0.0 0.0 0.0 0.0 
122.625 0.0 0.0 0.0 0.0 0.0 0.0 
122.875 0.0 0.0 0.0 0.0 0.0 0.0 
123.125 0.0 0.0 0.0 0.0 0.0 0.0 
123.375 0.0 0.0 0.0 0.0 0.0 0.0 
123.625 0.0 0.0 0.0 0.0 0.0 0.0 
123.875 0.0 0.0 0.0 0.0 0.0 0.0 
124.125 0.0 0.0 0.0 0.0 0.0 0.0 
124.375 0.0 0.0 0.0 0.0 0.0 0.0 
124.625 0.0 0.0 0.0 0.0 0.0 0.0 
124.875 0.0 0.0 0.0 0.0 0.0 0.0 
125.125 0.0 0.0 0.0 0.0 0.0 0.0 


==> anc/dune_globes/smr/Smear_nominal.inc <==

$version="3.2.13"


/*numu dis*/
energy(#dis_numu_sig)<>
include "./smr/dis_numu_sig.txt"
energy(#dis_nutau_bkg)<>
include "./smr/dis_nutau_bkg.txt"
energy(#dis_numubar_sig)<>
include "./smr/dis_numubar_sig.txt"
energy(#dis_nutaubar_bkg)<>
include "./smr/dis_nutaubar_bkg.txt"
energy(#dis_NC_bkg)<>
include "./smr/dis_NC_bkg.txt"
energy(#dis_aNC_bkg)<>
include "./smr/dis_aNC_bkg.txt"

/*nue app*/
energy(#app_nue_sig)<>
include "./smr/app_nue_sig.txt"
energy(#app_nue_bkg)<>
include "./smr/app_nue_bkg.txt"
energy(#app_numu_bkg)<>
include "./smr/app_numu_bkg.txt"
energy(#app_nutau_bkg)<>
include "./smr/app_nutau_bkg.txt"
energy(#app_nuebar_sig)<>
include "./smr/app_nuebar_sig.txt"
energy(#app_nuebar_bkg)<>
include "./smr/app_nuebar_bkg.txt"
energy(#app_numubar_bkg)<>
include "./smr/app_numubar_bkg.txt"
energy(#app_nutaubar_bkg)<>
include "./smr/app_nutaubar_bkg.txt"
energy(#app_NC_bkg)<>
include "./smr/app_NC_bkg.txt"
energy(#app_aNC_bkg)<>
include "./smr/app_aNC_bkg.txt"


==> anc/dune_globes/smr/app_NC_bkg.txt <==
energy(#app_NC_bkg)<
@energy =
{0,98, 1.000000, 1.000000, 0.986301, 0.895793, 0.747245, 0.617619, 0.502050, 0.443271, 0.388766, 0.343053, 0.316739, 0.284776, 0.261992, 0.245210, 0.229022, 0.220080, 0.204229, 0.197233, 0.187935, 0.177165, 0.166499, 0.165693, 0.155357, 0.148977, 0.142974, 0.138861, 0.133300, 0.125946, 0.128868, 0.120949, 0.118000, 0.113923, 0.116656, 0.112726, 0.108825, 0.111287, 0.108556, 0.104223, 0.108644, 0.098119, 0.090909, 0.102392, 0.100993, 0.097092, 0.103466, 0.104167, 0.095890, 0.092317, 0.089780, 0.082145, 0.089008, 0.080467, 0.077199, 0.076588, 0.069371, 0.069530, 0.068648, 0.072165, 0.086232, 0.074125, 0.072539, 0.078498, 0.070700, 0.081240, 0.062350, 0.065413, 0.060029, 0.057300, 0.064642, 0.072299, 0.065472, 0.062728, 0.057143, 0.065060, 0.056571, 0.051302, 0.059736, 0.054154, 0.048504, 0.051822, 0.050844, 0.042838, 0.041916, 0.037889, 0.037148, 0.033408, 0.031234, 0.028541, 0.029919, 0.026201, 0.020939, 0.016943, 0.012489, 0.008570, 0.004869, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.010959, 0.053722, 0.129399, 0.171387, 0.194152, 0.186655, 0.178160, 0.164286, 0.154926, 0.135256, 0.129163, 0.123586, 0.107459, 0.109489, 0.105191, 0.094080, 0.092878, 0.084680, 0.086049, 0.081377, 0.081540, 0.076887, 0.076953, 0.072184, 0.067399, 0.068230, 0.066791, 0.062945, 0.059513, 0.061128, 0.056075, 0.056404, 0.055501, 0.054671, 0.050172, 0.053935, 0.050860, 0.044863, 0.055086, 0.047000, 0.058265, 0.048780, 0.044199, 0.043750, 0.041623, 0.045298, 0.042914, 0.049059, 0.040621, 0.040883, 0.040694, 0.042341, 0.041152, 0.041581, 0.034678, 0.032861, 0.028986, 0.032944, 0.031828, 0.032082, 0.046647, 0.033501, 0.030376, 0.042518, 0.035139, 0.036892, 0.028816, 0.036556, 0.028059, 0.031364, 0.038367, 0.034538, 0.034813, 0.030781, 0.033359, 0.034125, 0.033953, 0.023482, 0.029958, 0.022981, 0.024070, 0.018752, 0.019743, 0.018529, 0.015020, 0.014163, 0.012888, 0.017740, 0.013156, 0.007667, 0.005168, 0.005413, 0.005842, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.002740, 0.030421, 0.057234, 0.095055, 0.126582, 0.130631, 0.138621, 0.146380, 0.131822, 0.129167, 0.125122, 0.117505, 0.109849, 0.102550, 0.100563, 0.092076, 0.090082, 0.090443, 0.083337, 0.079389, 0.078874, 0.076036, 0.072190, 0.069129, 0.070230, 0.066998, 0.063944, 0.063735, 0.060377, 0.059947, 0.059264, 0.056157, 0.055303, 0.052849, 0.052412, 0.056622, 0.059933, 0.057598, 0.060493, 0.060008, 0.047044, 0.043621, 0.049724, 0.049479, 0.044257, 0.041284, 0.046302, 0.045636, 0.044803, 0.057755, 0.037702, 0.034247, 0.038213, 0.044990, 0.041047, 0.038015, 0.034783, 0.038435, 0.037010, 0.036860, 0.033528, 0.032663, 0.040767, 0.032706, 0.027086, 0.036892, 0.028816, 0.037368, 0.031177, 0.021152, 0.031837, 0.028916, 0.028721, 0.033149, 0.021722, 0.030415, 0.028294, 0.030769, 0.026582, 0.023204, 0.023600, 0.020164, 0.018704, 0.019512, 0.018433, 0.016524, 0.017261, 0.014192, 0.012919, 0.008045, 0.004522, 0.004511, 0.007790, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.017476, 0.048347, 0.060250, 0.083794, 0.099662, 0.108152, 0.112427, 0.114211, 0.114263, 0.110305, 0.113974, 0.108176, 0.101063, 0.095566, 0.097389, 0.088660, 0.087085, 0.084518, 0.080217, 0.077855, 0.076307, 0.072229, 0.070295, 0.067358, 0.067702, 0.063897, 0.064229, 0.061511, 0.060133, 0.061413, 0.057973, 0.053522, 0.052970, 0.042855, 0.050480, 0.049427, 0.050651, 0.049003, 0.049937, 0.052223, 0.049719, 0.055249, 0.048438, 0.046365, 0.044725, 0.045737, 0.040502, 0.047790, 0.046074, 0.049072, 0.042964, 0.044092, 0.040218, 0.038217, 0.042526, 0.042029, 0.037749, 0.025167, 0.039590, 0.035714, 0.031826, 0.036771, 0.033524, 0.027818, 0.029042, 0.029595, 0.027620, 0.033515, 0.032093, 0.039184, 0.030522, 0.026980, 0.029992, 0.031032, 0.025964, 0.031528, 0.030769, 0.030063, 0.025770, 0.020430, 0.022605, 0.018314, 0.018248, 0.015361, 0.019099, 0.018182, 0.016648, 0.013788, 0.009087, 0.004737, 0.005864, 0.004869, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.002589, 0.015997, 0.039366, 0.053842, 0.062922, 0.074660, 0.083464, 0.085092, 0.090545, 0.092794, 0.093441, 0.092577, 0.091260, 0.090044, 0.081199, 0.079799, 0.080822, 0.076381, 0.071437, 0.069426, 0.066440, 0.066529, 0.065431, 0.063486, 0.057496, 0.060163, 0.057510, 0.058055, 0.051178, 0.053788, 0.051615, 0.052731, 0.050784, 0.051665, 0.049328, 0.044651, 0.048915, 0.052721, 0.049517, 0.049633, 0.045028, 0.047715, 0.045313, 0.041096, 0.041284, 0.042349, 0.031945, 0.041816, 0.033095, 0.041891, 0.042964, 0.039389, 0.038173, 0.031847, 0.030284, 0.037681, 0.033631, 0.030348, 0.030717, 0.045190, 0.039363, 0.033573, 0.031889, 0.031479, 0.025118, 0.037383, 0.035743, 0.031177, 0.029905, 0.035918, 0.028112, 0.033072, 0.024467, 0.031808, 0.024481, 0.024252, 0.030769, 0.025527, 0.024989, 0.023482, 0.022348, 0.019353, 0.017125, 0.019287, 0.016309, 0.015190, 0.015557, 0.012129, 0.006815, 0.005168, 0.007217, 0.004869, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.001777, 0.012962, 0.027278, 0.036177, 0.045703, 0.057241, 0.064167, 0.068910, 0.069820, 0.072517, 0.073512, 0.074792, 0.073949, 0.074332, 0.073354, 0.067571, 0.064832, 0.062741, 0.061939, 0.061641, 0.057705, 0.057313, 0.056909, 0.055912, 0.054842, 0.050395, 0.050170, 0.049375, 0.047688, 0.046164, 0.044321, 0.044345, 0.042706, 0.039539, 0.043219, 0.039653, 0.036499, 0.043223, 0.038843, 0.040338, 0.044199, 0.044792, 0.036354, 0.031537, 0.036138, 0.034797, 0.036440, 0.027255, 0.032316, 0.034247, 0.023516, 0.030675, 0.039632, 0.031572, 0.025362, 0.023336, 0.039230, 0.030717, 0.032799, 0.028476, 0.027178, 0.031889, 0.030747, 0.029042, 0.024143, 0.028432, 0.022603, 0.024799, 0.028571, 0.027309, 0.031332, 0.028414, 0.020171, 0.017062, 0.023444, 0.022672, 0.021730, 0.021865, 0.018903, 0.017853, 0.015067, 0.016704, 0.019287, 0.014378, 0.013579, 0.013919, 0.010035, 0.009560, 0.006245, 0.005864, 0.004869, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002880, 0.008201, 0.022945, 0.030003, 0.035029, 0.043679, 0.050481, 0.055077, 0.053423, 0.063053, 0.061519, 0.059065, 0.062904, 0.058617, 0.061354, 0.058445, 0.058806, 0.055275, 0.054715, 0.050014, 0.050159, 0.051621, 0.047290, 0.047048, 0.048073, 0.046336, 0.047883, 0.044292, 0.045421, 0.042145, 0.040214, 0.041511, 0.042994, 0.037727, 0.040232, 0.039202, 0.033151, 0.027622, 0.034709, 0.032145, 0.038021, 0.041623, 0.028096, 0.041784, 0.031945, 0.033453, 0.028553, 0.032316, 0.031133, 0.039389, 0.032038, 0.027601, 0.032861, 0.033333, 0.035003, 0.028127, 0.023208, 0.028426, 0.018425, 0.031175, 0.030253, 0.029283, 0.022763, 0.022586, 0.021121, 0.033515, 0.031364, 0.023673, 0.032129, 0.033072, 0.026046, 0.026377, 0.013353, 0.025061, 0.020243, 0.022996, 0.016957, 0.015381, 0.014770, 0.018054, 0.015160, 0.014166, 0.013305, 0.009436, 0.016376, 0.010153, 0.007951, 0.005814, 0.004060, 0.003895, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000480, 0.003744, 0.011120, 0.019072, 0.024168, 0.033304, 0.041266, 0.043104, 0.045838, 0.048111, 0.050724, 0.051754, 0.052128, 0.053073, 0.052142, 0.053502, 0.050648, 0.051472, 0.051426, 0.050755, 0.047707, 0.049790, 0.047994, 0.042474, 0.045652, 0.040341, 0.043530, 0.042005, 0.036502, 0.039869, 0.040578, 0.037479, 0.039539, 0.033668, 0.032127, 0.037175, 0.038607, 0.043591, 0.029081, 0.034154, 0.031771, 0.030032, 0.032110, 0.027103, 0.031945, 0.026882, 0.029202, 0.034111, 0.030511, 0.034098, 0.027948, 0.028309, 0.039304, 0.027536, 0.028826, 0.024426, 0.027986, 0.024781, 0.020101, 0.023981, 0.022895, 0.019034, 0.023548, 0.021807, 0.020309, 0.018706, 0.025529, 0.024490, 0.020080, 0.020017, 0.022099, 0.029480, 0.031899, 0.018593, 0.013765, 0.021203, 0.016957, 0.017260, 0.017339, 0.014158, 0.013897, 0.016385, 0.015451, 0.012888, 0.012009, 0.009166, 0.006626, 0.005168, 0.003157, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000357, 0.004645, 0.010001, 0.017221, 0.024412, 0.030769, 0.033825, 0.036487, 0.040880, 0.039930, 0.042865, 0.046113, 0.046344, 0.046061, 0.046896, 0.048826, 0.046297, 0.044616, 0.045914, 0.044773, 0.042130, 0.043507, 0.042100, 0.041008, 0.039531, 0.040483, 0.036044, 0.036171, 0.035516, 0.037905, 0.031357, 0.032246, 0.037727, 0.032127, 0.037175, 0.036509, 0.037549, 0.030957, 0.030638, 0.028125, 0.036354, 0.021789, 0.026539, 0.032516, 0.032258, 0.022064, 0.026930, 0.031756, 0.024691, 0.023858, 0.031139, 0.029639, 0.029710, 0.020590, 0.022206, 0.021843, 0.016035, 0.024288, 0.024780, 0.023712, 0.029283, 0.029042, 0.024143, 0.018684, 0.018706, 0.013129, 0.022857, 0.016867, 0.021758, 0.018942, 0.016292, 0.010386, 0.021019, 0.024291, 0.018354, 0.017961, 0.015498, 0.015155, 0.015067, 0.013616, 0.013996, 0.011159, 0.010817, 0.015011, 0.009324, 0.007194, 0.006675, 0.004511, 0.000000, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001689, 0.004303, 0.009687, 0.017001, 0.022676, 0.028212, 0.028248, 0.034306, 0.031503, 0.036554, 0.038494, 0.039141, 0.038982, 0.041209, 0.042407, 0.042142, 0.040669, 0.040800, 0.041276, 0.037967, 0.039548, 0.037480, 0.037401, 0.039423, 0.037871, 0.034796, 0.036915, 0.034428, 0.030494, 0.034194, 0.029175, 0.031519, 0.029812, 0.028726, 0.029794, 0.026759, 0.031895, 0.022602, 0.024479, 0.031612, 0.024656, 0.029927, 0.019395, 0.031063, 0.023361, 0.021544, 0.029888, 0.028219, 0.023858, 0.025478, 0.016753, 0.026812, 0.025395, 0.026647, 0.021843, 0.018950, 0.027638, 0.012790, 0.021259, 0.023426, 0.016484, 0.018692, 0.017059, 0.013250, 0.010941, 0.021224, 0.025703, 0.022628, 0.019732, 0.010085, 0.019288, 0.015360, 0.019433, 0.018143, 0.015172, 0.015264, 0.015027, 0.013378, 0.012914, 0.014678, 0.010086, 0.009896, 0.014192, 0.008336, 0.006720, 0.004522, 0.003157, 0.004869, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000282, 0.002210, 0.004697, 0.007585, 0.015545, 0.020729, 0.023148, 0.026954, 0.029686, 0.031663, 0.033231, 0.034877, 0.034807, 0.035128, 0.036651, 0.036811, 0.037225, 0.036466, 0.036494, 0.036302, 0.035149, 0.034726, 0.034091, 0.033591, 0.030719, 0.034311, 0.033364, 0.030768, 0.030737, 0.033000, 0.029559, 0.031041, 0.032996, 0.030078, 0.028955, 0.024601, 0.024390, 0.028127, 0.026563, 0.021602, 0.020069, 0.025974, 0.029663, 0.022700, 0.030500, 0.020347, 0.022416, 0.024691, 0.019768, 0.019108, 0.023840, 0.021739, 0.017845, 0.014064, 0.024573, 0.021866, 0.021776, 0.017586, 0.021259, 0.015373, 0.016484, 0.023364, 0.025995, 0.017927, 0.021882, 0.026122, 0.013655, 0.014795, 0.014996, 0.013189, 0.016320, 0.019402, 0.028340, 0.014979, 0.014168, 0.015146, 0.011688, 0.012209, 0.011931, 0.011094, 0.009657, 0.009666, 0.006277, 0.008336, 0.005584, 0.004091, 0.004962, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000349, 0.001663, 0.004359, 0.008494, 0.014742, 0.017786, 0.022950, 0.026106, 0.027928, 0.028470, 0.029522, 0.032492, 0.031672, 0.032965, 0.034380, 0.032852, 0.035685, 0.034203, 0.034720, 0.033125, 0.034306, 0.031472, 0.034347, 0.030284, 0.033132, 0.030473, 0.027998, 0.030980, 0.029715, 0.027255, 0.028176, 0.028944, 0.023657, 0.023919, 0.022011, 0.018762, 0.022602, 0.018229, 0.020021, 0.022936, 0.022021, 0.025100, 0.020908, 0.022713, 0.025135, 0.025529, 0.024103, 0.023858, 0.021939, 0.019330, 0.020290, 0.018531, 0.018505, 0.016382, 0.022595, 0.014238, 0.019185, 0.017989, 0.022694, 0.021978, 0.015576, 0.011373, 0.020265, 0.021152, 0.010612, 0.021687, 0.018277, 0.018153, 0.014740, 0.015579, 0.016977, 0.014575, 0.013502, 0.013387, 0.011741, 0.012587, 0.011560, 0.012914, 0.011265, 0.010730, 0.010127, 0.006004, 0.007467, 0.005774, 0.004307, 0.003157, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000391, 0.001918, 0.005369, 0.007184, 0.013470, 0.017631, 0.020158, 0.021985, 0.024761, 0.027484, 0.029225, 0.031191, 0.028119, 0.028304, 0.029137, 0.030219, 0.030143, 0.031514, 0.031981, 0.030572, 0.028953, 0.029000, 0.030533, 0.030290, 0.027748, 0.030966, 0.027214, 0.027027, 0.023608, 0.027221, 0.026628, 0.026698, 0.020982, 0.023738, 0.022983, 0.028127, 0.021875, 0.018440, 0.026950, 0.024845, 0.022818, 0.022700, 0.025957, 0.022142, 0.023661, 0.021164, 0.020450, 0.026185, 0.015464, 0.021739, 0.015786, 0.018505, 0.021160, 0.026239, 0.012563, 0.026379, 0.017989, 0.013909, 0.010989, 0.015576, 0.011373, 0.013250, 0.019694, 0.015510, 0.013655, 0.017406, 0.015785, 0.013189, 0.023739, 0.016977, 0.016194, 0.013186, 0.013164, 0.014442, 0.010789, 0.011690, 0.010528, 0.009558, 0.008369, 0.010587, 0.010098, 0.008415, 0.005963, 0.004307, 0.004511, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000196, 0.000436, 0.001522, 0.004715, 0.007585, 0.009921, 0.016578, 0.018461, 0.020049, 0.023409, 0.023598, 0.025242, 0.028782, 0.027010, 0.027241, 0.026510, 0.026928, 0.026394, 0.027978, 0.026418, 0.026927, 0.027272, 0.029103, 0.023844, 0.026509, 0.027107, 0.024784, 0.028819, 0.025720, 0.026743, 0.025470, 0.022981, 0.027277, 0.018558, 0.018762, 0.016575, 0.020313, 0.024763, 0.017775, 0.024280, 0.017684, 0.016129, 0.021415, 0.021544, 0.017435, 0.017049, 0.023858, 0.016277, 0.018686, 0.018116, 0.018531, 0.021466, 0.012969, 0.016035, 0.014238, 0.014388, 0.009812, 0.016837, 0.021193, 0.020249, 0.016247, 0.014030, 0.011670, 0.016327, 0.017671, 0.020017, 0.014996, 0.018619, 0.014095, 0.012935, 0.012146, 0.014241, 0.013722, 0.015733, 0.011302, 0.010911, 0.009124, 0.010582, 0.009227, 0.010817, 0.009279, 0.006637, 0.005017, 0.002584, 0.001353, 0.001947, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000098, 0.000349, 0.000801, 0.002470, 0.003989, 0.007471, 0.010574, 0.013201, 0.018696, 0.020471, 0.021828, 0.022792, 0.022115, 0.026108, 0.027744, 0.028072, 0.026687, 0.027851, 0.027054, 0.024364, 0.025791, 0.026030, 0.024314, 0.026340, 0.025683, 0.025326, 0.023812, 0.025534, 0.026104, 0.023639, 0.021129, 0.023995, 0.021821, 0.023306, 0.026266, 0.017579, 0.020313, 0.017914, 0.021216, 0.018634, 0.022818, 0.023297, 0.019468, 0.014961, 0.019925, 0.018812, 0.013633, 0.014154, 0.023840, 0.014493, 0.017159, 0.015544, 0.012969, 0.013120, 0.012563, 0.014388, 0.016353, 0.018302, 0.023548, 0.017134, 0.009748, 0.025721, 0.016047, 0.011429, 0.018474, 0.014795, 0.013418, 0.017067, 0.010386, 0.016977, 0.009717, 0.015190, 0.013275, 0.011154, 0.012330, 0.010261, 0.009545, 0.008363, 0.009227, 0.010357, 0.007369, 0.006479, 0.004827, 0.003230, 0.004060, 0.003895, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000080, 0.000674, 0.002289, 0.004184, 0.006554, 0.009835, 0.015488, 0.015448, 0.020058, 0.022004, 0.023233, 0.022502, 0.023643, 0.025183, 0.024637, 0.024062, 0.025295, 0.024831, 0.023715, 0.025490, 0.023817, 0.023844, 0.026261, 0.026613, 0.025513, 0.024787, 0.023800, 0.023161, 0.019103, 0.023319, 0.018044, 0.020716, 0.018762, 0.020593, 0.019792, 0.020548, 0.022362, 0.016940, 0.019395, 0.019713, 0.020117, 0.018552, 0.017435, 0.012346, 0.013633, 0.018401, 0.012887, 0.021014, 0.015786, 0.019245, 0.022526, 0.021137, 0.011725, 0.009592, 0.011447, 0.023426, 0.019623, 0.014019, 0.015435, 0.014030, 0.018964, 0.015510, 0.012048, 0.011314, 0.018942, 0.013964, 0.014837, 0.012935, 0.017814, 0.015612, 0.012606, 0.010332, 0.009890, 0.010131, 0.008984, 0.008193, 0.010515, 0.007135, 0.006823, 0.005966, 0.003881, 0.004307, 0.003157, 0.005842, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000080, 0.000075, 0.001112, 0.002391, 0.004461, 0.008152, 0.008471, 0.013363, 0.014703, 0.018723, 0.020210, 0.021130, 0.022908, 0.021317, 0.023954, 0.022897, 0.024151, 0.024364, 0.024160, 0.023870, 0.023133, 0.023844, 0.022463, 0.023051, 0.022112, 0.025832, 0.019194, 0.018386, 0.021129, 0.023995, 0.017625, 0.019853, 0.024859, 0.021095, 0.024479, 0.019494, 0.021216, 0.024280, 0.019395, 0.020908, 0.020117, 0.016756, 0.015567, 0.025279, 0.019768, 0.020524, 0.017397, 0.015217, 0.017845, 0.016284, 0.014334, 0.013848, 0.010888, 0.010392, 0.015536, 0.012445, 0.016484, 0.020249, 0.016247, 0.012471, 0.012400, 0.014694, 0.008835, 0.014795, 0.011839, 0.009310, 0.016320, 0.015360, 0.013765, 0.010970, 0.011825, 0.010450, 0.009504, 0.009222, 0.010387, 0.009558, 0.010086, 0.006674, 0.010371, 0.006756, 0.005679, 0.003876, 0.001804, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000262, 0.001076, 0.001597, 0.004628, 0.006817, 0.008767, 0.012752, 0.015967, 0.016772, 0.019562, 0.021553, 0.020341, 0.022668, 0.021523, 0.023403, 0.022870, 0.024111, 0.021872, 0.024874, 0.024468, 0.020894, 0.024634, 0.022962, 0.021801, 0.021881, 0.019102, 0.017656, 0.021967, 0.019723, 0.021580, 0.024390, 0.022099, 0.019271, 0.015806, 0.016628, 0.021457, 0.014261, 0.019713, 0.017521, 0.014961, 0.016812, 0.022340, 0.017723, 0.025478, 0.021263, 0.020290, 0.024708, 0.014064, 0.015017, 0.013848, 0.015913, 0.014388, 0.015536, 0.024158, 0.018838, 0.017134, 0.017872, 0.014030, 0.018235, 0.012245, 0.006426, 0.010444, 0.011839, 0.017843, 0.011869, 0.010509, 0.012955, 0.012447, 0.013833, 0.012093, 0.010532, 0.010911, 0.009264, 0.009558, 0.007940, 0.008285, 0.009825, 0.005808, 0.005868, 0.003661, 0.003157, 0.000974, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000131, 0.000359, 0.000771, 0.002419, 0.003509, 0.007487, 0.009439, 0.011068, 0.014660, 0.014622, 0.017065, 0.020849, 0.021422, 0.021939, 0.022435, 0.023057, 0.021047, 0.021386, 0.019526, 0.020171, 0.022132, 0.020281, 0.022355, 0.021950, 0.020729, 0.020774, 0.024891, 0.015884, 0.016786, 0.017264, 0.019700, 0.022602, 0.019271, 0.022129, 0.018922, 0.015246, 0.017684, 0.015532, 0.018170, 0.020347, 0.027397, 0.015873, 0.020450, 0.017693, 0.013531, 0.017391, 0.017845, 0.015544, 0.014334, 0.010933, 0.015075, 0.021583, 0.015536, 0.018302, 0.014914, 0.013240, 0.016247, 0.013250, 0.019694, 0.008163, 0.010442, 0.012185, 0.010260, 0.013964, 0.014837, 0.010509, 0.015385, 0.016772, 0.011602, 0.009628, 0.008734, 0.009612, 0.009545, 0.010070, 0.009227, 0.011507, 0.008734, 0.007625, 0.004638, 0.003445, 0.004511, 0.001947, 0.002358, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000386, 0.000894, 0.002356, 0.003980, 0.005627, 0.008049, 0.011223, 0.014034, 0.015517, 0.017101, 0.019211, 0.018609, 0.020500, 0.020723, 0.021640, 0.020360, 0.021205, 0.022042, 0.020646, 0.020973, 0.023691, 0.020756, 0.020921, 0.024833, 0.022287, 0.021967, 0.021821, 0.020285, 0.016886, 0.014566, 0.017708, 0.021602, 0.020069, 0.021457, 0.022248, 0.016129, 0.014925, 0.023339, 0.017435, 0.018812, 0.018405, 0.019816, 0.018041, 0.010870, 0.016472, 0.019985, 0.019113, 0.013848, 0.011725, 0.016787, 0.018806, 0.021230, 0.021193, 0.014798, 0.019496, 0.014809, 0.014588, 0.019592, 0.012048, 0.015666, 0.019732, 0.014740, 0.017804, 0.011318, 0.009717, 0.013819, 0.011937, 0.010685, 0.011816, 0.011040, 0.008563, 0.010582, 0.006652, 0.007365, 0.007096, 0.006993, 0.004543, 0.003230, 0.001804, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000220, 0.000631, 0.001403, 0.002654, 0.003903, 0.007043, 0.008448, 0.011094, 0.013311, 0.016125, 0.016679, 0.018359, 0.019180, 0.020537, 0.021739, 0.020576, 0.019837, 0.021141, 0.021885, 0.020677, 0.022233, 0.021651, 0.021113, 0.015043, 0.022287, 0.015884, 0.018884, 0.018558, 0.017824, 0.018081, 0.018750, 0.016333, 0.025229, 0.019763, 0.017684, 0.019713, 0.020766, 0.018552, 0.014944, 0.017637, 0.012952, 0.011323, 0.019330, 0.012319, 0.019218, 0.013323, 0.019795, 0.013120, 0.010050, 0.014388, 0.017989, 0.017570, 0.018053, 0.009346, 0.013810, 0.015588, 0.011670, 0.011429, 0.017671, 0.014795, 0.015785, 0.013964, 0.012611, 0.013743, 0.015385, 0.010970, 0.011714, 0.009863, 0.010146, 0.012989, 0.010809, 0.009729, 0.007082, 0.009206, 0.007915, 0.006440, 0.004922, 0.002369, 0.002706, 0.000974, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000210, 0.000501, 0.001185, 0.002814, 0.003806, 0.006336, 0.008193, 0.011144, 0.013001, 0.014911, 0.015528, 0.018476, 0.018576, 0.019368, 0.020900, 0.021454, 0.018715, 0.021059, 0.018599, 0.021140, 0.021054, 0.019002, 0.021968, 0.018524, 0.017911, 0.017205, 0.019422, 0.018762, 0.013561, 0.023958, 0.015279, 0.022936, 0.026539, 0.013691, 0.014934, 0.014925, 0.014363, 0.016812, 0.015285, 0.014997, 0.015570, 0.018041, 0.013768, 0.025395, 0.020725, 0.012287, 0.014577, 0.015913, 0.014388, 0.020442, 0.020498, 0.011774, 0.008567, 0.015435, 0.012471, 0.013129, 0.013878, 0.010442, 0.012185, 0.011839, 0.010861, 0.014837, 0.012126, 0.012955, 0.010970, 0.010821, 0.009510, 0.010660, 0.008702, 0.009124, 0.008875, 0.007296, 0.009206, 0.007096, 0.006756, 0.004259, 0.003230, 0.002706, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000105, 0.000200, 0.000711, 0.001316, 0.002669, 0.002982, 0.006194, 0.008010, 0.010620, 0.011575, 0.013738, 0.015045, 0.016336, 0.019417, 0.018794, 0.018780, 0.017537, 0.020398, 0.016917, 0.019560, 0.020457, 0.021113, 0.018386, 0.022287, 0.019263, 0.020562, 0.018990, 0.021576, 0.017077, 0.019792, 0.016860, 0.018922, 0.014116, 0.010839, 0.017921, 0.018170, 0.018552, 0.019303, 0.019400, 0.016360, 0.015570, 0.017397, 0.021739, 0.009609, 0.007402, 0.012969, 0.016764, 0.015075, 0.015987, 0.016353, 0.014641, 0.014914, 0.009346, 0.007311, 0.012471, 0.016047, 0.019592, 0.013655, 0.010444, 0.014207, 0.017843, 0.011869, 0.016168, 0.012955, 0.012975, 0.012494, 0.010215, 0.010532, 0.009222, 0.010668, 0.009217, 0.007511, 0.007825, 0.007642, 0.006598, 0.004449, 0.004307, 0.002706, 0.000000, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000105, 0.000100, 0.000474, 0.000817, 0.001444, 0.002526, 0.004116, 0.005959, 0.007809, 0.010490, 0.013114, 0.012801, 0.013816, 0.016354, 0.016957, 0.016852, 0.017537, 0.020068, 0.020182, 0.019074, 0.016575, 0.020345, 0.022206, 0.017945, 0.021629, 0.014687, 0.013811, 0.016886, 0.015068, 0.015104, 0.022129, 0.014335, 0.015810, 0.019966, 0.016726, 0.020117, 0.019150, 0.017435, 0.018225, 0.022495, 0.014154, 0.015464, 0.018116, 0.011668, 0.017024, 0.015700, 0.014577, 0.019263, 0.015188, 0.013083, 0.016837, 0.013344, 0.018692, 0.015435, 0.014030, 0.020423, 0.011429, 0.011245, 0.020017, 0.010260, 0.010085, 0.015579, 0.014551, 0.013765, 0.013291, 0.013610, 0.010215, 0.012073, 0.009222, 0.007440, 0.010923, 0.010300, 0.008746, 0.010644, 0.007032, 0.005584, 0.004091, 0.001353, 0.000974, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000237, 0.000136, 0.000875, 0.001449, 0.002627, 0.003521, 0.005349, 0.007275, 0.009866, 0.011702, 0.013489, 0.015020, 0.016687, 0.016790, 0.016635, 0.017838, 0.017610, 0.019196, 0.019860, 0.021305, 0.017908, 0.015919, 0.014194, 0.023919, 0.019853, 0.013133, 0.020090, 0.015625, 0.016333, 0.010321, 0.014116, 0.013691, 0.010155, 0.013628, 0.017953, 0.019925, 0.018812, 0.018405, 0.007785, 0.016108, 0.014493, 0.013040, 0.018505, 0.015700, 0.016764, 0.013400, 0.015188, 0.013900, 0.013909, 0.010204, 0.019470, 0.015435, 0.016368, 0.013858, 0.011429, 0.009639, 0.011314, 0.014207, 0.009310, 0.012611, 0.008892, 0.013765, 0.011076, 0.013387, 0.011389, 0.009633, 0.008962, 0.010247, 0.008022, 0.008584, 0.009206, 0.009007, 0.006242, 0.004070, 0.003445, 0.003157, 0.001947, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000136, 0.000350, 0.001160, 0.001411, 0.002438, 0.003982, 0.006029, 0.007951, 0.009458, 0.010922, 0.012846, 0.015283, 0.015608, 0.016566, 0.016104, 0.015631, 0.015794, 0.016873, 0.016507, 0.022684, 0.018813, 0.017236, 0.019723, 0.013811, 0.015947, 0.012054, 0.017708, 0.016860, 0.026376, 0.020892, 0.018825, 0.013740, 0.021415, 0.013764, 0.010585, 0.008818, 0.019087, 0.012739, 0.014820, 0.014493, 0.013040, 0.016284, 0.015017, 0.013120, 0.013400, 0.022382, 0.013900, 0.012445, 0.014129, 0.014798, 0.015435, 0.017927, 0.007294, 0.013878, 0.012048, 0.013925, 0.026046, 0.015516, 0.015579, 0.016977, 0.008097, 0.014451, 0.011267, 0.010097, 0.010018, 0.011040, 0.010528, 0.007680, 0.004721, 0.010587, 0.008734, 0.006361, 0.004354, 0.003661, 0.002706, 0.003895, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000047, 0.000045, 0.000219, 0.000497, 0.000706, 0.001045, 0.002538, 0.002934, 0.005329, 0.007127, 0.009382, 0.011117, 0.012475, 0.012064, 0.015111, 0.015939, 0.015631, 0.016158, 0.017918, 0.012668, 0.014565, 0.015051, 0.015546, 0.012589, 0.018127, 0.016886, 0.020090, 0.017188, 0.018967, 0.012615, 0.014116, 0.016543, 0.014934, 0.010383, 0.019150, 0.015567, 0.012346, 0.014315, 0.015570, 0.017397, 0.019565, 0.017845, 0.019245, 0.010239, 0.016764, 0.015913, 0.015188, 0.015536, 0.012445, 0.013344, 0.015576, 0.012998, 0.012471, 0.015317, 0.009796, 0.010442, 0.009574, 0.012628, 0.017843, 0.011128, 0.018593, 0.012146, 0.011709, 0.009929, 0.010450, 0.009633, 0.009871, 0.009966, 0.008534, 0.009871, 0.008976, 0.007642, 0.006282, 0.004733, 0.003661, 0.003157, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000207, 0.000549, 0.000851, 0.001054, 0.002773, 0.003997, 0.004399, 0.007421, 0.007609, 0.009937, 0.013308, 0.012962, 0.013131, 0.016027, 0.017009, 0.017321, 0.014203, 0.015282, 0.014182, 0.017574, 0.015946, 0.024601, 0.022045, 0.019086, 0.017188, 0.024236, 0.014908, 0.016375, 0.013120, 0.014934, 0.014925, 0.016158, 0.016812, 0.018225, 0.014315, 0.013447, 0.012887, 0.016667, 0.013040, 0.016284, 0.016382, 0.013848, 0.016750, 0.011191, 0.011447, 0.016105, 0.011774, 0.009346, 0.013810, 0.011691, 0.012400, 0.013878, 0.016867, 0.013055, 0.014207, 0.010085, 0.012611, 0.015360, 0.011336, 0.013608, 0.011379, 0.011272, 0.007963, 0.009612, 0.007440, 0.008534, 0.006652, 0.009666, 0.007096, 0.006519, 0.003502, 0.003445, 0.003157, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000124, 0.000274, 0.000580, 0.000937, 0.001527, 0.002331, 0.003255, 0.005274, 0.006719, 0.009991, 0.010945, 0.010605, 0.014369, 0.014840, 0.012392, 0.016575, 0.016891, 0.015043, 0.017077, 0.013180, 0.015527, 0.015106, 0.015478, 0.018584, 0.009896, 0.014226, 0.017202, 0.013552, 0.015973, 0.012545, 0.017521, 0.017355, 0.009340, 0.015873, 0.011588, 0.019816, 0.014175, 0.011594, 0.015100, 0.014804, 0.014334, 0.019679, 0.019263, 0.015188, 0.014718, 0.009517, 0.013344, 0.019470, 0.014622, 0.014809, 0.013129, 0.013878, 0.010442, 0.015666, 0.011839, 0.015516, 0.014095, 0.016168, 0.015385, 0.010021, 0.010375, 0.011506, 0.011174, 0.009742, 0.009826, 0.006998, 0.007296, 0.006444, 0.008734, 0.005373, 0.004449, 0.003015, 0.003608, 0.001947, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000000, 0.000157, 0.000310, 0.000312, 0.001085, 0.001665, 0.002815, 0.004061, 0.005089, 0.006157, 0.007960, 0.009843, 0.011314, 0.013356, 0.014458, 0.012095, 0.015355, 0.013849, 0.017366, 0.010477, 0.015527, 0.013379, 0.013133, 0.015570, 0.015625, 0.012118, 0.021789, 0.011858, 0.021677, 0.016726, 0.018819, 0.015560, 0.013076, 0.008818, 0.012270, 0.012739, 0.012887, 0.008696, 0.010295, 0.014804, 0.010239, 0.016764, 0.013400, 0.015987, 0.010630, 0.018302, 0.011774, 0.015576, 0.011373, 0.012471, 0.010941, 0.013061, 0.011245, 0.008703, 0.014996, 0.016292, 0.011128, 0.011318, 0.020243, 0.010865, 0.012494, 0.009276, 0.010532, 0.009222, 0.009966, 0.010070, 0.006867, 0.005754, 0.008734, 0.006598, 0.004070, 0.003876, 0.002706, 0.003895, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000193, 0.000312, 0.000603, 0.000833, 0.001452, 0.002474, 0.003854, 0.004212, 0.006716, 0.006724, 0.008919, 0.010981, 0.010327, 0.011199, 0.015739, 0.010984, 0.014761, 0.013856, 0.014687, 0.014674, 0.017824, 0.013561, 0.015104, 0.018967, 0.013188, 0.011293, 0.018254, 0.015532, 0.016872, 0.013764, 0.013699, 0.019988, 0.013633, 0.012031, 0.014820, 0.011594, 0.015100, 0.014804, 0.015017, 0.009475, 0.016750, 0.014388, 0.019624, 0.012445, 0.016484, 0.009346, 0.012185, 0.014030, 0.014588, 0.013061, 0.014458, 0.011314, 0.016575, 0.012413, 0.011128, 0.008084, 0.011336, 0.011498, 0.011714, 0.012093, 0.011174, 0.010131, 0.009405, 0.009217, 0.008584, 0.006904, 0.005731, 0.005808, 0.004543, 0.003661, 0.001804, 0.001947, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000156, 0.000322, 0.000583, 0.000968, 0.001587, 0.002470, 0.003618, 0.005348, 0.006793, 0.006607, 0.009497, 0.010205, 0.010602, 0.008253, 0.009074, 0.018813, 0.017911, 0.012589, 0.015537, 0.015009, 0.013561, 0.013542, 0.019494, 0.019495, 0.011858, 0.015402, 0.011350, 0.009085, 0.014961, 0.014944, 0.019400, 0.019087, 0.014862, 0.019974, 0.008696, 0.017845, 0.024426, 0.010922, 0.016035, 0.011725, 0.011990, 0.004906, 0.010981, 0.013344, 0.012461, 0.010561, 0.014030, 0.009482, 0.015510, 0.010442, 0.012185, 0.018153, 0.020946, 0.008902, 0.014551, 0.008907, 0.010127, 0.010375, 0.009980, 0.010018, 0.009092, 0.008422, 0.009387, 0.008584, 0.006214, 0.008461, 0.007151, 0.004449, 0.005599, 0.003157, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000161, 0.000416, 0.000880, 0.001214, 0.001433, 0.003024, 0.003855, 0.005129, 0.005203, 0.007618, 0.007290, 0.011199, 0.013436, 0.011461, 0.011867, 0.012842, 0.012589, 0.012085, 0.012664, 0.013561, 0.013021, 0.015279, 0.012041, 0.014681, 0.017684, 0.014337, 0.013628, 0.018552, 0.011831, 0.019400, 0.014315, 0.009200, 0.013531, 0.018116, 0.012354, 0.009623, 0.017747, 0.015306, 0.012563, 0.010392, 0.012265, 0.008785, 0.014129, 0.010903, 0.011373, 0.007794, 0.013129, 0.008980, 0.015261, 0.010444, 0.014207, 0.020171, 0.013353, 0.011318, 0.008907, 0.011392, 0.011379, 0.010802, 0.009504, 0.008443, 0.006457, 0.006998, 0.008584, 0.008055, 0.007096, 0.005729, 0.004165, 0.003230, 0.003157, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000080, 0.000125, 0.000352, 0.000420, 0.001581, 0.001404, 0.002612, 0.003466, 0.005038, 0.007222, 0.005710, 0.007167, 0.009789, 0.009312, 0.009551, 0.010814, 0.012170, 0.012948, 0.016417, 0.010045, 0.009896, 0.011064, 0.014335, 0.016940, 0.016543, 0.014337, 0.021415, 0.013166, 0.014321, 0.009994, 0.009543, 0.022647, 0.014175, 0.008696, 0.013727, 0.013323, 0.011604, 0.013848, 0.013400, 0.015987, 0.011447, 0.016105, 0.011774, 0.016355, 0.015435, 0.012471, 0.010212, 0.010612, 0.017671, 0.010444, 0.010260, 0.010861, 0.012611, 0.012935, 0.012955, 0.011498, 0.011267, 0.012093, 0.011302, 0.009092, 0.008984, 0.010241, 0.006438, 0.008055, 0.008188, 0.005768, 0.004354, 0.004953, 0.004511, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000040, 0.000167, 0.000220, 0.000327, 0.000840, 0.001404, 0.001679, 0.002495, 0.003056, 0.004650, 0.005832, 0.007167, 0.008445, 0.007641, 0.010709, 0.009463, 0.011330, 0.012948, 0.017824, 0.011552, 0.016146, 0.013172, 0.009174, 0.013552, 0.011979, 0.014337, 0.014925, 0.012567, 0.024284, 0.014109, 0.011588, 0.011323, 0.012887, 0.010145, 0.013040, 0.016284, 0.015700, 0.016764, 0.016750, 0.016787, 0.009812, 0.016105, 0.015699, 0.013240, 0.012998, 0.010133, 0.010212, 0.006531, 0.012851, 0.015666, 0.004736, 0.013964, 0.012611, 0.014551, 0.009717, 0.013080, 0.010821, 0.009393, 0.010532, 0.010261, 0.010387, 0.007510, 0.009227, 0.009436, 0.007642, 0.007901, 0.005017, 0.004737, 0.001804, 0.005842, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000088, 0.000140, 0.000346, 0.001188, 0.001182, 0.001664, 0.002395, 0.002572, 0.004374, 0.006570, 0.007486, 0.008357, 0.006946, 0.011828, 0.007973, 0.008632, 0.009850, 0.014063, 0.015104, 0.012118, 0.018349, 0.006776, 0.011979, 0.010155, 0.014276, 0.011969, 0.012453, 0.011758, 0.012952, 0.012031, 0.012242, 0.017391, 0.017159, 0.014804, 0.014334, 0.016035, 0.014238, 0.015188, 0.016353, 0.012445, 0.010989, 0.016355, 0.016247, 0.010912, 0.013129, 0.009796, 0.015261, 0.013055, 0.012628, 0.010085, 0.013353, 0.016168, 0.016194, 0.010338, 0.010152, 0.011037, 0.009504, 0.010131, 0.010247, 0.006998, 0.010730, 0.009896, 0.008461, 0.006953, 0.005679, 0.004953, 0.003157, 0.000974, 0.004717, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000040, 0.000000, 0.000044, 0.000140, 0.000247, 0.000378, 0.000746, 0.001109, 0.001817, 0.002374, 0.003523, 0.004181, 0.006910, 0.006447, 0.006078, 0.005745, 0.008393, 0.008632, 0.013133, 0.016575, 0.007813, 0.013172, 0.014335, 0.010728, 0.016543, 0.015532, 0.012330, 0.011969, 0.008095, 0.018225, 0.014997, 0.019816, 0.012887, 0.011594, 0.013727, 0.013323, 0.015017, 0.014577, 0.022613, 0.013589, 0.011447, 0.012445, 0.009419, 0.010903, 0.012998, 0.014030, 0.010212, 0.013878, 0.014458, 0.010444, 0.018153, 0.012413, 0.012611, 0.009701, 0.007287, 0.013397, 0.010821, 0.009863, 0.012201, 0.008962, 0.007720, 0.010582, 0.009657, 0.006904, 0.006823, 0.006756, 0.005395, 0.002584, 0.000902, 0.000000, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000099, 0.000270, 0.000622, 0.000555, 0.000908, 0.001484, 0.002065, 0.002986, 0.004607, 0.004776, 0.005210, 0.006083, 0.006295, 0.008632, 0.012195, 0.010045, 0.010417, 0.011591, 0.013188, 0.017504, 0.011979, 0.016726, 0.013628, 0.015560, 0.012453, 0.009406, 0.014315, 0.014862, 0.011598, 0.013768, 0.014413, 0.012583, 0.014334, 0.014577, 0.015075, 0.010392, 0.010630, 0.008053, 0.013344, 0.016355, 0.013810, 0.013250, 0.008023, 0.010612, 0.015261, 0.007833, 0.011839, 0.010085, 0.011128, 0.010509, 0.014575, 0.011392, 0.011267, 0.011741, 0.009633, 0.011040, 0.008984, 0.007851, 0.008584, 0.006214, 0.006004, 0.007309, 0.003881, 0.004091, 0.002706, 0.002921, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000047, 0.000000, 0.000108, 0.000187, 0.000208, 0.000743, 0.001286, 0.000972, 0.002090, 0.003263, 0.004537, 0.006368, 0.006759, 0.007134, 0.006474, 0.008443, 0.009543, 0.010938, 0.008430, 0.010321, 0.013552, 0.013120, 0.016726, 0.010383, 0.008977, 0.011831, 0.011170, 0.012952, 0.016985, 0.013531, 0.014493, 0.011668, 0.018505, 0.011604, 0.016035, 0.015075, 0.012790, 0.015536, 0.009517, 0.010204, 0.017134, 0.013810, 0.015588, 0.011670, 0.013061, 0.008835, 0.010444, 0.013418, 0.011637, 0.013353, 0.012935, 0.013765, 0.011603, 0.009371, 0.009863, 0.009504, 0.008832, 0.008843, 0.007510, 0.009227, 0.010817, 0.006823, 0.005926, 0.003881, 0.005168, 0.003157, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000000, 0.000000, 0.000108, 0.000373, 0.000485, 0.000661, 0.001682, 0.000729, 0.001643, 0.002303, 0.002865, 0.005789, 0.004393, 0.008393, 0.006042, 0.006567, 0.004520, 0.007292, 0.011591, 0.009174, 0.011293, 0.013120, 0.007766, 0.014925, 0.012567, 0.005604, 0.011170, 0.013633, 0.013447, 0.018041, 0.009420, 0.018531, 0.012583, 0.010922, 0.009475, 0.016750, 0.013589, 0.013900, 0.007321, 0.011774, 0.013240, 0.013810, 0.011691, 0.010212, 0.009796, 0.010442, 0.013055, 0.010260, 0.013964, 0.012611, 0.010509, 0.008907, 0.010865, 0.010933, 0.011037, 0.008862, 0.009482, 0.008282, 0.009217, 0.008798, 0.008516, 0.007369, 0.006124, 0.004827, 0.004091, 0.005413, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000054, 0.000062, 0.000347, 0.000083, 0.000594, 0.000243, 0.000747, 0.000960, 0.003343, 0.004342, 0.004393, 0.003777, 0.005611, 0.004690, 0.010045, 0.008333, 0.008430, 0.014908, 0.006776, 0.014261, 0.010155, 0.010383, 0.014363, 0.009340, 0.011758, 0.017042, 0.014862, 0.011598, 0.013043, 0.012354, 0.008142, 0.011604, 0.009475, 0.018425, 0.010392, 0.013083, 0.011713, 0.006279, 0.004673, 0.012185, 0.019486, 0.010941, 0.014694, 0.007229, 0.014795, 0.011050, 0.015516, 0.013353, 0.010509, 0.015385, 0.012658, 0.011937, 0.009393, 0.010789, 0.009612, 0.008563, 0.007168, 0.006438, 0.008055, 0.005731, 0.006993, 0.004638, 0.003661, 0.003608, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000069, 0.000083, 0.000396, 0.000607, 0.000747, 0.001344, 0.001194, 0.001447, 0.004393, 0.005036, 0.002158, 0.003752, 0.004520, 0.003646, 0.006322, 0.006307, 0.010728, 0.009698, 0.007168, 0.011032, 0.011969, 0.009340, 0.011758, 0.013633, 0.016277, 0.009665, 0.012319, 0.019218, 0.008882, 0.009556, 0.008746, 0.009213, 0.010392, 0.011447, 0.017570, 0.010204, 0.010125, 0.011373, 0.014030, 0.010941, 0.013878, 0.013655, 0.012185, 0.011050, 0.007758, 0.015579, 0.010509, 0.011336, 0.010338, 0.010263, 0.009863, 0.010917, 0.008573, 0.009545, 0.008193, 0.006438, 0.008516, 0.006823, 0.006005, 0.004922, 0.004953, 0.000902, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000297, 0.000121, 0.000747, 0.000960, 0.000239, 0.001447, 0.002704, 0.002937, 0.004748, 0.007036, 0.003014, 0.002083, 0.004215, 0.004587, 0.008470, 0.007416, 0.010155, 0.011681, 0.011370, 0.013076, 0.012346, 0.008862, 0.007785, 0.009021, 0.011594, 0.010295, 0.017765, 0.012287, 0.007289, 0.012563, 0.012790, 0.016353, 0.018302, 0.013344, 0.008567, 0.017059, 0.013250, 0.016776, 0.013061, 0.009639, 0.015666, 0.008682, 0.011637, 0.010386, 0.008084, 0.014575, 0.009177, 0.012048, 0.011389, 0.011688, 0.007663, 0.007580, 0.008193, 0.010086, 0.008976, 0.008188, 0.006637, 0.005395, 0.003015, 0.002255, 0.000974, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000049, 0.000000, 0.000062, 0.000000, 0.000165, 0.000000, 0.000121, 0.000299, 0.000768, 0.001433, 0.001447, 0.001690, 0.000420, 0.002590, 0.001876, 0.005023, 0.004688, 0.005796, 0.005161, 0.007340, 0.006275, 0.007766, 0.005191, 0.010174, 0.011831, 0.011170, 0.010907, 0.010616, 0.012242, 0.007971, 0.010295, 0.014804, 0.012969, 0.012391, 0.010888, 0.011990, 0.011447, 0.013177, 0.014129, 0.010125, 0.013810, 0.014030, 0.011670, 0.007347, 0.013655, 0.013055, 0.009471, 0.004655, 0.012611, 0.012935, 0.009717, 0.011181, 0.011156, 0.009510, 0.009119, 0.006754, 0.007720, 0.007339, 0.006223, 0.009666, 0.007642, 0.006756, 0.005017, 0.003015, 0.002706, 0.001947, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000121, 0.000000, 0.000384, 0.000239, 0.000868, 0.000676, 0.001259, 0.003021, 0.002345, 0.004520, 0.006250, 0.002634, 0.008601, 0.005647, 0.005134, 0.011350, 0.005191, 0.007181, 0.011208, 0.008230, 0.006135, 0.011323, 0.011598, 0.010145, 0.013040, 0.010363, 0.013652, 0.011662, 0.011725, 0.008793, 0.007359, 0.013909, 0.008634, 0.013240, 0.012998, 0.010133, 0.007294, 0.015510, 0.016867, 0.006963, 0.009471, 0.008534, 0.013353, 0.008892, 0.010526, 0.009283, 0.011156, 0.011859, 0.008862, 0.009742, 0.008282, 0.009046, 0.008155, 0.008285, 0.006550, 0.006519, 0.005017, 0.003445, 0.001804, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000121, 0.000149, 0.000000, 0.000478, 0.000000, 0.000676, 0.000000, 0.000863, 0.005159, 0.002009, 0.006771, 0.003161, 0.008028, 0.003953, 0.007416, 0.005974, 0.007138, 0.008977, 0.009340, 0.008818, 0.010907, 0.006369, 0.010954, 0.013043, 0.008236, 0.008882, 0.009556, 0.012391, 0.006700, 0.006395, 0.012265, 0.007321, 0.010989, 0.013240, 0.010561, 0.011691, 0.012400, 0.013878, 0.012048, 0.010444, 0.010260, 0.017067, 0.008902, 0.012126, 0.012955, 0.007384, 0.008925, 0.010919, 0.008862, 0.010651, 0.008001, 0.008705, 0.009013, 0.008746, 0.009552, 0.006124, 0.003975, 0.004522, 0.002706, 0.001947, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000579, 0.000338, 0.000839, 0.001726, 0.001876, 0.001507, 0.002083, 0.001581, 0.005734, 0.003953, 0.005705, 0.002987, 0.006489, 0.004788, 0.012453, 0.011758, 0.010907, 0.007785, 0.006443, 0.011594, 0.015100, 0.005181, 0.013652, 0.014577, 0.010050, 0.011191, 0.014718, 0.005857, 0.009419, 0.009346, 0.014622, 0.010133, 0.015317, 0.008980, 0.009639, 0.012185, 0.011839, 0.010085, 0.011128, 0.008892, 0.012146, 0.012342, 0.010263, 0.009158, 0.009761, 0.008443, 0.009405, 0.008022, 0.009657, 0.008285, 0.005731, 0.006716, 0.005111, 0.002153, 0.002255, 0.001947, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000121, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001259, 0.000863, 0.001876, 0.003516, 0.002083, 0.004215, 0.004587, 0.002823, 0.005134, 0.008961, 0.003894, 0.007780, 0.006849, 0.008230, 0.005453, 0.011323, 0.011598, 0.004348, 0.006863, 0.012583, 0.015700, 0.008746, 0.014238, 0.015987, 0.012265, 0.005124, 0.012559, 0.014798, 0.010561, 0.012471, 0.016047, 0.008980, 0.012851, 0.012185, 0.011050, 0.011637, 0.010386, 0.006467, 0.013765, 0.009810, 0.010375, 0.008806, 0.008091, 0.008702, 0.007019, 0.007851, 0.006223, 0.007365, 0.004640, 0.006479, 0.006436, 0.002799, 0.001353, 0.001947, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000121, 0.000000, 0.000000, 0.000000, 0.000000, 0.001014, 0.000839, 0.000432, 0.000938, 0.000502, 0.002083, 0.000527, 0.003440, 0.002823, 0.005705, 0.005974, 0.005840, 0.004189, 0.008095, 0.007055, 0.004772, 0.009200, 0.009021, 0.013768, 0.008922, 0.008882, 0.010922, 0.008017, 0.010050, 0.010392, 0.016353, 0.006589, 0.012559, 0.011682, 0.011373, 0.015588, 0.012400, 0.013061, 0.014458, 0.006092, 0.011050, 0.012413, 0.012611, 0.008892, 0.011336, 0.012764, 0.009705, 0.010685, 0.010146, 0.008053, 0.008001, 0.006144, 0.007511, 0.007135, 0.006823, 0.007230, 0.005111, 0.003445, 0.001353, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000121, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000469, 0.000502, 0.000521, 0.002107, 0.002867, 0.002259, 0.002852, 0.005376, 0.003245, 0.002992, 0.004981, 0.004115, 0.010907, 0.009200, 0.009021, 0.010870, 0.006177, 0.010363, 0.010922, 0.010933, 0.010050, 0.012790, 0.013900, 0.010981, 0.018053, 0.014798, 0.008936, 0.014809, 0.011670, 0.007347, 0.008032, 0.014795, 0.009471, 0.008534, 0.008160, 0.009701, 0.013765, 0.010021, 0.011267, 0.009745, 0.010275, 0.008053, 0.009264, 0.009046, 0.009657, 0.006904, 0.009007, 0.005887, 0.004165, 0.004307, 0.001804, 0.001947, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000938, 0.000502, 0.002083, 0.002634, 0.001720, 0.002259, 0.001711, 0.002389, 0.001947, 0.001795, 0.005604, 0.004703, 0.008180, 0.009908, 0.009021, 0.007971, 0.010981, 0.010363, 0.009556, 0.010204, 0.008375, 0.011191, 0.011447, 0.010249, 0.014914, 0.010903, 0.004874, 0.010912, 0.015317, 0.011429, 0.004016, 0.009574, 0.010260, 0.005431, 0.014095, 0.012126, 0.008097, 0.010338, 0.010598, 0.009393, 0.011559, 0.010651, 0.010247, 0.007680, 0.008155, 0.005754, 0.006823, 0.006005, 0.006342, 0.003876, 0.003608, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000239, 0.000000, 0.000000, 0.000000, 0.000432, 0.000469, 0.000000, 0.001042, 0.001054, 0.001147, 0.001694, 0.002282, 0.002389, 0.005191, 0.003591, 0.001245, 0.002939, 0.004772, 0.004954, 0.008376, 0.012319, 0.007550, 0.009623, 0.008874, 0.005102, 0.009213, 0.009592, 0.005724, 0.010981, 0.007849, 0.008567, 0.010561, 0.008574, 0.016776, 0.009796, 0.008032, 0.010444, 0.009471, 0.006982, 0.012611, 0.008084, 0.007287, 0.009916, 0.009705, 0.008571, 0.007706, 0.007923, 0.007299, 0.008534, 0.008155, 0.005984, 0.005459, 0.005570, 0.004259, 0.004091, 0.003157, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000420, 0.000432, 0.000000, 0.000000, 0.001042, 0.000000, 0.000573, 0.000000, 0.001711, 0.000597, 0.002596, 0.003591, 0.004981, 0.002352, 0.006135, 0.002831, 0.006443, 0.005797, 0.010295, 0.008882, 0.006143, 0.009475, 0.007538, 0.004796, 0.005724, 0.005124, 0.009419, 0.010903, 0.017872, 0.009353, 0.008023, 0.008980, 0.012851, 0.012185, 0.006314, 0.013189, 0.009644, 0.009701, 0.008907, 0.011920, 0.011714, 0.010097, 0.010532, 0.008183, 0.007580, 0.007168, 0.007296, 0.008055, 0.007915, 0.005610, 0.004827, 0.003661, 0.002255, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001054, 0.001147, 0.000565, 0.000570, 0.001792, 0.003245, 0.001795, 0.001245, 0.001176, 0.003408, 0.006369, 0.003866, 0.005797, 0.006863, 0.009623, 0.006826, 0.009475, 0.009213, 0.008793, 0.010630, 0.007321, 0.010989, 0.010903, 0.008936, 0.006235, 0.008023, 0.008980, 0.012851, 0.010444, 0.014996, 0.013964, 0.012611, 0.012126, 0.011336, 0.010865, 0.009371, 0.008806, 0.009247, 0.010261, 0.007299, 0.005632, 0.007511, 0.006444, 0.007369, 0.006677, 0.005301, 0.003445, 0.004511, 0.001947, 0.002358, 0.024390, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000432, 0.000000, 0.000000, 0.000521, 0.000000, 0.000573, 0.000000, 0.001141, 0.002389, 0.000000, 0.000598, 0.001868, 0.003527, 0.003408, 0.002123, 0.003222, 0.007971, 0.005491, 0.008882, 0.010239, 0.005831, 0.010050, 0.006395, 0.010630, 0.012445, 0.014129, 0.010903, 0.008936, 0.007015, 0.011670, 0.008980, 0.012851, 0.007833, 0.007893, 0.010085, 0.010386, 0.011318, 0.007287, 0.009810, 0.008925, 0.008101, 0.010146, 0.009352, 0.009264, 0.010070, 0.007511, 0.006674, 0.006277, 0.006914, 0.003691, 0.002799, 0.001353, 0.002921, 0.004717, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000570, 0.000597, 0.001298, 0.004189, 0.001868, 0.001176, 0.002727, 0.006369, 0.001933, 0.002174, 0.001373, 0.007402, 0.004096, 0.003644, 0.004188, 0.007994, 0.011447, 0.008053, 0.006279, 0.007009, 0.009748, 0.008574, 0.009482, 0.007347, 0.010442, 0.010444, 0.009471, 0.010085, 0.014095, 0.005659, 0.009717, 0.011392, 0.009259, 0.008219, 0.008990, 0.008962, 0.008703, 0.005803, 0.006223, 0.006214, 0.007369, 0.005373, 0.004354, 0.003015, 0.003608, 0.001947, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000527, 0.000000, 0.001129, 0.001141, 0.001792, 0.000000, 0.000598, 0.000623, 0.001176, 0.001363, 0.002831, 0.003222, 0.002174, 0.004118, 0.004441, 0.007509, 0.003644, 0.008375, 0.006395, 0.008177, 0.007321, 0.006279, 0.011682, 0.006499, 0.007794, 0.009482, 0.011429, 0.007229, 0.006963, 0.013418, 0.010861, 0.005935, 0.007276, 0.009717, 0.010127, 0.009371, 0.009276, 0.008348, 0.008702, 0.009686, 0.006315, 0.008155, 0.006214, 0.007096, 0.005017, 0.006247, 0.003230, 0.003608, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000570, 0.000000, 0.001298, 0.000598, 0.000623, 0.003527, 0.002727, 0.002123, 0.001289, 0.004348, 0.004118, 0.002221, 0.006826, 0.005831, 0.001675, 0.012790, 0.005724, 0.007321, 0.004710, 0.007009, 0.011373, 0.010133, 0.010212, 0.008980, 0.004016, 0.009574, 0.007103, 0.010861, 0.005193, 0.009701, 0.006478, 0.009177, 0.009929, 0.007749, 0.008477, 0.006494, 0.009124, 0.008022, 0.007082, 0.008976, 0.004094, 0.005768, 0.005111, 0.003661, 0.001804, 0.003895, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000597, 0.001947, 0.001795, 0.000000, 0.001176, 0.003408, 0.002123, 0.000000, 0.003623, 0.004804, 0.001480, 0.004778, 0.003644, 0.003350, 0.003997, 0.002453, 0.010249, 0.008634, 0.007009, 0.007311, 0.007794, 0.008753, 0.010612, 0.012851, 0.006092, 0.010260, 0.006206, 0.004451, 0.011318, 0.003239, 0.008544, 0.008478, 0.007045, 0.009247, 0.007144, 0.009264, 0.007680, 0.009442, 0.007825, 0.005186, 0.005294, 0.005679, 0.002153, 0.002706, 0.003895, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000573, 0.000565, 0.000570, 0.000000, 0.000000, 0.000000, 0.000623, 0.000588, 0.002727, 0.000000, 0.002577, 0.000725, 0.002059, 0.002961, 0.004778, 0.000729, 0.006700, 0.004796, 0.003271, 0.005857, 0.003925, 0.010125, 0.004874, 0.007794, 0.005835, 0.007347, 0.011245, 0.007833, 0.009471, 0.011637, 0.008902, 0.011318, 0.008907, 0.007173, 0.008478, 0.009041, 0.006550, 0.009871, 0.008422, 0.008875, 0.007940, 0.007825, 0.007642, 0.005373, 0.003691, 0.003876, 0.002706, 0.003895, 0.002358, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000521, 0.000000, 0.000573, 0.000000, 0.000570, 0.000597, 0.000000, 0.000000, 0.000000, 0.000000, 0.000682, 0.001415, 0.001933, 0.001449, 0.001373, 0.001480, 0.002730, 0.002915, 0.005863, 0.005596, 0.001635, 0.003660, 0.003925, 0.003894, 0.006499, 0.007015, 0.007294, 0.004082, 0.008835, 0.006963, 0.005525, 0.006206, 0.005193, 0.012935, 0.012146, 0.010759, 0.008478, 0.006810, 0.008605, 0.007663, 0.006317, 0.007680, 0.009442, 0.007595, 0.002183, 0.005333, 0.005017, 0.004091, 0.003157, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000623, 0.000000, 0.000000, 0.001415, 0.001289, 0.000725, 0.000686, 0.001480, 0.001365, 0.000729, 0.004188, 0.003197, 0.001635, 0.003660, 0.007064, 0.003115, 0.004062, 0.004677, 0.006565, 0.011429, 0.009639, 0.006963, 0.003946, 0.006206, 0.013353, 0.009701, 0.008907, 0.010654, 0.008701, 0.008454, 0.008862, 0.007144, 0.007720, 0.008363, 0.007940, 0.005063, 0.006823, 0.006953, 0.004259, 0.003445, 0.002255, 0.004869, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000598, 0.000000, 0.000588, 0.001363, 0.000000, 0.000000, 0.000000, 0.000686, 0.001480, 0.002048, 0.002187, 0.005025, 0.007194, 0.003271, 0.004392, 0.007064, 0.003894, 0.002437, 0.004677, 0.005106, 0.005714, 0.005622, 0.006963, 0.003157, 0.006982, 0.006677, 0.009701, 0.006478, 0.009388, 0.009036, 0.008336, 0.009247, 0.007404, 0.006457, 0.008705, 0.009013, 0.007135, 0.008734, 0.005610, 0.004354, 0.002369, 0.003608, 0.001947, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000598, 0.000000, 0.000000, 0.000000, 0.000708, 0.000644, 0.000725, 0.000000, 0.000740, 0.001365, 0.002187, 0.005025, 0.004796, 0.000818, 0.005124, 0.003925, 0.007788, 0.001625, 0.004677, 0.004376, 0.004898, 0.005622, 0.006092, 0.008682, 0.007758, 0.012611, 0.005659, 0.006478, 0.010232, 0.009371, 0.009393, 0.007321, 0.008053, 0.009124, 0.007510, 0.005365, 0.005754, 0.006277, 0.006124, 0.003597, 0.004522, 0.004060, 0.006816, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000649, 0.000000, 0.000623, 0.001176, 0.001363, 0.000000, 0.002577, 0.005072, 0.002059, 0.002961, 0.004778, 0.005831, 0.008375, 0.010392, 0.016353, 0.017570, 0.020408, 0.019470, 0.023558, 0.031177, 0.032823, 0.035102, 0.037751, 0.046127, 0.043410, 0.043445, 0.056380, 0.054163, 0.058300, 0.057806, 0.069054, 0.069743, 0.059979, 0.064424, 0.063728, 0.063321, 0.057940, 0.051784, 0.055404, 0.044801, 0.037482, 0.027778, 0.025710, 0.020448, 0.016509, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001449, 0.000686, 0.000740, 0.000683, 0.000000, 0.003350, 0.002398, 0.001635, 0.003660, 0.002355, 0.006231, 0.003249, 0.006235, 0.010212, 0.009796, 0.011245, 0.011314, 0.017364, 0.014740, 0.015579, 0.023444, 0.025911, 0.034810, 0.053994, 0.063755, 0.060622, 0.060657, 0.054043, 0.055982, 0.046352, 0.048792, 0.044760, 0.044840, 0.033034, 0.028854, 0.024808, 0.016553, 0.009434, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000785, 0.001558, 0.000000, 0.001559, 0.002188, 0.000000, 0.004016, 0.001741, 0.004736, 0.006982, 0.005193, 0.009701, 0.008097, 0.019093, 0.049531, 0.075496, 0.093630, 0.103000, 0.102190, 0.096945, 0.103433, 0.102877, 0.108624, 0.083597, 0.070327, 0.051464, 0.052323, 0.055501, 0.042453, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000816, 0.000000, 0.000870, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001688, 0.004574, 0.019725, 0.039943, 0.059099, 0.073975, 0.083632, 0.088197, 0.086536, 0.083515, 0.080357, 0.064269, 0.050388, 0.054578, 0.037001, 0.040094, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000105, 0.000558, 0.001761, 0.006293, 0.016496, 0.034531, 0.047448, 0.069528, 0.065823, 0.068777, 0.074273, 0.062660, 0.058355, 0.054127, 0.039922, 0.033019, 0.036585, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000514, 0.001429, 0.007299, 0.011947, 0.025966, 0.042808, 0.053221, 0.065542, 0.060483, 0.051680, 0.042851, 0.022395, 0.047170, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000260, 0.000702, 0.001707, 0.003648, 0.012198, 0.020742, 0.054954, 0.060577, 0.051895, 0.034732, 0.041870, 0.049528, 0.036585, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000512, 0.001073, 0.002532, 0.005459, 0.083439, 0.219404, 0.228252, 0.196662, 0.183057, 0.148585, 0.207317, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001185, 0.044676, 0.156546, 0.185386, 0.171373, 0.110849, 0.182927, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001609, 0.032946, 0.096527, 0.138267, 0.141509, 0.109756, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002584, 0.022553, 0.074976, 0.120283, 0.097561, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004060, 0.023369, 0.073113, 0.048780, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002921, 0.023585, 0.073171, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001947, 0.011792, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/app_aNC_bkg.txt <==
energy(#app_aNC_bkg)<
@energy =
{0,98, 1.000000, 1.000000, 0.986301, 0.895793, 0.747245, 0.617619, 0.502050, 0.443271, 0.388766, 0.343053, 0.316739, 0.284776, 0.261992, 0.245210, 0.229022, 0.220080, 0.204229, 0.197233, 0.187935, 0.177165, 0.166499, 0.165693, 0.155357, 0.148977, 0.142974, 0.138861, 0.133300, 0.125946, 0.128868, 0.120949, 0.118000, 0.113923, 0.116656, 0.112726, 0.108825, 0.111287, 0.108556, 0.104223, 0.108644, 0.098119, 0.090909, 0.102392, 0.100993, 0.097092, 0.103466, 0.104167, 0.095890, 0.092317, 0.089780, 0.082145, 0.089008, 0.080467, 0.077199, 0.076588, 0.069371, 0.069530, 0.068648, 0.072165, 0.086232, 0.074125, 0.072539, 0.078498, 0.070700, 0.081240, 0.062350, 0.065413, 0.060029, 0.057300, 0.064642, 0.072299, 0.065472, 0.062728, 0.057143, 0.065060, 0.056571, 0.051302, 0.059736, 0.054154, 0.048504, 0.051822, 0.050844, 0.042838, 0.041916, 0.037889, 0.037148, 0.033408, 0.031234, 0.028541, 0.029919, 0.026201, 0.020939, 0.016943, 0.012489, 0.008570, 0.004869, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.010959, 0.053722, 0.129399, 0.171387, 0.194152, 0.186655, 0.178160, 0.164286, 0.154926, 0.135256, 0.129163, 0.123586, 0.107459, 0.109489, 0.105191, 0.094080, 0.092878, 0.084680, 0.086049, 0.081377, 0.081540, 0.076887, 0.076953, 0.072184, 0.067399, 0.068230, 0.066791, 0.062945, 0.059513, 0.061128, 0.056075, 0.056404, 0.055501, 0.054671, 0.050172, 0.053935, 0.050860, 0.044863, 0.055086, 0.047000, 0.058265, 0.048780, 0.044199, 0.043750, 0.041623, 0.045298, 0.042914, 0.049059, 0.040621, 0.040883, 0.040694, 0.042341, 0.041152, 0.041581, 0.034678, 0.032861, 0.028986, 0.032944, 0.031828, 0.032082, 0.046647, 0.033501, 0.030376, 0.042518, 0.035139, 0.036892, 0.028816, 0.036556, 0.028059, 0.031364, 0.038367, 0.034538, 0.034813, 0.030781, 0.033359, 0.034125, 0.033953, 0.023482, 0.029958, 0.022981, 0.024070, 0.018752, 0.019743, 0.018529, 0.015020, 0.014163, 0.012888, 0.017740, 0.013156, 0.007667, 0.005168, 0.005413, 0.005842, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.002740, 0.030421, 0.057234, 0.095055, 0.126582, 0.130631, 0.138621, 0.146380, 0.131822, 0.129167, 0.125122, 0.117505, 0.109849, 0.102550, 0.100563, 0.092076, 0.090082, 0.090443, 0.083337, 0.079389, 0.078874, 0.076036, 0.072190, 0.069129, 0.070230, 0.066998, 0.063944, 0.063735, 0.060377, 0.059947, 0.059264, 0.056157, 0.055303, 0.052849, 0.052412, 0.056622, 0.059933, 0.057598, 0.060493, 0.060008, 0.047044, 0.043621, 0.049724, 0.049479, 0.044257, 0.041284, 0.046302, 0.045636, 0.044803, 0.057755, 0.037702, 0.034247, 0.038213, 0.044990, 0.041047, 0.038015, 0.034783, 0.038435, 0.037010, 0.036860, 0.033528, 0.032663, 0.040767, 0.032706, 0.027086, 0.036892, 0.028816, 0.037368, 0.031177, 0.021152, 0.031837, 0.028916, 0.028721, 0.033149, 0.021722, 0.030415, 0.028294, 0.030769, 0.026582, 0.023204, 0.023600, 0.020164, 0.018704, 0.019512, 0.018433, 0.016524, 0.017261, 0.014192, 0.012919, 0.008045, 0.004522, 0.004511, 0.007790, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.017476, 0.048347, 0.060250, 0.083794, 0.099662, 0.108152, 0.112427, 0.114211, 0.114263, 0.110305, 0.113974, 0.108176, 0.101063, 0.095566, 0.097389, 0.088660, 0.087085, 0.084518, 0.080217, 0.077855, 0.076307, 0.072229, 0.070295, 0.067358, 0.067702, 0.063897, 0.064229, 0.061511, 0.060133, 0.061413, 0.057973, 0.053522, 0.052970, 0.042855, 0.050480, 0.049427, 0.050651, 0.049003, 0.049937, 0.052223, 0.049719, 0.055249, 0.048438, 0.046365, 0.044725, 0.045737, 0.040502, 0.047790, 0.046074, 0.049072, 0.042964, 0.044092, 0.040218, 0.038217, 0.042526, 0.042029, 0.037749, 0.025167, 0.039590, 0.035714, 0.031826, 0.036771, 0.033524, 0.027818, 0.029042, 0.029595, 0.027620, 0.033515, 0.032093, 0.039184, 0.030522, 0.026980, 0.029992, 0.031032, 0.025964, 0.031528, 0.030769, 0.030063, 0.025770, 0.020430, 0.022605, 0.018314, 0.018248, 0.015361, 0.019099, 0.018182, 0.016648, 0.013788, 0.009087, 0.004737, 0.005864, 0.004869, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.002589, 0.015997, 0.039366, 0.053842, 0.062922, 0.074660, 0.083464, 0.085092, 0.090545, 0.092794, 0.093441, 0.092577, 0.091260, 0.090044, 0.081199, 0.079799, 0.080822, 0.076381, 0.071437, 0.069426, 0.066440, 0.066529, 0.065431, 0.063486, 0.057496, 0.060163, 0.057510, 0.058055, 0.051178, 0.053788, 0.051615, 0.052731, 0.050784, 0.051665, 0.049328, 0.044651, 0.048915, 0.052721, 0.049517, 0.049633, 0.045028, 0.047715, 0.045313, 0.041096, 0.041284, 0.042349, 0.031945, 0.041816, 0.033095, 0.041891, 0.042964, 0.039389, 0.038173, 0.031847, 0.030284, 0.037681, 0.033631, 0.030348, 0.030717, 0.045190, 0.039363, 0.033573, 0.031889, 0.031479, 0.025118, 0.037383, 0.035743, 0.031177, 0.029905, 0.035918, 0.028112, 0.033072, 0.024467, 0.031808, 0.024481, 0.024252, 0.030769, 0.025527, 0.024989, 0.023482, 0.022348, 0.019353, 0.017125, 0.019287, 0.016309, 0.015190, 0.015557, 0.012129, 0.006815, 0.005168, 0.007217, 0.004869, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.001777, 0.012962, 0.027278, 0.036177, 0.045703, 0.057241, 0.064167, 0.068910, 0.069820, 0.072517, 0.073512, 0.074792, 0.073949, 0.074332, 0.073354, 0.067571, 0.064832, 0.062741, 0.061939, 0.061641, 0.057705, 0.057313, 0.056909, 0.055912, 0.054842, 0.050395, 0.050170, 0.049375, 0.047688, 0.046164, 0.044321, 0.044345, 0.042706, 0.039539, 0.043219, 0.039653, 0.036499, 0.043223, 0.038843, 0.040338, 0.044199, 0.044792, 0.036354, 0.031537, 0.036138, 0.034797, 0.036440, 0.027255, 0.032316, 0.034247, 0.023516, 0.030675, 0.039632, 0.031572, 0.025362, 0.023336, 0.039230, 0.030717, 0.032799, 0.028476, 0.027178, 0.031889, 0.030747, 0.029042, 0.024143, 0.028432, 0.022603, 0.024799, 0.028571, 0.027309, 0.031332, 0.028414, 0.020171, 0.017062, 0.023444, 0.022672, 0.021730, 0.021865, 0.018903, 0.017853, 0.015067, 0.016704, 0.019287, 0.014378, 0.013579, 0.013919, 0.010035, 0.009560, 0.006245, 0.005864, 0.004869, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002880, 0.008201, 0.022945, 0.030003, 0.035029, 0.043679, 0.050481, 0.055077, 0.053423, 0.063053, 0.061519, 0.059065, 0.062904, 0.058617, 0.061354, 0.058445, 0.058806, 0.055275, 0.054715, 0.050014, 0.050159, 0.051621, 0.047290, 0.047048, 0.048073, 0.046336, 0.047883, 0.044292, 0.045421, 0.042145, 0.040214, 0.041511, 0.042994, 0.037727, 0.040232, 0.039202, 0.033151, 0.027622, 0.034709, 0.032145, 0.038021, 0.041623, 0.028096, 0.041784, 0.031945, 0.033453, 0.028553, 0.032316, 0.031133, 0.039389, 0.032038, 0.027601, 0.032861, 0.033333, 0.035003, 0.028127, 0.023208, 0.028426, 0.018425, 0.031175, 0.030253, 0.029283, 0.022763, 0.022586, 0.021121, 0.033515, 0.031364, 0.023673, 0.032129, 0.033072, 0.026046, 0.026377, 0.013353, 0.025061, 0.020243, 0.022996, 0.016957, 0.015381, 0.014770, 0.018054, 0.015160, 0.014166, 0.013305, 0.009436, 0.016376, 0.010153, 0.007951, 0.005814, 0.004060, 0.003895, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000480, 0.003744, 0.011120, 0.019072, 0.024168, 0.033304, 0.041266, 0.043104, 0.045838, 0.048111, 0.050724, 0.051754, 0.052128, 0.053073, 0.052142, 0.053502, 0.050648, 0.051472, 0.051426, 0.050755, 0.047707, 0.049790, 0.047994, 0.042474, 0.045652, 0.040341, 0.043530, 0.042005, 0.036502, 0.039869, 0.040578, 0.037479, 0.039539, 0.033668, 0.032127, 0.037175, 0.038607, 0.043591, 0.029081, 0.034154, 0.031771, 0.030032, 0.032110, 0.027103, 0.031945, 0.026882, 0.029202, 0.034111, 0.030511, 0.034098, 0.027948, 0.028309, 0.039304, 0.027536, 0.028826, 0.024426, 0.027986, 0.024781, 0.020101, 0.023981, 0.022895, 0.019034, 0.023548, 0.021807, 0.020309, 0.018706, 0.025529, 0.024490, 0.020080, 0.020017, 0.022099, 0.029480, 0.031899, 0.018593, 0.013765, 0.021203, 0.016957, 0.017260, 0.017339, 0.014158, 0.013897, 0.016385, 0.015451, 0.012888, 0.012009, 0.009166, 0.006626, 0.005168, 0.003157, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000357, 0.004645, 0.010001, 0.017221, 0.024412, 0.030769, 0.033825, 0.036487, 0.040880, 0.039930, 0.042865, 0.046113, 0.046344, 0.046061, 0.046896, 0.048826, 0.046297, 0.044616, 0.045914, 0.044773, 0.042130, 0.043507, 0.042100, 0.041008, 0.039531, 0.040483, 0.036044, 0.036171, 0.035516, 0.037905, 0.031357, 0.032246, 0.037727, 0.032127, 0.037175, 0.036509, 0.037549, 0.030957, 0.030638, 0.028125, 0.036354, 0.021789, 0.026539, 0.032516, 0.032258, 0.022064, 0.026930, 0.031756, 0.024691, 0.023858, 0.031139, 0.029639, 0.029710, 0.020590, 0.022206, 0.021843, 0.016035, 0.024288, 0.024780, 0.023712, 0.029283, 0.029042, 0.024143, 0.018684, 0.018706, 0.013129, 0.022857, 0.016867, 0.021758, 0.018942, 0.016292, 0.010386, 0.021019, 0.024291, 0.018354, 0.017961, 0.015498, 0.015155, 0.015067, 0.013616, 0.013996, 0.011159, 0.010817, 0.015011, 0.009324, 0.007194, 0.006675, 0.004511, 0.000000, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001689, 0.004303, 0.009687, 0.017001, 0.022676, 0.028212, 0.028248, 0.034306, 0.031503, 0.036554, 0.038494, 0.039141, 0.038982, 0.041209, 0.042407, 0.042142, 0.040669, 0.040800, 0.041276, 0.037967, 0.039548, 0.037480, 0.037401, 0.039423, 0.037871, 0.034796, 0.036915, 0.034428, 0.030494, 0.034194, 0.029175, 0.031519, 0.029812, 0.028726, 0.029794, 0.026759, 0.031895, 0.022602, 0.024479, 0.031612, 0.024656, 0.029927, 0.019395, 0.031063, 0.023361, 0.021544, 0.029888, 0.028219, 0.023858, 0.025478, 0.016753, 0.026812, 0.025395, 0.026647, 0.021843, 0.018950, 0.027638, 0.012790, 0.021259, 0.023426, 0.016484, 0.018692, 0.017059, 0.013250, 0.010941, 0.021224, 0.025703, 0.022628, 0.019732, 0.010085, 0.019288, 0.015360, 0.019433, 0.018143, 0.015172, 0.015264, 0.015027, 0.013378, 0.012914, 0.014678, 0.010086, 0.009896, 0.014192, 0.008336, 0.006720, 0.004522, 0.003157, 0.004869, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000282, 0.002210, 0.004697, 0.007585, 0.015545, 0.020729, 0.023148, 0.026954, 0.029686, 0.031663, 0.033231, 0.034877, 0.034807, 0.035128, 0.036651, 0.036811, 0.037225, 0.036466, 0.036494, 0.036302, 0.035149, 0.034726, 0.034091, 0.033591, 0.030719, 0.034311, 0.033364, 0.030768, 0.030737, 0.033000, 0.029559, 0.031041, 0.032996, 0.030078, 0.028955, 0.024601, 0.024390, 0.028127, 0.026563, 0.021602, 0.020069, 0.025974, 0.029663, 0.022700, 0.030500, 0.020347, 0.022416, 0.024691, 0.019768, 0.019108, 0.023840, 0.021739, 0.017845, 0.014064, 0.024573, 0.021866, 0.021776, 0.017586, 0.021259, 0.015373, 0.016484, 0.023364, 0.025995, 0.017927, 0.021882, 0.026122, 0.013655, 0.014795, 0.014996, 0.013189, 0.016320, 0.019402, 0.028340, 0.014979, 0.014168, 0.015146, 0.011688, 0.012209, 0.011931, 0.011094, 0.009657, 0.009666, 0.006277, 0.008336, 0.005584, 0.004091, 0.004962, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000349, 0.001663, 0.004359, 0.008494, 0.014742, 0.017786, 0.022950, 0.026106, 0.027928, 0.028470, 0.029522, 0.032492, 0.031672, 0.032965, 0.034380, 0.032852, 0.035685, 0.034203, 0.034720, 0.033125, 0.034306, 0.031472, 0.034347, 0.030284, 0.033132, 0.030473, 0.027998, 0.030980, 0.029715, 0.027255, 0.028176, 0.028944, 0.023657, 0.023919, 0.022011, 0.018762, 0.022602, 0.018229, 0.020021, 0.022936, 0.022021, 0.025100, 0.020908, 0.022713, 0.025135, 0.025529, 0.024103, 0.023858, 0.021939, 0.019330, 0.020290, 0.018531, 0.018505, 0.016382, 0.022595, 0.014238, 0.019185, 0.017989, 0.022694, 0.021978, 0.015576, 0.011373, 0.020265, 0.021152, 0.010612, 0.021687, 0.018277, 0.018153, 0.014740, 0.015579, 0.016977, 0.014575, 0.013502, 0.013387, 0.011741, 0.012587, 0.011560, 0.012914, 0.011265, 0.010730, 0.010127, 0.006004, 0.007467, 0.005774, 0.004307, 0.003157, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000391, 0.001918, 0.005369, 0.007184, 0.013470, 0.017631, 0.020158, 0.021985, 0.024761, 0.027484, 0.029225, 0.031191, 0.028119, 0.028304, 0.029137, 0.030219, 0.030143, 0.031514, 0.031981, 0.030572, 0.028953, 0.029000, 0.030533, 0.030290, 0.027748, 0.030966, 0.027214, 0.027027, 0.023608, 0.027221, 0.026628, 0.026698, 0.020982, 0.023738, 0.022983, 0.028127, 0.021875, 0.018440, 0.026950, 0.024845, 0.022818, 0.022700, 0.025957, 0.022142, 0.023661, 0.021164, 0.020450, 0.026185, 0.015464, 0.021739, 0.015786, 0.018505, 0.021160, 0.026239, 0.012563, 0.026379, 0.017989, 0.013909, 0.010989, 0.015576, 0.011373, 0.013250, 0.019694, 0.015510, 0.013655, 0.017406, 0.015785, 0.013189, 0.023739, 0.016977, 0.016194, 0.013186, 0.013164, 0.014442, 0.010789, 0.011690, 0.010528, 0.009558, 0.008369, 0.010587, 0.010098, 0.008415, 0.005963, 0.004307, 0.004511, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000196, 0.000436, 0.001522, 0.004715, 0.007585, 0.009921, 0.016578, 0.018461, 0.020049, 0.023409, 0.023598, 0.025242, 0.028782, 0.027010, 0.027241, 0.026510, 0.026928, 0.026394, 0.027978, 0.026418, 0.026927, 0.027272, 0.029103, 0.023844, 0.026509, 0.027107, 0.024784, 0.028819, 0.025720, 0.026743, 0.025470, 0.022981, 0.027277, 0.018558, 0.018762, 0.016575, 0.020313, 0.024763, 0.017775, 0.024280, 0.017684, 0.016129, 0.021415, 0.021544, 0.017435, 0.017049, 0.023858, 0.016277, 0.018686, 0.018116, 0.018531, 0.021466, 0.012969, 0.016035, 0.014238, 0.014388, 0.009812, 0.016837, 0.021193, 0.020249, 0.016247, 0.014030, 0.011670, 0.016327, 0.017671, 0.020017, 0.014996, 0.018619, 0.014095, 0.012935, 0.012146, 0.014241, 0.013722, 0.015733, 0.011302, 0.010911, 0.009124, 0.010582, 0.009227, 0.010817, 0.009279, 0.006637, 0.005017, 0.002584, 0.001353, 0.001947, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000098, 0.000349, 0.000801, 0.002470, 0.003989, 0.007471, 0.010574, 0.013201, 0.018696, 0.020471, 0.021828, 0.022792, 0.022115, 0.026108, 0.027744, 0.028072, 0.026687, 0.027851, 0.027054, 0.024364, 0.025791, 0.026030, 0.024314, 0.026340, 0.025683, 0.025326, 0.023812, 0.025534, 0.026104, 0.023639, 0.021129, 0.023995, 0.021821, 0.023306, 0.026266, 0.017579, 0.020313, 0.017914, 0.021216, 0.018634, 0.022818, 0.023297, 0.019468, 0.014961, 0.019925, 0.018812, 0.013633, 0.014154, 0.023840, 0.014493, 0.017159, 0.015544, 0.012969, 0.013120, 0.012563, 0.014388, 0.016353, 0.018302, 0.023548, 0.017134, 0.009748, 0.025721, 0.016047, 0.011429, 0.018474, 0.014795, 0.013418, 0.017067, 0.010386, 0.016977, 0.009717, 0.015190, 0.013275, 0.011154, 0.012330, 0.010261, 0.009545, 0.008363, 0.009227, 0.010357, 0.007369, 0.006479, 0.004827, 0.003230, 0.004060, 0.003895, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000080, 0.000674, 0.002289, 0.004184, 0.006554, 0.009835, 0.015488, 0.015448, 0.020058, 0.022004, 0.023233, 0.022502, 0.023643, 0.025183, 0.024637, 0.024062, 0.025295, 0.024831, 0.023715, 0.025490, 0.023817, 0.023844, 0.026261, 0.026613, 0.025513, 0.024787, 0.023800, 0.023161, 0.019103, 0.023319, 0.018044, 0.020716, 0.018762, 0.020593, 0.019792, 0.020548, 0.022362, 0.016940, 0.019395, 0.019713, 0.020117, 0.018552, 0.017435, 0.012346, 0.013633, 0.018401, 0.012887, 0.021014, 0.015786, 0.019245, 0.022526, 0.021137, 0.011725, 0.009592, 0.011447, 0.023426, 0.019623, 0.014019, 0.015435, 0.014030, 0.018964, 0.015510, 0.012048, 0.011314, 0.018942, 0.013964, 0.014837, 0.012935, 0.017814, 0.015612, 0.012606, 0.010332, 0.009890, 0.010131, 0.008984, 0.008193, 0.010515, 0.007135, 0.006823, 0.005966, 0.003881, 0.004307, 0.003157, 0.005842, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000080, 0.000075, 0.001112, 0.002391, 0.004461, 0.008152, 0.008471, 0.013363, 0.014703, 0.018723, 0.020210, 0.021130, 0.022908, 0.021317, 0.023954, 0.022897, 0.024151, 0.024364, 0.024160, 0.023870, 0.023133, 0.023844, 0.022463, 0.023051, 0.022112, 0.025832, 0.019194, 0.018386, 0.021129, 0.023995, 0.017625, 0.019853, 0.024859, 0.021095, 0.024479, 0.019494, 0.021216, 0.024280, 0.019395, 0.020908, 0.020117, 0.016756, 0.015567, 0.025279, 0.019768, 0.020524, 0.017397, 0.015217, 0.017845, 0.016284, 0.014334, 0.013848, 0.010888, 0.010392, 0.015536, 0.012445, 0.016484, 0.020249, 0.016247, 0.012471, 0.012400, 0.014694, 0.008835, 0.014795, 0.011839, 0.009310, 0.016320, 0.015360, 0.013765, 0.010970, 0.011825, 0.010450, 0.009504, 0.009222, 0.010387, 0.009558, 0.010086, 0.006674, 0.010371, 0.006756, 0.005679, 0.003876, 0.001804, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000262, 0.001076, 0.001597, 0.004628, 0.006817, 0.008767, 0.012752, 0.015967, 0.016772, 0.019562, 0.021553, 0.020341, 0.022668, 0.021523, 0.023403, 0.022870, 0.024111, 0.021872, 0.024874, 0.024468, 0.020894, 0.024634, 0.022962, 0.021801, 0.021881, 0.019102, 0.017656, 0.021967, 0.019723, 0.021580, 0.024390, 0.022099, 0.019271, 0.015806, 0.016628, 0.021457, 0.014261, 0.019713, 0.017521, 0.014961, 0.016812, 0.022340, 0.017723, 0.025478, 0.021263, 0.020290, 0.024708, 0.014064, 0.015017, 0.013848, 0.015913, 0.014388, 0.015536, 0.024158, 0.018838, 0.017134, 0.017872, 0.014030, 0.018235, 0.012245, 0.006426, 0.010444, 0.011839, 0.017843, 0.011869, 0.010509, 0.012955, 0.012447, 0.013833, 0.012093, 0.010532, 0.010911, 0.009264, 0.009558, 0.007940, 0.008285, 0.009825, 0.005808, 0.005868, 0.003661, 0.003157, 0.000974, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000131, 0.000359, 0.000771, 0.002419, 0.003509, 0.007487, 0.009439, 0.011068, 0.014660, 0.014622, 0.017065, 0.020849, 0.021422, 0.021939, 0.022435, 0.023057, 0.021047, 0.021386, 0.019526, 0.020171, 0.022132, 0.020281, 0.022355, 0.021950, 0.020729, 0.020774, 0.024891, 0.015884, 0.016786, 0.017264, 0.019700, 0.022602, 0.019271, 0.022129, 0.018922, 0.015246, 0.017684, 0.015532, 0.018170, 0.020347, 0.027397, 0.015873, 0.020450, 0.017693, 0.013531, 0.017391, 0.017845, 0.015544, 0.014334, 0.010933, 0.015075, 0.021583, 0.015536, 0.018302, 0.014914, 0.013240, 0.016247, 0.013250, 0.019694, 0.008163, 0.010442, 0.012185, 0.010260, 0.013964, 0.014837, 0.010509, 0.015385, 0.016772, 0.011602, 0.009628, 0.008734, 0.009612, 0.009545, 0.010070, 0.009227, 0.011507, 0.008734, 0.007625, 0.004638, 0.003445, 0.004511, 0.001947, 0.002358, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000386, 0.000894, 0.002356, 0.003980, 0.005627, 0.008049, 0.011223, 0.014034, 0.015517, 0.017101, 0.019211, 0.018609, 0.020500, 0.020723, 0.021640, 0.020360, 0.021205, 0.022042, 0.020646, 0.020973, 0.023691, 0.020756, 0.020921, 0.024833, 0.022287, 0.021967, 0.021821, 0.020285, 0.016886, 0.014566, 0.017708, 0.021602, 0.020069, 0.021457, 0.022248, 0.016129, 0.014925, 0.023339, 0.017435, 0.018812, 0.018405, 0.019816, 0.018041, 0.010870, 0.016472, 0.019985, 0.019113, 0.013848, 0.011725, 0.016787, 0.018806, 0.021230, 0.021193, 0.014798, 0.019496, 0.014809, 0.014588, 0.019592, 0.012048, 0.015666, 0.019732, 0.014740, 0.017804, 0.011318, 0.009717, 0.013819, 0.011937, 0.010685, 0.011816, 0.011040, 0.008563, 0.010582, 0.006652, 0.007365, 0.007096, 0.006993, 0.004543, 0.003230, 0.001804, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000220, 0.000631, 0.001403, 0.002654, 0.003903, 0.007043, 0.008448, 0.011094, 0.013311, 0.016125, 0.016679, 0.018359, 0.019180, 0.020537, 0.021739, 0.020576, 0.019837, 0.021141, 0.021885, 0.020677, 0.022233, 0.021651, 0.021113, 0.015043, 0.022287, 0.015884, 0.018884, 0.018558, 0.017824, 0.018081, 0.018750, 0.016333, 0.025229, 0.019763, 0.017684, 0.019713, 0.020766, 0.018552, 0.014944, 0.017637, 0.012952, 0.011323, 0.019330, 0.012319, 0.019218, 0.013323, 0.019795, 0.013120, 0.010050, 0.014388, 0.017989, 0.017570, 0.018053, 0.009346, 0.013810, 0.015588, 0.011670, 0.011429, 0.017671, 0.014795, 0.015785, 0.013964, 0.012611, 0.013743, 0.015385, 0.010970, 0.011714, 0.009863, 0.010146, 0.012989, 0.010809, 0.009729, 0.007082, 0.009206, 0.007915, 0.006440, 0.004922, 0.002369, 0.002706, 0.000974, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000210, 0.000501, 0.001185, 0.002814, 0.003806, 0.006336, 0.008193, 0.011144, 0.013001, 0.014911, 0.015528, 0.018476, 0.018576, 0.019368, 0.020900, 0.021454, 0.018715, 0.021059, 0.018599, 0.021140, 0.021054, 0.019002, 0.021968, 0.018524, 0.017911, 0.017205, 0.019422, 0.018762, 0.013561, 0.023958, 0.015279, 0.022936, 0.026539, 0.013691, 0.014934, 0.014925, 0.014363, 0.016812, 0.015285, 0.014997, 0.015570, 0.018041, 0.013768, 0.025395, 0.020725, 0.012287, 0.014577, 0.015913, 0.014388, 0.020442, 0.020498, 0.011774, 0.008567, 0.015435, 0.012471, 0.013129, 0.013878, 0.010442, 0.012185, 0.011839, 0.010861, 0.014837, 0.012126, 0.012955, 0.010970, 0.010821, 0.009510, 0.010660, 0.008702, 0.009124, 0.008875, 0.007296, 0.009206, 0.007096, 0.006756, 0.004259, 0.003230, 0.002706, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000105, 0.000200, 0.000711, 0.001316, 0.002669, 0.002982, 0.006194, 0.008010, 0.010620, 0.011575, 0.013738, 0.015045, 0.016336, 0.019417, 0.018794, 0.018780, 0.017537, 0.020398, 0.016917, 0.019560, 0.020457, 0.021113, 0.018386, 0.022287, 0.019263, 0.020562, 0.018990, 0.021576, 0.017077, 0.019792, 0.016860, 0.018922, 0.014116, 0.010839, 0.017921, 0.018170, 0.018552, 0.019303, 0.019400, 0.016360, 0.015570, 0.017397, 0.021739, 0.009609, 0.007402, 0.012969, 0.016764, 0.015075, 0.015987, 0.016353, 0.014641, 0.014914, 0.009346, 0.007311, 0.012471, 0.016047, 0.019592, 0.013655, 0.010444, 0.014207, 0.017843, 0.011869, 0.016168, 0.012955, 0.012975, 0.012494, 0.010215, 0.010532, 0.009222, 0.010668, 0.009217, 0.007511, 0.007825, 0.007642, 0.006598, 0.004449, 0.004307, 0.002706, 0.000000, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000105, 0.000100, 0.000474, 0.000817, 0.001444, 0.002526, 0.004116, 0.005959, 0.007809, 0.010490, 0.013114, 0.012801, 0.013816, 0.016354, 0.016957, 0.016852, 0.017537, 0.020068, 0.020182, 0.019074, 0.016575, 0.020345, 0.022206, 0.017945, 0.021629, 0.014687, 0.013811, 0.016886, 0.015068, 0.015104, 0.022129, 0.014335, 0.015810, 0.019966, 0.016726, 0.020117, 0.019150, 0.017435, 0.018225, 0.022495, 0.014154, 0.015464, 0.018116, 0.011668, 0.017024, 0.015700, 0.014577, 0.019263, 0.015188, 0.013083, 0.016837, 0.013344, 0.018692, 0.015435, 0.014030, 0.020423, 0.011429, 0.011245, 0.020017, 0.010260, 0.010085, 0.015579, 0.014551, 0.013765, 0.013291, 0.013610, 0.010215, 0.012073, 0.009222, 0.007440, 0.010923, 0.010300, 0.008746, 0.010644, 0.007032, 0.005584, 0.004091, 0.001353, 0.000974, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000237, 0.000136, 0.000875, 0.001449, 0.002627, 0.003521, 0.005349, 0.007275, 0.009866, 0.011702, 0.013489, 0.015020, 0.016687, 0.016790, 0.016635, 0.017838, 0.017610, 0.019196, 0.019860, 0.021305, 0.017908, 0.015919, 0.014194, 0.023919, 0.019853, 0.013133, 0.020090, 0.015625, 0.016333, 0.010321, 0.014116, 0.013691, 0.010155, 0.013628, 0.017953, 0.019925, 0.018812, 0.018405, 0.007785, 0.016108, 0.014493, 0.013040, 0.018505, 0.015700, 0.016764, 0.013400, 0.015188, 0.013900, 0.013909, 0.010204, 0.019470, 0.015435, 0.016368, 0.013858, 0.011429, 0.009639, 0.011314, 0.014207, 0.009310, 0.012611, 0.008892, 0.013765, 0.011076, 0.013387, 0.011389, 0.009633, 0.008962, 0.010247, 0.008022, 0.008584, 0.009206, 0.009007, 0.006242, 0.004070, 0.003445, 0.003157, 0.001947, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000136, 0.000350, 0.001160, 0.001411, 0.002438, 0.003982, 0.006029, 0.007951, 0.009458, 0.010922, 0.012846, 0.015283, 0.015608, 0.016566, 0.016104, 0.015631, 0.015794, 0.016873, 0.016507, 0.022684, 0.018813, 0.017236, 0.019723, 0.013811, 0.015947, 0.012054, 0.017708, 0.016860, 0.026376, 0.020892, 0.018825, 0.013740, 0.021415, 0.013764, 0.010585, 0.008818, 0.019087, 0.012739, 0.014820, 0.014493, 0.013040, 0.016284, 0.015017, 0.013120, 0.013400, 0.022382, 0.013900, 0.012445, 0.014129, 0.014798, 0.015435, 0.017927, 0.007294, 0.013878, 0.012048, 0.013925, 0.026046, 0.015516, 0.015579, 0.016977, 0.008097, 0.014451, 0.011267, 0.010097, 0.010018, 0.011040, 0.010528, 0.007680, 0.004721, 0.010587, 0.008734, 0.006361, 0.004354, 0.003661, 0.002706, 0.003895, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000047, 0.000045, 0.000219, 0.000497, 0.000706, 0.001045, 0.002538, 0.002934, 0.005329, 0.007127, 0.009382, 0.011117, 0.012475, 0.012064, 0.015111, 0.015939, 0.015631, 0.016158, 0.017918, 0.012668, 0.014565, 0.015051, 0.015546, 0.012589, 0.018127, 0.016886, 0.020090, 0.017188, 0.018967, 0.012615, 0.014116, 0.016543, 0.014934, 0.010383, 0.019150, 0.015567, 0.012346, 0.014315, 0.015570, 0.017397, 0.019565, 0.017845, 0.019245, 0.010239, 0.016764, 0.015913, 0.015188, 0.015536, 0.012445, 0.013344, 0.015576, 0.012998, 0.012471, 0.015317, 0.009796, 0.010442, 0.009574, 0.012628, 0.017843, 0.011128, 0.018593, 0.012146, 0.011709, 0.009929, 0.010450, 0.009633, 0.009871, 0.009966, 0.008534, 0.009871, 0.008976, 0.007642, 0.006282, 0.004733, 0.003661, 0.003157, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000207, 0.000549, 0.000851, 0.001054, 0.002773, 0.003997, 0.004399, 0.007421, 0.007609, 0.009937, 0.013308, 0.012962, 0.013131, 0.016027, 0.017009, 0.017321, 0.014203, 0.015282, 0.014182, 0.017574, 0.015946, 0.024601, 0.022045, 0.019086, 0.017188, 0.024236, 0.014908, 0.016375, 0.013120, 0.014934, 0.014925, 0.016158, 0.016812, 0.018225, 0.014315, 0.013447, 0.012887, 0.016667, 0.013040, 0.016284, 0.016382, 0.013848, 0.016750, 0.011191, 0.011447, 0.016105, 0.011774, 0.009346, 0.013810, 0.011691, 0.012400, 0.013878, 0.016867, 0.013055, 0.014207, 0.010085, 0.012611, 0.015360, 0.011336, 0.013608, 0.011379, 0.011272, 0.007963, 0.009612, 0.007440, 0.008534, 0.006652, 0.009666, 0.007096, 0.006519, 0.003502, 0.003445, 0.003157, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000124, 0.000274, 0.000580, 0.000937, 0.001527, 0.002331, 0.003255, 0.005274, 0.006719, 0.009991, 0.010945, 0.010605, 0.014369, 0.014840, 0.012392, 0.016575, 0.016891, 0.015043, 0.017077, 0.013180, 0.015527, 0.015106, 0.015478, 0.018584, 0.009896, 0.014226, 0.017202, 0.013552, 0.015973, 0.012545, 0.017521, 0.017355, 0.009340, 0.015873, 0.011588, 0.019816, 0.014175, 0.011594, 0.015100, 0.014804, 0.014334, 0.019679, 0.019263, 0.015188, 0.014718, 0.009517, 0.013344, 0.019470, 0.014622, 0.014809, 0.013129, 0.013878, 0.010442, 0.015666, 0.011839, 0.015516, 0.014095, 0.016168, 0.015385, 0.010021, 0.010375, 0.011506, 0.011174, 0.009742, 0.009826, 0.006998, 0.007296, 0.006444, 0.008734, 0.005373, 0.004449, 0.003015, 0.003608, 0.001947, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000000, 0.000157, 0.000310, 0.000312, 0.001085, 0.001665, 0.002815, 0.004061, 0.005089, 0.006157, 0.007960, 0.009843, 0.011314, 0.013356, 0.014458, 0.012095, 0.015355, 0.013849, 0.017366, 0.010477, 0.015527, 0.013379, 0.013133, 0.015570, 0.015625, 0.012118, 0.021789, 0.011858, 0.021677, 0.016726, 0.018819, 0.015560, 0.013076, 0.008818, 0.012270, 0.012739, 0.012887, 0.008696, 0.010295, 0.014804, 0.010239, 0.016764, 0.013400, 0.015987, 0.010630, 0.018302, 0.011774, 0.015576, 0.011373, 0.012471, 0.010941, 0.013061, 0.011245, 0.008703, 0.014996, 0.016292, 0.011128, 0.011318, 0.020243, 0.010865, 0.012494, 0.009276, 0.010532, 0.009222, 0.009966, 0.010070, 0.006867, 0.005754, 0.008734, 0.006598, 0.004070, 0.003876, 0.002706, 0.003895, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000193, 0.000312, 0.000603, 0.000833, 0.001452, 0.002474, 0.003854, 0.004212, 0.006716, 0.006724, 0.008919, 0.010981, 0.010327, 0.011199, 0.015739, 0.010984, 0.014761, 0.013856, 0.014687, 0.014674, 0.017824, 0.013561, 0.015104, 0.018967, 0.013188, 0.011293, 0.018254, 0.015532, 0.016872, 0.013764, 0.013699, 0.019988, 0.013633, 0.012031, 0.014820, 0.011594, 0.015100, 0.014804, 0.015017, 0.009475, 0.016750, 0.014388, 0.019624, 0.012445, 0.016484, 0.009346, 0.012185, 0.014030, 0.014588, 0.013061, 0.014458, 0.011314, 0.016575, 0.012413, 0.011128, 0.008084, 0.011336, 0.011498, 0.011714, 0.012093, 0.011174, 0.010131, 0.009405, 0.009217, 0.008584, 0.006904, 0.005731, 0.005808, 0.004543, 0.003661, 0.001804, 0.001947, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000156, 0.000322, 0.000583, 0.000968, 0.001587, 0.002470, 0.003618, 0.005348, 0.006793, 0.006607, 0.009497, 0.010205, 0.010602, 0.008253, 0.009074, 0.018813, 0.017911, 0.012589, 0.015537, 0.015009, 0.013561, 0.013542, 0.019494, 0.019495, 0.011858, 0.015402, 0.011350, 0.009085, 0.014961, 0.014944, 0.019400, 0.019087, 0.014862, 0.019974, 0.008696, 0.017845, 0.024426, 0.010922, 0.016035, 0.011725, 0.011990, 0.004906, 0.010981, 0.013344, 0.012461, 0.010561, 0.014030, 0.009482, 0.015510, 0.010442, 0.012185, 0.018153, 0.020946, 0.008902, 0.014551, 0.008907, 0.010127, 0.010375, 0.009980, 0.010018, 0.009092, 0.008422, 0.009387, 0.008584, 0.006214, 0.008461, 0.007151, 0.004449, 0.005599, 0.003157, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000161, 0.000416, 0.000880, 0.001214, 0.001433, 0.003024, 0.003855, 0.005129, 0.005203, 0.007618, 0.007290, 0.011199, 0.013436, 0.011461, 0.011867, 0.012842, 0.012589, 0.012085, 0.012664, 0.013561, 0.013021, 0.015279, 0.012041, 0.014681, 0.017684, 0.014337, 0.013628, 0.018552, 0.011831, 0.019400, 0.014315, 0.009200, 0.013531, 0.018116, 0.012354, 0.009623, 0.017747, 0.015306, 0.012563, 0.010392, 0.012265, 0.008785, 0.014129, 0.010903, 0.011373, 0.007794, 0.013129, 0.008980, 0.015261, 0.010444, 0.014207, 0.020171, 0.013353, 0.011318, 0.008907, 0.011392, 0.011379, 0.010802, 0.009504, 0.008443, 0.006457, 0.006998, 0.008584, 0.008055, 0.007096, 0.005729, 0.004165, 0.003230, 0.003157, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000080, 0.000125, 0.000352, 0.000420, 0.001581, 0.001404, 0.002612, 0.003466, 0.005038, 0.007222, 0.005710, 0.007167, 0.009789, 0.009312, 0.009551, 0.010814, 0.012170, 0.012948, 0.016417, 0.010045, 0.009896, 0.011064, 0.014335, 0.016940, 0.016543, 0.014337, 0.021415, 0.013166, 0.014321, 0.009994, 0.009543, 0.022647, 0.014175, 0.008696, 0.013727, 0.013323, 0.011604, 0.013848, 0.013400, 0.015987, 0.011447, 0.016105, 0.011774, 0.016355, 0.015435, 0.012471, 0.010212, 0.010612, 0.017671, 0.010444, 0.010260, 0.010861, 0.012611, 0.012935, 0.012955, 0.011498, 0.011267, 0.012093, 0.011302, 0.009092, 0.008984, 0.010241, 0.006438, 0.008055, 0.008188, 0.005768, 0.004354, 0.004953, 0.004511, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000040, 0.000167, 0.000220, 0.000327, 0.000840, 0.001404, 0.001679, 0.002495, 0.003056, 0.004650, 0.005832, 0.007167, 0.008445, 0.007641, 0.010709, 0.009463, 0.011330, 0.012948, 0.017824, 0.011552, 0.016146, 0.013172, 0.009174, 0.013552, 0.011979, 0.014337, 0.014925, 0.012567, 0.024284, 0.014109, 0.011588, 0.011323, 0.012887, 0.010145, 0.013040, 0.016284, 0.015700, 0.016764, 0.016750, 0.016787, 0.009812, 0.016105, 0.015699, 0.013240, 0.012998, 0.010133, 0.010212, 0.006531, 0.012851, 0.015666, 0.004736, 0.013964, 0.012611, 0.014551, 0.009717, 0.013080, 0.010821, 0.009393, 0.010532, 0.010261, 0.010387, 0.007510, 0.009227, 0.009436, 0.007642, 0.007901, 0.005017, 0.004737, 0.001804, 0.005842, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000088, 0.000140, 0.000346, 0.001188, 0.001182, 0.001664, 0.002395, 0.002572, 0.004374, 0.006570, 0.007486, 0.008357, 0.006946, 0.011828, 0.007973, 0.008632, 0.009850, 0.014063, 0.015104, 0.012118, 0.018349, 0.006776, 0.011979, 0.010155, 0.014276, 0.011969, 0.012453, 0.011758, 0.012952, 0.012031, 0.012242, 0.017391, 0.017159, 0.014804, 0.014334, 0.016035, 0.014238, 0.015188, 0.016353, 0.012445, 0.010989, 0.016355, 0.016247, 0.010912, 0.013129, 0.009796, 0.015261, 0.013055, 0.012628, 0.010085, 0.013353, 0.016168, 0.016194, 0.010338, 0.010152, 0.011037, 0.009504, 0.010131, 0.010247, 0.006998, 0.010730, 0.009896, 0.008461, 0.006953, 0.005679, 0.004953, 0.003157, 0.000974, 0.004717, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000040, 0.000000, 0.000044, 0.000140, 0.000247, 0.000378, 0.000746, 0.001109, 0.001817, 0.002374, 0.003523, 0.004181, 0.006910, 0.006447, 0.006078, 0.005745, 0.008393, 0.008632, 0.013133, 0.016575, 0.007813, 0.013172, 0.014335, 0.010728, 0.016543, 0.015532, 0.012330, 0.011969, 0.008095, 0.018225, 0.014997, 0.019816, 0.012887, 0.011594, 0.013727, 0.013323, 0.015017, 0.014577, 0.022613, 0.013589, 0.011447, 0.012445, 0.009419, 0.010903, 0.012998, 0.014030, 0.010212, 0.013878, 0.014458, 0.010444, 0.018153, 0.012413, 0.012611, 0.009701, 0.007287, 0.013397, 0.010821, 0.009863, 0.012201, 0.008962, 0.007720, 0.010582, 0.009657, 0.006904, 0.006823, 0.006756, 0.005395, 0.002584, 0.000902, 0.000000, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000099, 0.000270, 0.000622, 0.000555, 0.000908, 0.001484, 0.002065, 0.002986, 0.004607, 0.004776, 0.005210, 0.006083, 0.006295, 0.008632, 0.012195, 0.010045, 0.010417, 0.011591, 0.013188, 0.017504, 0.011979, 0.016726, 0.013628, 0.015560, 0.012453, 0.009406, 0.014315, 0.014862, 0.011598, 0.013768, 0.014413, 0.012583, 0.014334, 0.014577, 0.015075, 0.010392, 0.010630, 0.008053, 0.013344, 0.016355, 0.013810, 0.013250, 0.008023, 0.010612, 0.015261, 0.007833, 0.011839, 0.010085, 0.011128, 0.010509, 0.014575, 0.011392, 0.011267, 0.011741, 0.009633, 0.011040, 0.008984, 0.007851, 0.008584, 0.006214, 0.006004, 0.007309, 0.003881, 0.004091, 0.002706, 0.002921, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000047, 0.000000, 0.000108, 0.000187, 0.000208, 0.000743, 0.001286, 0.000972, 0.002090, 0.003263, 0.004537, 0.006368, 0.006759, 0.007134, 0.006474, 0.008443, 0.009543, 0.010938, 0.008430, 0.010321, 0.013552, 0.013120, 0.016726, 0.010383, 0.008977, 0.011831, 0.011170, 0.012952, 0.016985, 0.013531, 0.014493, 0.011668, 0.018505, 0.011604, 0.016035, 0.015075, 0.012790, 0.015536, 0.009517, 0.010204, 0.017134, 0.013810, 0.015588, 0.011670, 0.013061, 0.008835, 0.010444, 0.013418, 0.011637, 0.013353, 0.012935, 0.013765, 0.011603, 0.009371, 0.009863, 0.009504, 0.008832, 0.008843, 0.007510, 0.009227, 0.010817, 0.006823, 0.005926, 0.003881, 0.005168, 0.003157, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000000, 0.000000, 0.000108, 0.000373, 0.000485, 0.000661, 0.001682, 0.000729, 0.001643, 0.002303, 0.002865, 0.005789, 0.004393, 0.008393, 0.006042, 0.006567, 0.004520, 0.007292, 0.011591, 0.009174, 0.011293, 0.013120, 0.007766, 0.014925, 0.012567, 0.005604, 0.011170, 0.013633, 0.013447, 0.018041, 0.009420, 0.018531, 0.012583, 0.010922, 0.009475, 0.016750, 0.013589, 0.013900, 0.007321, 0.011774, 0.013240, 0.013810, 0.011691, 0.010212, 0.009796, 0.010442, 0.013055, 0.010260, 0.013964, 0.012611, 0.010509, 0.008907, 0.010865, 0.010933, 0.011037, 0.008862, 0.009482, 0.008282, 0.009217, 0.008798, 0.008516, 0.007369, 0.006124, 0.004827, 0.004091, 0.005413, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000054, 0.000062, 0.000347, 0.000083, 0.000594, 0.000243, 0.000747, 0.000960, 0.003343, 0.004342, 0.004393, 0.003777, 0.005611, 0.004690, 0.010045, 0.008333, 0.008430, 0.014908, 0.006776, 0.014261, 0.010155, 0.010383, 0.014363, 0.009340, 0.011758, 0.017042, 0.014862, 0.011598, 0.013043, 0.012354, 0.008142, 0.011604, 0.009475, 0.018425, 0.010392, 0.013083, 0.011713, 0.006279, 0.004673, 0.012185, 0.019486, 0.010941, 0.014694, 0.007229, 0.014795, 0.011050, 0.015516, 0.013353, 0.010509, 0.015385, 0.012658, 0.011937, 0.009393, 0.010789, 0.009612, 0.008563, 0.007168, 0.006438, 0.008055, 0.005731, 0.006993, 0.004638, 0.003661, 0.003608, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000069, 0.000083, 0.000396, 0.000607, 0.000747, 0.001344, 0.001194, 0.001447, 0.004393, 0.005036, 0.002158, 0.003752, 0.004520, 0.003646, 0.006322, 0.006307, 0.010728, 0.009698, 0.007168, 0.011032, 0.011969, 0.009340, 0.011758, 0.013633, 0.016277, 0.009665, 0.012319, 0.019218, 0.008882, 0.009556, 0.008746, 0.009213, 0.010392, 0.011447, 0.017570, 0.010204, 0.010125, 0.011373, 0.014030, 0.010941, 0.013878, 0.013655, 0.012185, 0.011050, 0.007758, 0.015579, 0.010509, 0.011336, 0.010338, 0.010263, 0.009863, 0.010917, 0.008573, 0.009545, 0.008193, 0.006438, 0.008516, 0.006823, 0.006005, 0.004922, 0.004953, 0.000902, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000297, 0.000121, 0.000747, 0.000960, 0.000239, 0.001447, 0.002704, 0.002937, 0.004748, 0.007036, 0.003014, 0.002083, 0.004215, 0.004587, 0.008470, 0.007416, 0.010155, 0.011681, 0.011370, 0.013076, 0.012346, 0.008862, 0.007785, 0.009021, 0.011594, 0.010295, 0.017765, 0.012287, 0.007289, 0.012563, 0.012790, 0.016353, 0.018302, 0.013344, 0.008567, 0.017059, 0.013250, 0.016776, 0.013061, 0.009639, 0.015666, 0.008682, 0.011637, 0.010386, 0.008084, 0.014575, 0.009177, 0.012048, 0.011389, 0.011688, 0.007663, 0.007580, 0.008193, 0.010086, 0.008976, 0.008188, 0.006637, 0.005395, 0.003015, 0.002255, 0.000974, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000049, 0.000000, 0.000062, 0.000000, 0.000165, 0.000000, 0.000121, 0.000299, 0.000768, 0.001433, 0.001447, 0.001690, 0.000420, 0.002590, 0.001876, 0.005023, 0.004688, 0.005796, 0.005161, 0.007340, 0.006275, 0.007766, 0.005191, 0.010174, 0.011831, 0.011170, 0.010907, 0.010616, 0.012242, 0.007971, 0.010295, 0.014804, 0.012969, 0.012391, 0.010888, 0.011990, 0.011447, 0.013177, 0.014129, 0.010125, 0.013810, 0.014030, 0.011670, 0.007347, 0.013655, 0.013055, 0.009471, 0.004655, 0.012611, 0.012935, 0.009717, 0.011181, 0.011156, 0.009510, 0.009119, 0.006754, 0.007720, 0.007339, 0.006223, 0.009666, 0.007642, 0.006756, 0.005017, 0.003015, 0.002706, 0.001947, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000121, 0.000000, 0.000384, 0.000239, 0.000868, 0.000676, 0.001259, 0.003021, 0.002345, 0.004520, 0.006250, 0.002634, 0.008601, 0.005647, 0.005134, 0.011350, 0.005191, 0.007181, 0.011208, 0.008230, 0.006135, 0.011323, 0.011598, 0.010145, 0.013040, 0.010363, 0.013652, 0.011662, 0.011725, 0.008793, 0.007359, 0.013909, 0.008634, 0.013240, 0.012998, 0.010133, 0.007294, 0.015510, 0.016867, 0.006963, 0.009471, 0.008534, 0.013353, 0.008892, 0.010526, 0.009283, 0.011156, 0.011859, 0.008862, 0.009742, 0.008282, 0.009046, 0.008155, 0.008285, 0.006550, 0.006519, 0.005017, 0.003445, 0.001804, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000121, 0.000149, 0.000000, 0.000478, 0.000000, 0.000676, 0.000000, 0.000863, 0.005159, 0.002009, 0.006771, 0.003161, 0.008028, 0.003953, 0.007416, 0.005974, 0.007138, 0.008977, 0.009340, 0.008818, 0.010907, 0.006369, 0.010954, 0.013043, 0.008236, 0.008882, 0.009556, 0.012391, 0.006700, 0.006395, 0.012265, 0.007321, 0.010989, 0.013240, 0.010561, 0.011691, 0.012400, 0.013878, 0.012048, 0.010444, 0.010260, 0.017067, 0.008902, 0.012126, 0.012955, 0.007384, 0.008925, 0.010919, 0.008862, 0.010651, 0.008001, 0.008705, 0.009013, 0.008746, 0.009552, 0.006124, 0.003975, 0.004522, 0.002706, 0.001947, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000579, 0.000338, 0.000839, 0.001726, 0.001876, 0.001507, 0.002083, 0.001581, 0.005734, 0.003953, 0.005705, 0.002987, 0.006489, 0.004788, 0.012453, 0.011758, 0.010907, 0.007785, 0.006443, 0.011594, 0.015100, 0.005181, 0.013652, 0.014577, 0.010050, 0.011191, 0.014718, 0.005857, 0.009419, 0.009346, 0.014622, 0.010133, 0.015317, 0.008980, 0.009639, 0.012185, 0.011839, 0.010085, 0.011128, 0.008892, 0.012146, 0.012342, 0.010263, 0.009158, 0.009761, 0.008443, 0.009405, 0.008022, 0.009657, 0.008285, 0.005731, 0.006716, 0.005111, 0.002153, 0.002255, 0.001947, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000121, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001259, 0.000863, 0.001876, 0.003516, 0.002083, 0.004215, 0.004587, 0.002823, 0.005134, 0.008961, 0.003894, 0.007780, 0.006849, 0.008230, 0.005453, 0.011323, 0.011598, 0.004348, 0.006863, 0.012583, 0.015700, 0.008746, 0.014238, 0.015987, 0.012265, 0.005124, 0.012559, 0.014798, 0.010561, 0.012471, 0.016047, 0.008980, 0.012851, 0.012185, 0.011050, 0.011637, 0.010386, 0.006467, 0.013765, 0.009810, 0.010375, 0.008806, 0.008091, 0.008702, 0.007019, 0.007851, 0.006223, 0.007365, 0.004640, 0.006479, 0.006436, 0.002799, 0.001353, 0.001947, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000121, 0.000000, 0.000000, 0.000000, 0.000000, 0.001014, 0.000839, 0.000432, 0.000938, 0.000502, 0.002083, 0.000527, 0.003440, 0.002823, 0.005705, 0.005974, 0.005840, 0.004189, 0.008095, 0.007055, 0.004772, 0.009200, 0.009021, 0.013768, 0.008922, 0.008882, 0.010922, 0.008017, 0.010050, 0.010392, 0.016353, 0.006589, 0.012559, 0.011682, 0.011373, 0.015588, 0.012400, 0.013061, 0.014458, 0.006092, 0.011050, 0.012413, 0.012611, 0.008892, 0.011336, 0.012764, 0.009705, 0.010685, 0.010146, 0.008053, 0.008001, 0.006144, 0.007511, 0.007135, 0.006823, 0.007230, 0.005111, 0.003445, 0.001353, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000121, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000469, 0.000502, 0.000521, 0.002107, 0.002867, 0.002259, 0.002852, 0.005376, 0.003245, 0.002992, 0.004981, 0.004115, 0.010907, 0.009200, 0.009021, 0.010870, 0.006177, 0.010363, 0.010922, 0.010933, 0.010050, 0.012790, 0.013900, 0.010981, 0.018053, 0.014798, 0.008936, 0.014809, 0.011670, 0.007347, 0.008032, 0.014795, 0.009471, 0.008534, 0.008160, 0.009701, 0.013765, 0.010021, 0.011267, 0.009745, 0.010275, 0.008053, 0.009264, 0.009046, 0.009657, 0.006904, 0.009007, 0.005887, 0.004165, 0.004307, 0.001804, 0.001947, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000938, 0.000502, 0.002083, 0.002634, 0.001720, 0.002259, 0.001711, 0.002389, 0.001947, 0.001795, 0.005604, 0.004703, 0.008180, 0.009908, 0.009021, 0.007971, 0.010981, 0.010363, 0.009556, 0.010204, 0.008375, 0.011191, 0.011447, 0.010249, 0.014914, 0.010903, 0.004874, 0.010912, 0.015317, 0.011429, 0.004016, 0.009574, 0.010260, 0.005431, 0.014095, 0.012126, 0.008097, 0.010338, 0.010598, 0.009393, 0.011559, 0.010651, 0.010247, 0.007680, 0.008155, 0.005754, 0.006823, 0.006005, 0.006342, 0.003876, 0.003608, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000239, 0.000000, 0.000000, 0.000000, 0.000432, 0.000469, 0.000000, 0.001042, 0.001054, 0.001147, 0.001694, 0.002282, 0.002389, 0.005191, 0.003591, 0.001245, 0.002939, 0.004772, 0.004954, 0.008376, 0.012319, 0.007550, 0.009623, 0.008874, 0.005102, 0.009213, 0.009592, 0.005724, 0.010981, 0.007849, 0.008567, 0.010561, 0.008574, 0.016776, 0.009796, 0.008032, 0.010444, 0.009471, 0.006982, 0.012611, 0.008084, 0.007287, 0.009916, 0.009705, 0.008571, 0.007706, 0.007923, 0.007299, 0.008534, 0.008155, 0.005984, 0.005459, 0.005570, 0.004259, 0.004091, 0.003157, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000420, 0.000432, 0.000000, 0.000000, 0.001042, 0.000000, 0.000573, 0.000000, 0.001711, 0.000597, 0.002596, 0.003591, 0.004981, 0.002352, 0.006135, 0.002831, 0.006443, 0.005797, 0.010295, 0.008882, 0.006143, 0.009475, 0.007538, 0.004796, 0.005724, 0.005124, 0.009419, 0.010903, 0.017872, 0.009353, 0.008023, 0.008980, 0.012851, 0.012185, 0.006314, 0.013189, 0.009644, 0.009701, 0.008907, 0.011920, 0.011714, 0.010097, 0.010532, 0.008183, 0.007580, 0.007168, 0.007296, 0.008055, 0.007915, 0.005610, 0.004827, 0.003661, 0.002255, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001054, 0.001147, 0.000565, 0.000570, 0.001792, 0.003245, 0.001795, 0.001245, 0.001176, 0.003408, 0.006369, 0.003866, 0.005797, 0.006863, 0.009623, 0.006826, 0.009475, 0.009213, 0.008793, 0.010630, 0.007321, 0.010989, 0.010903, 0.008936, 0.006235, 0.008023, 0.008980, 0.012851, 0.010444, 0.014996, 0.013964, 0.012611, 0.012126, 0.011336, 0.010865, 0.009371, 0.008806, 0.009247, 0.010261, 0.007299, 0.005632, 0.007511, 0.006444, 0.007369, 0.006677, 0.005301, 0.003445, 0.004511, 0.001947, 0.002358, 0.024390, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000432, 0.000000, 0.000000, 0.000521, 0.000000, 0.000573, 0.000000, 0.001141, 0.002389, 0.000000, 0.000598, 0.001868, 0.003527, 0.003408, 0.002123, 0.003222, 0.007971, 0.005491, 0.008882, 0.010239, 0.005831, 0.010050, 0.006395, 0.010630, 0.012445, 0.014129, 0.010903, 0.008936, 0.007015, 0.011670, 0.008980, 0.012851, 0.007833, 0.007893, 0.010085, 0.010386, 0.011318, 0.007287, 0.009810, 0.008925, 0.008101, 0.010146, 0.009352, 0.009264, 0.010070, 0.007511, 0.006674, 0.006277, 0.006914, 0.003691, 0.002799, 0.001353, 0.002921, 0.004717, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000570, 0.000597, 0.001298, 0.004189, 0.001868, 0.001176, 0.002727, 0.006369, 0.001933, 0.002174, 0.001373, 0.007402, 0.004096, 0.003644, 0.004188, 0.007994, 0.011447, 0.008053, 0.006279, 0.007009, 0.009748, 0.008574, 0.009482, 0.007347, 0.010442, 0.010444, 0.009471, 0.010085, 0.014095, 0.005659, 0.009717, 0.011392, 0.009259, 0.008219, 0.008990, 0.008962, 0.008703, 0.005803, 0.006223, 0.006214, 0.007369, 0.005373, 0.004354, 0.003015, 0.003608, 0.001947, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000527, 0.000000, 0.001129, 0.001141, 0.001792, 0.000000, 0.000598, 0.000623, 0.001176, 0.001363, 0.002831, 0.003222, 0.002174, 0.004118, 0.004441, 0.007509, 0.003644, 0.008375, 0.006395, 0.008177, 0.007321, 0.006279, 0.011682, 0.006499, 0.007794, 0.009482, 0.011429, 0.007229, 0.006963, 0.013418, 0.010861, 0.005935, 0.007276, 0.009717, 0.010127, 0.009371, 0.009276, 0.008348, 0.008702, 0.009686, 0.006315, 0.008155, 0.006214, 0.007096, 0.005017, 0.006247, 0.003230, 0.003608, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000570, 0.000000, 0.001298, 0.000598, 0.000623, 0.003527, 0.002727, 0.002123, 0.001289, 0.004348, 0.004118, 0.002221, 0.006826, 0.005831, 0.001675, 0.012790, 0.005724, 0.007321, 0.004710, 0.007009, 0.011373, 0.010133, 0.010212, 0.008980, 0.004016, 0.009574, 0.007103, 0.010861, 0.005193, 0.009701, 0.006478, 0.009177, 0.009929, 0.007749, 0.008477, 0.006494, 0.009124, 0.008022, 0.007082, 0.008976, 0.004094, 0.005768, 0.005111, 0.003661, 0.001804, 0.003895, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000597, 0.001947, 0.001795, 0.000000, 0.001176, 0.003408, 0.002123, 0.000000, 0.003623, 0.004804, 0.001480, 0.004778, 0.003644, 0.003350, 0.003997, 0.002453, 0.010249, 0.008634, 0.007009, 0.007311, 0.007794, 0.008753, 0.010612, 0.012851, 0.006092, 0.010260, 0.006206, 0.004451, 0.011318, 0.003239, 0.008544, 0.008478, 0.007045, 0.009247, 0.007144, 0.009264, 0.007680, 0.009442, 0.007825, 0.005186, 0.005294, 0.005679, 0.002153, 0.002706, 0.003895, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000573, 0.000565, 0.000570, 0.000000, 0.000000, 0.000000, 0.000623, 0.000588, 0.002727, 0.000000, 0.002577, 0.000725, 0.002059, 0.002961, 0.004778, 0.000729, 0.006700, 0.004796, 0.003271, 0.005857, 0.003925, 0.010125, 0.004874, 0.007794, 0.005835, 0.007347, 0.011245, 0.007833, 0.009471, 0.011637, 0.008902, 0.011318, 0.008907, 0.007173, 0.008478, 0.009041, 0.006550, 0.009871, 0.008422, 0.008875, 0.007940, 0.007825, 0.007642, 0.005373, 0.003691, 0.003876, 0.002706, 0.003895, 0.002358, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000521, 0.000000, 0.000573, 0.000000, 0.000570, 0.000597, 0.000000, 0.000000, 0.000000, 0.000000, 0.000682, 0.001415, 0.001933, 0.001449, 0.001373, 0.001480, 0.002730, 0.002915, 0.005863, 0.005596, 0.001635, 0.003660, 0.003925, 0.003894, 0.006499, 0.007015, 0.007294, 0.004082, 0.008835, 0.006963, 0.005525, 0.006206, 0.005193, 0.012935, 0.012146, 0.010759, 0.008478, 0.006810, 0.008605, 0.007663, 0.006317, 0.007680, 0.009442, 0.007595, 0.002183, 0.005333, 0.005017, 0.004091, 0.003157, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000623, 0.000000, 0.000000, 0.001415, 0.001289, 0.000725, 0.000686, 0.001480, 0.001365, 0.000729, 0.004188, 0.003197, 0.001635, 0.003660, 0.007064, 0.003115, 0.004062, 0.004677, 0.006565, 0.011429, 0.009639, 0.006963, 0.003946, 0.006206, 0.013353, 0.009701, 0.008907, 0.010654, 0.008701, 0.008454, 0.008862, 0.007144, 0.007720, 0.008363, 0.007940, 0.005063, 0.006823, 0.006953, 0.004259, 0.003445, 0.002255, 0.004869, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000598, 0.000000, 0.000588, 0.001363, 0.000000, 0.000000, 0.000000, 0.000686, 0.001480, 0.002048, 0.002187, 0.005025, 0.007194, 0.003271, 0.004392, 0.007064, 0.003894, 0.002437, 0.004677, 0.005106, 0.005714, 0.005622, 0.006963, 0.003157, 0.006982, 0.006677, 0.009701, 0.006478, 0.009388, 0.009036, 0.008336, 0.009247, 0.007404, 0.006457, 0.008705, 0.009013, 0.007135, 0.008734, 0.005610, 0.004354, 0.002369, 0.003608, 0.001947, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000598, 0.000000, 0.000000, 0.000000, 0.000708, 0.000644, 0.000725, 0.000000, 0.000740, 0.001365, 0.002187, 0.005025, 0.004796, 0.000818, 0.005124, 0.003925, 0.007788, 0.001625, 0.004677, 0.004376, 0.004898, 0.005622, 0.006092, 0.008682, 0.007758, 0.012611, 0.005659, 0.006478, 0.010232, 0.009371, 0.009393, 0.007321, 0.008053, 0.009124, 0.007510, 0.005365, 0.005754, 0.006277, 0.006124, 0.003597, 0.004522, 0.004060, 0.006816, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000649, 0.000000, 0.000623, 0.001176, 0.001363, 0.000000, 0.002577, 0.005072, 0.002059, 0.002961, 0.004778, 0.005831, 0.008375, 0.010392, 0.016353, 0.017570, 0.020408, 0.019470, 0.023558, 0.031177, 0.032823, 0.035102, 0.037751, 0.046127, 0.043410, 0.043445, 0.056380, 0.054163, 0.058300, 0.057806, 0.069054, 0.069743, 0.059979, 0.064424, 0.063728, 0.063321, 0.057940, 0.051784, 0.055404, 0.044801, 0.037482, 0.027778, 0.025710, 0.020448, 0.016509, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001449, 0.000686, 0.000740, 0.000683, 0.000000, 0.003350, 0.002398, 0.001635, 0.003660, 0.002355, 0.006231, 0.003249, 0.006235, 0.010212, 0.009796, 0.011245, 0.011314, 0.017364, 0.014740, 0.015579, 0.023444, 0.025911, 0.034810, 0.053994, 0.063755, 0.060622, 0.060657, 0.054043, 0.055982, 0.046352, 0.048792, 0.044760, 0.044840, 0.033034, 0.028854, 0.024808, 0.016553, 0.009434, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000785, 0.001558, 0.000000, 0.001559, 0.002188, 0.000000, 0.004016, 0.001741, 0.004736, 0.006982, 0.005193, 0.009701, 0.008097, 0.019093, 0.049531, 0.075496, 0.093630, 0.103000, 0.102190, 0.096945, 0.103433, 0.102877, 0.108624, 0.083597, 0.070327, 0.051464, 0.052323, 0.055501, 0.042453, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000816, 0.000000, 0.000870, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001688, 0.004574, 0.019725, 0.039943, 0.059099, 0.073975, 0.083632, 0.088197, 0.086536, 0.083515, 0.080357, 0.064269, 0.050388, 0.054578, 0.037001, 0.040094, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000105, 0.000558, 0.001761, 0.006293, 0.016496, 0.034531, 0.047448, 0.069528, 0.065823, 0.068777, 0.074273, 0.062660, 0.058355, 0.054127, 0.039922, 0.033019, 0.036585, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000514, 0.001429, 0.007299, 0.011947, 0.025966, 0.042808, 0.053221, 0.065542, 0.060483, 0.051680, 0.042851, 0.022395, 0.047170, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000260, 0.000702, 0.001707, 0.003648, 0.012198, 0.020742, 0.054954, 0.060577, 0.051895, 0.034732, 0.041870, 0.049528, 0.036585, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000512, 0.001073, 0.002532, 0.005459, 0.083439, 0.219404, 0.228252, 0.196662, 0.183057, 0.148585, 0.207317, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001185, 0.044676, 0.156546, 0.185386, 0.171373, 0.110849, 0.182927, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001609, 0.032946, 0.096527, 0.138267, 0.141509, 0.109756, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002584, 0.022553, 0.074976, 0.120283, 0.097561, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004060, 0.023369, 0.073113, 0.048780, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002921, 0.023585, 0.073171, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001947, 0.011792, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/app_nue_bkg.txt <==
energy(#app_nue_bkg)<
@energy =
{0,98, 1.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 1.000000, 0.160955, 0.043576, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.676779, 0.094751, 0.048446, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.162266, 0.360459, 0.311058, 0.145668, 0.058205, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.501213, 0.491646, 0.164821, 0.099531, 0.027673, 0.000000, 0.033559, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.148850, 0.481200, 0.249659, 0.114262, 0.065400, 0.049886, 0.000000, 0.000000, 0.012688, 0.000000, 0.016553, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.117475, 0.229523, 0.122582, 0.121208, 0.053389, 0.043936, 0.000000, 0.000000, 0.000000, 0.000000, 0.012229, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.090837, 0.256577, 0.406642, 0.173920, 0.078012, 0.052191, 0.070609, 0.000000, 0.000000, 0.016890, 0.000000, 0.000000, 0.000000, 0.012728, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.106505, 0.158776, 0.312943, 0.080251, 0.048194, 0.121051, 0.000000, 0.000000, 0.040145, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012274, 0.016923, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.095869, 0.203931, 0.298728, 0.118142, 0.082556, 0.050976, 0.036549, 0.000000, 0.018386, 0.000000, 0.000000, 0.000000, 0.000000, 0.015238, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.055339, 0.097428, 0.211356, 0.370165, 0.248956, 0.132488, 0.090222, 0.016057, 0.022275, 0.000000, 0.026903, 0.015003, 0.000000, 0.000000, 0.014053, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.018857, 0.025169, 0.126177, 0.087797, 0.243764, 0.159348, 0.086791, 0.030326, 0.030060, 0.036720, 0.000000, 0.000000, 0.000000, 0.013789, 0.000000, 0.016801, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.052986, 0.142359, 0.108115, 0.314198, 0.207725, 0.118010, 0.016359, 0.026036, 0.052958, 0.022187, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.015656, 0.089644, 0.068652, 0.154930, 0.248397, 0.094437, 0.065299, 0.056893, 0.040195, 0.018124, 0.036142, 0.053983, 0.014516, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.047573, 0.007386, 0.108493, 0.189160, 0.167509, 0.132405, 0.103120, 0.051920, 0.032013, 0.032190, 0.000000, 0.000000, 0.000000, 0.007258, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.041525, 0.012260, 0.114269, 0.228909, 0.336947, 0.172463, 0.167350, 0.091980, 0.064703, 0.032490, 0.039362, 0.000000, 0.016879, 0.000000, 0.007276, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007386, 0.039048, 0.000000, 0.102403, 0.225824, 0.237702, 0.138020, 0.117479, 0.103084, 0.044876, 0.024532, 0.007225, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.082700, 0.060268, 0.186412, 0.150215, 0.101240, 0.106786, 0.028345, 0.024532, 0.044322, 0.043361, 0.015336, 0.016922, 0.007176, 0.000000, 0.009152, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.015571, 0.008454, 0.059446, 0.063252, 0.042140, 0.188420, 0.118438, 0.146845, 0.051444, 0.094915, 0.021664, 0.016879, 0.040581, 0.016922, 0.000000, 0.007848, 0.009152, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.017482, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.022209, 0.000000, 0.000000, 0.000000, 0.022784, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012012, 0.016697, 0.046378, 0.119519, 0.170744, 0.132174, 0.195542, 0.096206, 0.096892, 0.014516, 0.014373, 0.033844, 0.016846, 0.000000, 0.026905, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.018434, 0.014604, 0.000000, 0.033242, 0.064500, 0.141477, 0.137382, 0.158758, 0.116187, 0.084011, 0.054325, 0.013189, 0.026307, 0.016846, 0.007848, 0.000000, 0.000000, 0.011486, 0.024086, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.017342, 0.000000, 0.093066, 0.100815, 0.203416, 0.213676, 0.120570, 0.092458, 0.015336, 0.038505, 0.038796, 0.015575, 0.021072, 0.000000, 0.011486, 0.000000, 0.007730, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.017299, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.024862, 0.000000, 0.027922, 0.066838, 0.136615, 0.134764, 0.259226, 0.117016, 0.096066, 0.016922, 0.045854, 0.018251, 0.021284, 0.000000, 0.026991, 0.000000, 0.000000, 0.000000, 0.000000, 0.020840, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.022440, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.024206, 0.019823, 0.063322, 0.119917, 0.185655, 0.174859, 0.062817, 0.083968, 0.015697, 0.021072, 0.038316, 0.011486, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016690, 0.000000, 0.014754, 0.048836, 0.026660, 0.036687, 0.065432, 0.185631, 0.189225, 0.205393, 0.101316, 0.049386, 0.018304, 0.030597, 0.038597, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.021291, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.015399, 0.000000, 0.006553, 0.070949, 0.046874, 0.086746, 0.149416, 0.169035, 0.066111, 0.097115, 0.000000, 0.050649, 0.087323, 0.024086, 0.007730, 0.000000, 0.000000, 0.000000, 0.000000, 0.018699, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.024055, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007446, 0.000000, 0.012469, 0.027422, 0.052210, 0.088080, 0.082004, 0.135995, 0.143961, 0.145762, 0.081649, 0.087121, 0.048840, 0.000000, 0.017978, 0.000000, 0.000000, 0.041679, 0.000000, 0.000000, 0.021512, 0.000000, 0.000000, 0.000000, 0.026055, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.017155, 0.031252, 0.016880, 0.057594, 0.070117, 0.110503, 0.148101, 0.084904, 0.110327, 0.034403, 0.033687, 0.061664, 0.008343, 0.017461, 0.020840, 0.022919, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.022582, 0.000000, 0.000000, 0.022403, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004509, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011722, 0.000000, 0.050180, 0.046009, 0.038062, 0.102047, 0.170997, 0.164483, 0.144560, 0.041525, 0.047314, 0.034334, 0.036177, 0.031784, 0.000000, 0.018489, 0.034782, 0.009250, 0.019661, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016801, 0.000000, 0.034538, 0.069992, 0.118267, 0.034999, 0.165618, 0.146063, 0.053703, 0.056366, 0.063372, 0.036087, 0.058042, 0.000000, 0.009855, 0.017194, 0.029543, 0.000000, 0.021290, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016879, 0.015337, 0.033845, 0.079952, 0.094709, 0.142399, 0.121152, 0.142485, 0.080776, 0.088495, 0.133660, 0.034923, 0.020840, 0.022919, 0.038718, 0.000000, 0.000000, 0.000000, 0.022440, 0.037257, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.021932, 0.000000, 0.031837, 0.032414, 0.056916, 0.079182, 0.132504, 0.180276, 0.223354, 0.040801, 0.084863, 0.029801, 0.055692, 0.008041, 0.009250, 0.027917, 0.021290, 0.000000, 0.000000, 0.017344, 0.014326, 0.000000, 0.000000, 0.024909, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.024692, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016803, 0.000000, 0.021932, 0.024199, 0.023933, 0.057403, 0.071452, 0.062005, 0.078493, 0.142881, 0.146322, 0.091700, 0.093876, 0.074607, 0.073804, 0.058036, 0.083219, 0.019463, 0.000000, 0.000000, 0.000000, 0.017344, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012585, 0.034616, 0.009152, 0.051993, 0.105974, 0.125903, 0.134606, 0.120896, 0.125815, 0.071482, 0.040324, 0.037399, 0.031046, 0.000000, 0.000000, 0.000000, 0.000000, 0.017344, 0.000000, 0.000000, 0.024056, 0.020261, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.032776, 0.000000, 0.021396, 0.026990, 0.071839, 0.078682, 0.099972, 0.079635, 0.109780, 0.140928, 0.061014, 0.043025, 0.000000, 0.040344, 0.000000, 0.000000, 0.000000, 0.030663, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.052994, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.032740, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.031180, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007258, 0.000000, 0.000000, 0.000000, 0.018251, 0.021284, 0.018158, 0.038198, 0.044460, 0.019854, 0.147477, 0.082196, 0.171104, 0.054569, 0.050815, 0.030763, 0.069744, 0.051736, 0.000000, 0.052109, 0.000000, 0.030663, 0.022208, 0.000000, 0.035619, 0.000000, 0.000000, 0.000000, 0.000000, 0.009633, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016923, 0.000000, 0.018252, 0.066047, 0.038480, 0.023092, 0.033687, 0.017452, 0.092876, 0.034924, 0.161532, 0.086556, 0.079723, 0.040655, 0.027833, 0.039482, 0.032089, 0.032862, 0.024801, 0.021443, 0.022208, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011842, 0.019280, 0.000000, 0.017184, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004509, 0.004628, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009152, 0.000000, 0.047826, 0.047943, 0.015616, 0.055491, 0.084259, 0.075485, 0.119987, 0.145295, 0.000000, 0.111583, 0.021291, 0.000000, 0.044223, 0.049061, 0.021442, 0.000000, 0.024056, 0.000000, 0.000000, 0.000000, 0.040933, 0.000000, 0.000000, 0.027539, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.042845, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011606, 0.007243, 0.032488, 0.072707, 0.104768, 0.085856, 0.045838, 0.115299, 0.125300, 0.045276, 0.042581, 0.046387, 0.000000, 0.049603, 0.038517, 0.000000, 0.000000, 0.000000, 0.061510, 0.000000, 0.000000, 0.026497, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.021611, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007243, 0.000000, 0.018200, 0.040671, 0.017928, 0.106829, 0.093539, 0.229921, 0.140993, 0.078078, 0.113012, 0.048460, 0.024801, 0.020372, 0.053966, 0.000000, 0.000000, 0.029320, 0.000000, 0.000000, 0.000000, 0.022403, 0.000000, 0.000000, 0.000000, 0.015572, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016844, 0.014369, 0.026209, 0.000000, 0.050279, 0.067696, 0.074798, 0.083038, 0.104489, 0.105602, 0.129313, 0.051289, 0.069462, 0.030663, 0.053966, 0.024056, 0.049817, 0.020503, 0.009710, 0.000000, 0.000000, 0.000000, 0.027539, 0.019280, 0.024692, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.024970, 0.018146, 0.022919, 0.026741, 0.092252, 0.117310, 0.050377, 0.163936, 0.192160, 0.106510, 0.085771, 0.031758, 0.048111, 0.000000, 0.079143, 0.022582, 0.000000, 0.000000, 0.022403, 0.027539, 0.019280, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.033687, 0.035955, 0.000000, 0.052385, 0.000000, 0.064838, 0.026741, 0.061081, 0.085313, 0.195284, 0.132105, 0.109248, 0.125269, 0.064327, 0.074701, 0.018898, 0.024908, 0.017633, 0.009797, 0.040933, 0.000000, 0.022403, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.027139, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.026991, 0.014437, 0.000000, 0.000000, 0.017462, 0.000000, 0.022919, 0.045075, 0.037547, 0.106681, 0.114763, 0.108161, 0.079406, 0.105448, 0.041225, 0.063516, 0.100054, 0.021421, 0.000000, 0.032495, 0.058535, 0.000000, 0.000000, 0.011842, 0.019280, 0.000000, 0.017323, 0.034897, 0.000000, 0.011670, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.019403, 0.014482, 0.020840, 0.022919, 0.037399, 0.000000, 0.056498, 0.042581, 0.065260, 0.146155, 0.134519, 0.030663, 0.144334, 0.139225, 0.045150, 0.038906, 0.045367, 0.040933, 0.052994, 0.000000, 0.082617, 0.019280, 0.000000, 0.000000, 0.015006, 0.000000, 0.027139, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006653, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007243, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008041, 0.021512, 0.000000, 0.021291, 0.043010, 0.052107, 0.070011, 0.104702, 0.118557, 0.059067, 0.085436, 0.008816, 0.067949, 0.081866, 0.026496, 0.022403, 0.000000, 0.057841, 0.000000, 0.000000, 0.000000, 0.000000, 0.027139, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004628, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.027917, 0.019276, 0.032089, 0.024456, 0.016180, 0.084486, 0.098776, 0.076004, 0.021421, 0.057578, 0.040603, 0.000000, 0.026497, 0.009633, 0.000000, 0.046851, 0.000000, 0.000000, 0.034897, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.042845, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008961, 0.000000, 0.000000, 0.020321, 0.000000, 0.042581, 0.000000, 0.026054, 0.085629, 0.078564, 0.043678, 0.265323, 0.048528, 0.096775, 0.117712, 0.017601, 0.075794, 0.032036, 0.094249, 0.038560, 0.024692, 0.007389, 0.000000, 0.000000, 0.000000, 0.030903, 0.000000, 0.000000, 0.026264, 0.000000, 0.000000, 0.000000, 0.000000, 0.027012, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008041, 0.000000, 0.019661, 0.000000, 0.044880, 0.026053, 0.000000, 0.052105, 0.039331, 0.000000, 0.181691, 0.161975, 0.135249, 0.080410, 0.064387, 0.044806, 0.104049, 0.085412, 0.000000, 0.017184, 0.000000, 0.000000, 0.000000, 0.000000, 0.040321, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003015, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.030763, 0.019661, 0.000000, 0.044879, 0.026055, 0.034688, 0.052105, 0.063437, 0.034400, 0.118324, 0.109333, 0.150298, 0.119870, 0.037890, 0.064543, 0.000000, 0.027571, 0.074076, 0.017184, 0.000000, 0.000000, 0.011670, 0.021611, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014611, 0.000000, 0.000000, 0.009155, 0.000000, 0.000000, 0.034688, 0.052106, 0.009550, 0.045787, 0.072519, 0.093095, 0.093003, 0.037129, 0.099627, 0.082185, 0.052392, 0.067376, 0.000000, 0.007449, 0.015006, 0.000000, 0.000000, 0.000000, 0.040321, 0.000000, 0.000000, 0.043238, 0.037275, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002158, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.042885, 0.076174, 0.034400, 0.070155, 0.088089, 0.085770, 0.055519, 0.093494, 0.009633, 0.027539, 0.019280, 0.069773, 0.034369, 0.015006, 0.000000, 0.027139, 0.021611, 0.000000, 0.014078, 0.026264, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001990, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.030663, 0.022209, 0.082510, 0.083694, 0.020503, 0.067003, 0.114818, 0.052994, 0.110164, 0.135106, 0.072933, 0.024692, 0.034368, 0.030011, 0.037226, 0.000000, 0.048314, 0.000000, 0.000000, 0.000000, 0.021619, 0.000000, 0.031336, 0.000000, 0.000000, 0.000000, 0.000000, 0.053607, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.030663, 0.000000, 0.000000, 0.000000, 0.036753, 0.032495, 0.079731, 0.091503, 0.027965, 0.129250, 0.041518, 0.035310, 0.057148, 0.015006, 0.053233, 0.093087, 0.021611, 0.080642, 0.000000, 0.026264, 0.009296, 0.000000, 0.031336, 0.000000, 0.027011, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004628, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.021291, 0.000000, 0.026053, 0.000000, 0.021443, 0.039423, 0.000000, 0.024909, 0.020503, 0.000000, 0.040933, 0.022472, 0.134497, 0.055078, 0.085412, 0.049384, 0.079431, 0.100184, 0.053233, 0.081417, 0.021611, 0.000000, 0.014078, 0.026264, 0.030916, 0.000000, 0.031337, 0.018423, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.072845, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.035619, 0.000000, 0.022785, 0.040933, 0.052993, 0.047838, 0.000000, 0.072185, 0.073633, 0.087200, 0.034897, 0.050458, 0.027139, 0.030903, 0.000000, 0.032740, 0.026264, 0.030915, 0.016028, 0.031336, 0.000000, 0.027011, 0.000000, 0.024740, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.026182, 0.000000, 0.004509, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.021290, 0.000000, 0.000000, 0.000000, 0.020204, 0.000000, 0.000000, 0.000000, 0.020503, 0.000000, 0.073720, 0.026496, 0.022403, 0.052042, 0.081451, 0.133509, 0.066324, 0.098531, 0.037226, 0.054278, 0.000000, 0.057659, 0.065480, 0.052528, 0.043238, 0.074549, 0.000000, 0.000000, 0.000000, 0.027494, 0.000000, 0.053606, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.017601, 0.000000, 0.076842, 0.000000, 0.068279, 0.032210, 0.077422, 0.056333, 0.130685, 0.038809, 0.021611, 0.000000, 0.014078, 0.000000, 0.021619, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.024740, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.035619, 0.000000, 0.000000, 0.017601, 0.079490, 0.099245, 0.027539, 0.017659, 0.075020, 0.062524, 0.063753, 0.037226, 0.050479, 0.009293, 0.017338, 0.032740, 0.026264, 0.024518, 0.000000, 0.000000, 0.042844, 0.000000, 0.000000, 0.000000, 0.000000, 0.041924, 0.013984, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000918, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.019126, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.018560, 0.000000, 0.000000, 0.026497, 0.017318, 0.000000, 0.008291, 0.093128, 0.060989, 0.198421, 0.160526, 0.080310, 0.101168, 0.079472, 0.177779, 0.052527, 0.021619, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014805, 0.000000, 0.054912, 0.000000, 0.000000, 0.000000, 0.000000, 0.004509, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.020503, 0.000000, 0.040933, 0.052994, 0.032036, 0.000000, 0.008290, 0.074076, 0.083856, 0.069794, 0.111678, 0.027139, 0.095736, 0.040321, 0.058341, 0.000000, 0.021619, 0.037275, 0.044811, 0.000000, 0.027012, 0.025128, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.027456, 0.000000, 0.000000, 0.000000, 0.030532, 0.004509, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009458, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.037890, 0.022403, 0.027539, 0.038560, 0.021725, 0.042036, 0.048137, 0.000000, 0.102252, 0.107636, 0.040321, 0.000000, 0.052528, 0.064858, 0.016028, 0.031336, 0.000000, 0.000000, 0.000000, 0.000000, 0.053606, 0.000000, 0.032520, 0.000000, 0.054912, 0.036956, 0.016619, 0.000000, 0.000000, 0.000000, 0.004628, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.060001, 0.017323, 0.000000, 0.037226, 0.175201, 0.132057, 0.080642, 0.046818, 0.078792, 0.052535, 0.109641, 0.062673, 0.042845, 0.054023, 0.000000, 0.024740, 0.000000, 0.000000, 0.065040, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.061063, 0.004510, 0.004628, 0.005991, 0.000000, 0.000000, 0.000000, 0.000000, 0.009458, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.027539, 0.000000, 0.000000, 0.000000, 0.034897, 0.037226, 0.049296, 0.061969, 0.078967, 0.021493, 0.078629, 0.128209, 0.016028, 0.013734, 0.018423, 0.027012, 0.000000, 0.084859, 0.076657, 0.000000, 0.032520, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009019, 0.008717, 0.000000, 0.000000, 0.007012, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.044806, 0.066920, 0.066131, 0.084694, 0.180400, 0.100950, 0.200824, 0.077026, 0.230744, 0.369001, 0.380202, 0.451361, 0.410341, 0.568008, 0.551942, 0.577553, 0.650556, 0.634879, 0.439609, 0.099708, 0.287601, 0.171582, 0.270839, 0.113469, 0.147822, 0.107828, 0.181679, 0.135072, 0.073804, 0.022205, 0.018031, 0.006653, 0.010028, 0.000000, 0.009762, 0.000000, 0.000000, 0.010659, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.021815, 0.000000, 0.000000, 0.000000, 0.011842, 0.000000, 0.000000, 0.017323, 0.000000, 0.053233, 0.000000, 0.021611, 0.074996, 0.062613, 0.049788, 0.053839, 0.071864, 0.138821, 0.171378, 0.133351, 0.243593, 0.266973, 0.609209, 0.418928, 0.496527, 0.567810, 0.418173, 0.478217, 0.632444, 0.248873, 0.337823, 0.231169, 0.084332, 0.032629, 0.006653, 0.007012, 0.000000, 0.009762, 0.009458, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.024692, 0.000000, 0.034275, 0.000000, 0.011670, 0.000000, 0.000000, 0.046818, 0.026264, 0.021619, 0.053303, 0.031337, 0.042845, 0.000000, 0.068907, 0.123701, 0.053606, 0.251546, 0.141843, 0.088506, 0.264359, 0.337006, 0.243108, 0.517084, 0.374448, 0.600609, 0.495958, 0.295545, 0.139647, 0.039636, 0.023953, 0.033377, 0.009458, 0.024685, 0.000000, 0.002129, 0.004570, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.027012, 0.000000, 0.010638, 0.000000, 0.000000, 0.000000, 0.000000, 0.066718, 0.000000, 0.000000, 0.026182, 0.061063, 0.051836, 0.335974, 0.605752, 0.556419, 0.319632, 0.116956, 0.087610, 0.033857, 0.024685, 0.010659, 0.006393, 0.004054, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004350, 0.027683, 0.030041, 0.264326, 0.498674, 0.584697, 0.268011, 0.154069, 0.079362, 0.038906, 0.008527, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012011, 0.013306, 0.114990, 0.234473, 0.480021, 0.469137, 0.289513, 0.148153, 0.029062, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.031937, 0.077989, 0.267274, 0.433645, 0.459516, 0.117491, 0.013710, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006345, 0.000000, 0.007984, 0.033468, 0.037832, 0.148110, 0.332107, 0.775969, 0.257080, 0.024907, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.059511, 0.661174, 0.273755, 0.000000, 0.064809, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.059412, 0.566049, 0.617560, 0.064809, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.110382, 0.382440, 0.546338, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.024907, 0.000000, 0.194426, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.129618, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/app_nue_sig.txt <==
energy(#app_nue_sig)<
@energy =
{0,98, 1.000000, 0.170478, 0.006316, 0.002638, 0.000000, 0.000144, 0.000089, 0.000000, 0.000000, 0.000000, 0.000000, 0.000140, 0.000111, 0.000000, 0.000000, 0.000000, 0.000096, 0.000093, 0.000093, 0.000088, 0.000000, 0.000163, 0.000000, 0.000000, 0.000078, 0.000000, 0.000079, 0.000000, 0.000000, 0.000000, 0.000000, 0.000126, 0.000000, 0.000172, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001486, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.756414, 0.210522, 0.018346, 0.009024, 0.001072, 0.001204, 0.000558, 0.000149, 0.000000, 0.000800, 0.000174, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000081, 0.000077, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000098, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001335, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.073108, 0.573968, 0.231801, 0.063335, 0.009986, 0.007603, 0.001515, 0.002162, 0.000840, 0.000737, 0.000301, 0.000108, 0.000117, 0.000000, 0.000098, 0.000000, 0.000000, 0.000000, 0.000088, 0.000000, 0.000000, 0.000000, 0.000076, 0.000000, 0.000000, 0.000079, 0.000000, 0.000090, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.209194, 0.490380, 0.261787, 0.072350, 0.028183, 0.013713, 0.006926, 0.003179, 0.001153, 0.001201, 0.000305, 0.000416, 0.000122, 0.000204, 0.000000, 0.000000, 0.000083, 0.000000, 0.000074, 0.000081, 0.000000, 0.000076, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000279, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.236187, 0.413295, 0.180057, 0.091697, 0.035660, 0.019239, 0.007528, 0.002926, 0.001645, 0.001654, 0.000682, 0.000857, 0.000543, 0.000215, 0.000316, 0.000316, 0.000037, 0.000164, 0.000081, 0.000033, 0.000076, 0.000151, 0.000000, 0.000000, 0.000087, 0.000213, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.020647, 0.218672, 0.317697, 0.193210, 0.088388, 0.050466, 0.025977, 0.010375, 0.007357, 0.003059, 0.002332, 0.001472, 0.000762, 0.000987, 0.000201, 0.000380, 0.000868, 0.000061, 0.000187, 0.000059, 0.000000, 0.000136, 0.000123, 0.000000, 0.000175, 0.000098, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.033887, 0.286860, 0.309313, 0.207662, 0.104281, 0.051227, 0.017850, 0.014331, 0.007902, 0.004705, 0.003161, 0.001717, 0.001852, 0.001158, 0.000996, 0.000789, 0.000315, 0.000609, 0.000105, 0.000217, 0.000280, 0.000000, 0.000079, 0.000079, 0.000096, 0.000000, 0.000000, 0.000000, 0.000000, 0.000170, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.118116, 0.232619, 0.300459, 0.192782, 0.106479, 0.042060, 0.023671, 0.014946, 0.008915, 0.005546, 0.002802, 0.002594, 0.001551, 0.001272, 0.000940, 0.000964, 0.000500, 0.000592, 0.000656, 0.000283, 0.000238, 0.000189, 0.000000, 0.000084, 0.000000, 0.000000, 0.000000, 0.000089, 0.000172, 0.000000, 0.000000, 0.000317, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012673, 0.106358, 0.202457, 0.280120, 0.211096, 0.087380, 0.046095, 0.027462, 0.015755, 0.008985, 0.007255, 0.004370, 0.002899, 0.001660, 0.001366, 0.001162, 0.000844, 0.000684, 0.000341, 0.000493, 0.000198, 0.000428, 0.000249, 0.000237, 0.000248, 0.000178, 0.000239, 0.000290, 0.000340, 0.000000, 0.000247, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001020, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001046, 0.028233, 0.110863, 0.184478, 0.264228, 0.161615, 0.095234, 0.054406, 0.029449, 0.018318, 0.009562, 0.006815, 0.003547, 0.003068, 0.002119, 0.001231, 0.001017, 0.001295, 0.000666, 0.000527, 0.000869, 0.000555, 0.000346, 0.000443, 0.000193, 0.000045, 0.000108, 0.000088, 0.000000, 0.000209, 0.000487, 0.000000, 0.000180, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001492, 0.034033, 0.107467, 0.181756, 0.246586, 0.172386, 0.100750, 0.057729, 0.034750, 0.017304, 0.011344, 0.006987, 0.004355, 0.004102, 0.002258, 0.002513, 0.001211, 0.001045, 0.001100, 0.001258, 0.001496, 0.000553, 0.000397, 0.000652, 0.000484, 0.000632, 0.000201, 0.000172, 0.000433, 0.000000, 0.000000, 0.000000, 0.000000, 0.000721, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000712, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004566, 0.040407, 0.092456, 0.206218, 0.232634, 0.155659, 0.097417, 0.054717, 0.033771, 0.019923, 0.011025, 0.006753, 0.005298, 0.003805, 0.003857, 0.002248, 0.001983, 0.001508, 0.001321, 0.001366, 0.000617, 0.000419, 0.000560, 0.000220, 0.000748, 0.000125, 0.000598, 0.000978, 0.000000, 0.000000, 0.000832, 0.000532, 0.000000, 0.000000, 0.000832, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000126, 0.010156, 0.041267, 0.119886, 0.189604, 0.234864, 0.157964, 0.095168, 0.059013, 0.029104, 0.022614, 0.012223, 0.007037, 0.005204, 0.004132, 0.002806, 0.001511, 0.002152, 0.001223, 0.000955, 0.000681, 0.000724, 0.000471, 0.000346, 0.000649, 0.000270, 0.000237, 0.000345, 0.000238, 0.000000, 0.000535, 0.000590, 0.000609, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001633, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001262, 0.012528, 0.062572, 0.113141, 0.184929, 0.225675, 0.150876, 0.092670, 0.057824, 0.035942, 0.021194, 0.014118, 0.007682, 0.005191, 0.005058, 0.002405, 0.002946, 0.001576, 0.001582, 0.001024, 0.001188, 0.000857, 0.000492, 0.000971, 0.000887, 0.000172, 0.000562, 0.000344, 0.000136, 0.000380, 0.000508, 0.000720, 0.000000, 0.000682, 0.001459, 0.000000, 0.000958, 0.000000, 0.000000, 0.000817, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000264, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000106, 0.001379, 0.027206, 0.059743, 0.105619, 0.184513, 0.221426, 0.156935, 0.095207, 0.061977, 0.037788, 0.020954, 0.014095, 0.010682, 0.007949, 0.006546, 0.002842, 0.002670, 0.002117, 0.001049, 0.001251, 0.001058, 0.000819, 0.001120, 0.001104, 0.000668, 0.000410, 0.000246, 0.000226, 0.000000, 0.000000, 0.000309, 0.000000, 0.000000, 0.000000, 0.000835, 0.000000, 0.000000, 0.000000, 0.000000, 0.001521, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001790, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000200, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000059, 0.008592, 0.026340, 0.060697, 0.105995, 0.173118, 0.204155, 0.155632, 0.092617, 0.065689, 0.038655, 0.025359, 0.013753, 0.010880, 0.006791, 0.005343, 0.003440, 0.003538, 0.001660, 0.001975, 0.001506, 0.001541, 0.001216, 0.001502, 0.001420, 0.000419, 0.000336, 0.000627, 0.000784, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001442, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001601, 0.000000, 0.001667, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004044, 0.012900, 0.029591, 0.056354, 0.105445, 0.182719, 0.204836, 0.148288, 0.096639, 0.062828, 0.040475, 0.023894, 0.014982, 0.011497, 0.007329, 0.004855, 0.005193, 0.003202, 0.002169, 0.001658, 0.001926, 0.001132, 0.001301, 0.000974, 0.000509, 0.001292, 0.000342, 0.000794, 0.001064, 0.000000, 0.000000, 0.000000, 0.000000, 0.001122, 0.000000, 0.000000, 0.000000, 0.001087, 0.000000, 0.001865, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001798, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002919, 0.012460, 0.031530, 0.062655, 0.104828, 0.170812, 0.193815, 0.139188, 0.099243, 0.063602, 0.041055, 0.025659, 0.016945, 0.009496, 0.007453, 0.005274, 0.004567, 0.003196, 0.002764, 0.002459, 0.002130, 0.000938, 0.001536, 0.000412, 0.000476, 0.000611, 0.001215, 0.000761, 0.000262, 0.000000, 0.000820, 0.000000, 0.000000, 0.001014, 0.000000, 0.001326, 0.000000, 0.000000, 0.000000, 0.002605, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001611, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000184, 0.003679, 0.013598, 0.035826, 0.061964, 0.107360, 0.169042, 0.189607, 0.135167, 0.095226, 0.061338, 0.040262, 0.026811, 0.015817, 0.012055, 0.008954, 0.005597, 0.004654, 0.002523, 0.001926, 0.001895, 0.001857, 0.000866, 0.001589, 0.000704, 0.001027, 0.000000, 0.000711, 0.000000, 0.000000, 0.000890, 0.000000, 0.000000, 0.000000, 0.001390, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001662, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001504, 0.005363, 0.016251, 0.034057, 0.063701, 0.108998, 0.169718, 0.180517, 0.140071, 0.092947, 0.061483, 0.041478, 0.030038, 0.018771, 0.012230, 0.008931, 0.006237, 0.005909, 0.002641, 0.002419, 0.002249, 0.001708, 0.001061, 0.001450, 0.002036, 0.001253, 0.002128, 0.001230, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000615, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001259, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001707, 0.000000, 0.001480, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000151, 0.001063, 0.007065, 0.017415, 0.035381, 0.065358, 0.105449, 0.168086, 0.175771, 0.136306, 0.089263, 0.062171, 0.042144, 0.026302, 0.022019, 0.014847, 0.010053, 0.007181, 0.005571, 0.004648, 0.002027, 0.001848, 0.001198, 0.001470, 0.002171, 0.000810, 0.000526, 0.003195, 0.000819, 0.000000, 0.000439, 0.001222, 0.000000, 0.001390, 0.000000, 0.001173, 0.001458, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001770, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001214, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000143, 0.000335, 0.003244, 0.007967, 0.016601, 0.036298, 0.061919, 0.108841, 0.156371, 0.174765, 0.129636, 0.089400, 0.062813, 0.041402, 0.031294, 0.019184, 0.016488, 0.010753, 0.006729, 0.006233, 0.004248, 0.003959, 0.003322, 0.001576, 0.001203, 0.000597, 0.000989, 0.000505, 0.000819, 0.000410, 0.000000, 0.000000, 0.000000, 0.000000, 0.001429, 0.000000, 0.000000, 0.000000, 0.000000, 0.000712, 0.002508, 0.000000, 0.000000, 0.000701, 0.000000, 0.000000, 0.001692, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001637, 0.001850, 0.000000, 0.000000, 0.000000, 0.001741, 0.000000, 0.001719, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000155, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000476, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000093, 0.000924, 0.002404, 0.009075, 0.018959, 0.040823, 0.066228, 0.105210, 0.158281, 0.167680, 0.131162, 0.086061, 0.061648, 0.039954, 0.029643, 0.022242, 0.015697, 0.012050, 0.008526, 0.006584, 0.004613, 0.002840, 0.002534, 0.004956, 0.001347, 0.000000, 0.001328, 0.000000, 0.000000, 0.000439, 0.000000, 0.000000, 0.000000, 0.002695, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002695, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000781, 0.003730, 0.009948, 0.020227, 0.037772, 0.066259, 0.105160, 0.154361, 0.165155, 0.124998, 0.088156, 0.060714, 0.042735, 0.031865, 0.021615, 0.015896, 0.011850, 0.007269, 0.008167, 0.004763, 0.003676, 0.003077, 0.000857, 0.000565, 0.001456, 0.000704, 0.000000, 0.000000, 0.000526, 0.001300, 0.000598, 0.000000, 0.000000, 0.000000, 0.000000, 0.001518, 0.000000, 0.000000, 0.000000, 0.001613, 0.000000, 0.000000, 0.000000, 0.000766, 0.000000, 0.000000, 0.001154, 0.000000, 0.000801, 0.000000, 0.000000, 0.000808, 0.000000, 0.001796, 0.001579, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000488, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000074, 0.001075, 0.001205, 0.004308, 0.011064, 0.023177, 0.040248, 0.063811, 0.105238, 0.151133, 0.159597, 0.121973, 0.088570, 0.058608, 0.039922, 0.030535, 0.023216, 0.017099, 0.012191, 0.007863, 0.006508, 0.005453, 0.002232, 0.003850, 0.001824, 0.000871, 0.000352, 0.000000, 0.002353, 0.002444, 0.001202, 0.000000, 0.000000, 0.000000, 0.000000, 0.003730, 0.000653, 0.001655, 0.000000, 0.001442, 0.000000, 0.000000, 0.000000, 0.000000, 0.001781, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001821, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001633, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000247, 0.000000, 0.000000, 0.000230, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001121, 0.002300, 0.005001, 0.011168, 0.025750, 0.042592, 0.070276, 0.107933, 0.150368, 0.159641, 0.118353, 0.085630, 0.062312, 0.044736, 0.032224, 0.024466, 0.016163, 0.015147, 0.010126, 0.007912, 0.006616, 0.005911, 0.004431, 0.001291, 0.000819, 0.002318, 0.001020, 0.000526, 0.001631, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000712, 0.000000, 0.000000, 0.000720, 0.001630, 0.000000, 0.000715, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000247, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000215, 0.000677, 0.002400, 0.005221, 0.013277, 0.025873, 0.045137, 0.066897, 0.107188, 0.145151, 0.151422, 0.116184, 0.085510, 0.063641, 0.045479, 0.034846, 0.024926, 0.020500, 0.013802, 0.009819, 0.008134, 0.005343, 0.004798, 0.003029, 0.002335, 0.001907, 0.004081, 0.002208, 0.000000, 0.001390, 0.000000, 0.000000, 0.000000, 0.001229, 0.001518, 0.000000, 0.000000, 0.000674, 0.001608, 0.000000, 0.000000, 0.000000, 0.000000, 0.001775, 0.000000, 0.001713, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001796, 0.002020, 0.001883, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000221, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000841, 0.001303, 0.003610, 0.007923, 0.015325, 0.025968, 0.041916, 0.069736, 0.103248, 0.146813, 0.154632, 0.116818, 0.083045, 0.062615, 0.045364, 0.034826, 0.023398, 0.019307, 0.012747, 0.011016, 0.005903, 0.007794, 0.001029, 0.006718, 0.001567, 0.002041, 0.002444, 0.000558, 0.001390, 0.001143, 0.001333, 0.001518, 0.000000, 0.001518, 0.001655, 0.000000, 0.001568, 0.000000, 0.000000, 0.000659, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000773, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001558, 0.001077, 0.000000, 0.000000, 0.001531, 0.000417, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000238, 0.000618, 0.001009, 0.004123, 0.007482, 0.017004, 0.025806, 0.043858, 0.073777, 0.103507, 0.147268, 0.142297, 0.112054, 0.079626, 0.059169, 0.044012, 0.032001, 0.025992, 0.017710, 0.010886, 0.008049, 0.010879, 0.007092, 0.005358, 0.004317, 0.004107, 0.003666, 0.002469, 0.000000, 0.000000, 0.000000, 0.001352, 0.000000, 0.001509, 0.001630, 0.000000, 0.000674, 0.000000, 0.001630, 0.000000, 0.000000, 0.000000, 0.001775, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001622, 0.000000, 0.001849, 0.000000, 0.000000, 0.000472, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000092, 0.000390, 0.001446, 0.004143, 0.009375, 0.017829, 0.026806, 0.042828, 0.067182, 0.105647, 0.142390, 0.142526, 0.109543, 0.079451, 0.063728, 0.042013, 0.031290, 0.031622, 0.018843, 0.015016, 0.009829, 0.010950, 0.007368, 0.005179, 0.002479, 0.005560, 0.002971, 0.006260, 0.000615, 0.002666, 0.003036, 0.000000, 0.000000, 0.003256, 0.001658, 0.000000, 0.001373, 0.001630, 0.000865, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000801, 0.000000, 0.000000, 0.000000, 0.000000, 0.000799, 0.000000, 0.000000, 0.000000, 0.000000, 0.002020, 0.001688, 0.000000, 0.001744, 0.000000, 0.000000, 0.000000, 0.000235, 0.000347, 0.000000, 0.000000, 0.000279, 0.000265, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000081, 0.000198, 0.000840, 0.001867, 0.004752, 0.009751, 0.017357, 0.028706, 0.047082, 0.069803, 0.107463, 0.138690, 0.139763, 0.100155, 0.081525, 0.058562, 0.046141, 0.031117, 0.025802, 0.020616, 0.016214, 0.015001, 0.010579, 0.005061, 0.003801, 0.001089, 0.005008, 0.000000, 0.000000, 0.002666, 0.001518, 0.000000, 0.000000, 0.000000, 0.001658, 0.000000, 0.000000, 0.001630, 0.001533, 0.000000, 0.003562, 0.000000, 0.000000, 0.001713, 0.001633, 0.001331, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002020, 0.001883, 0.000696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000269, 0.000514, 0.000000, 0.000238, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000661, 0.000621, 0.002623, 0.005316, 0.010201, 0.020553, 0.030359, 0.043239, 0.069585, 0.105975, 0.140549, 0.141446, 0.102529, 0.073354, 0.055412, 0.043987, 0.033032, 0.027938, 0.020003, 0.010981, 0.013221, 0.006800, 0.003739, 0.003666, 0.005008, 0.006159, 0.002658, 0.002666, 0.001518, 0.001483, 0.000000, 0.000000, 0.000000, 0.001345, 0.000000, 0.001630, 0.000865, 0.000000, 0.000000, 0.000000, 0.000814, 0.001713, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001857, 0.000000, 0.001672, 0.000000, 0.001796, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000743, 0.000704, 0.000000, 0.000000, 0.000000, 0.000000, 0.000312, 0.000230, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000085, 0.000077, 0.000350, 0.001511, 0.002613, 0.008838, 0.012320, 0.019246, 0.031168, 0.044246, 0.067116, 0.101801, 0.129029, 0.136546, 0.098410, 0.081423, 0.058970, 0.044236, 0.035146, 0.031141, 0.019844, 0.010574, 0.016931, 0.012836, 0.006111, 0.005190, 0.008940, 0.003791, 0.005028, 0.006073, 0.001374, 0.003035, 0.004022, 0.000000, 0.001482, 0.000000, 0.000000, 0.003547, 0.000000, 0.000766, 0.001775, 0.000814, 0.000000, 0.000702, 0.000000, 0.000000, 0.000783, 0.000000, 0.000000, 0.001857, 0.000000, 0.000787, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000247, 0.000000, 0.000000, 0.000279, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000415, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000296, 0.000419, 0.000928, 0.001793, 0.004504, 0.006650, 0.011840, 0.019205, 0.031663, 0.043289, 0.065911, 0.104120, 0.130607, 0.135203, 0.100046, 0.080310, 0.064344, 0.041846, 0.036122, 0.030792, 0.021930, 0.016332, 0.013341, 0.013004, 0.003703, 0.005561, 0.004288, 0.003103, 0.005287, 0.004519, 0.004222, 0.001655, 0.000000, 0.000000, 0.000000, 0.001347, 0.000000, 0.000000, 0.005343, 0.000000, 0.000000, 0.001713, 0.000702, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001701, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000699, 0.000000, 0.000000, 0.000000, 0.000261, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000081, 0.000457, 0.000697, 0.001820, 0.004837, 0.007522, 0.012869, 0.018907, 0.032011, 0.047422, 0.071870, 0.102758, 0.126837, 0.131925, 0.097847, 0.078251, 0.060354, 0.039876, 0.040681, 0.029941, 0.028925, 0.014295, 0.010089, 0.007603, 0.004769, 0.013051, 0.004572, 0.004987, 0.005213, 0.001518, 0.004966, 0.001658, 0.000000, 0.000000, 0.001630, 0.000000, 0.000715, 0.000000, 0.000000, 0.001893, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001764, 0.000000, 0.001756, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001849, 0.000000, 0.000471, 0.000500, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000219, 0.000713, 0.001272, 0.002667, 0.004246, 0.006967, 0.013303, 0.022336, 0.032247, 0.043906, 0.066678, 0.107744, 0.133188, 0.127525, 0.097206, 0.067377, 0.061563, 0.043986, 0.033627, 0.030394, 0.018953, 0.013091, 0.021875, 0.012916, 0.012039, 0.007811, 0.002824, 0.001865, 0.005206, 0.004966, 0.003316, 0.004704, 0.002324, 0.000000, 0.000000, 0.000000, 0.000000, 0.000763, 0.001893, 0.000000, 0.000000, 0.000000, 0.001788, 0.000783, 0.000000, 0.000000, 0.000000, 0.000000, 0.001829, 0.000000, 0.001796, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000471, 0.000247, 0.000000, 0.000113, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000036, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000118, 0.000415, 0.000794, 0.001331, 0.002430, 0.006525, 0.008557, 0.013691, 0.023960, 0.032221, 0.046597, 0.072426, 0.099536, 0.114865, 0.125006, 0.094027, 0.075788, 0.056344, 0.048700, 0.027498, 0.028369, 0.020080, 0.014327, 0.016069, 0.008375, 0.003678, 0.009638, 0.004483, 0.003475, 0.003310, 0.001658, 0.001568, 0.002306, 0.001630, 0.000000, 0.002377, 0.000000, 0.001485, 0.000000, 0.000000, 0.001360, 0.000000, 0.001788, 0.001821, 0.001879, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002288, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000428, 0.000000, 0.000419, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000070, 0.000080, 0.000366, 0.000845, 0.000906, 0.002758, 0.005311, 0.010490, 0.012981, 0.022514, 0.036040, 0.044599, 0.068617, 0.106776, 0.121968, 0.132010, 0.084454, 0.073273, 0.061743, 0.041222, 0.025197, 0.028417, 0.027029, 0.013809, 0.010419, 0.018269, 0.004430, 0.003846, 0.006071, 0.001655, 0.008290, 0.002883, 0.001613, 0.000000, 0.002011, 0.001662, 0.003562, 0.000000, 0.002707, 0.001713, 0.000000, 0.000000, 0.000000, 0.001584, 0.000000, 0.000000, 0.000813, 0.000000, 0.000000, 0.000732, 0.001796, 0.002889, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000231, 0.000247, 0.000534, 0.000000, 0.000000, 0.000000, 0.000472, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000103, 0.000378, 0.000796, 0.000905, 0.001446, 0.003051, 0.006100, 0.010906, 0.018002, 0.022829, 0.029728, 0.051242, 0.073917, 0.091468, 0.111721, 0.126414, 0.090585, 0.073405, 0.063080, 0.058643, 0.048458, 0.026264, 0.016003, 0.019809, 0.018397, 0.010431, 0.004626, 0.007501, 0.007188, 0.002371, 0.000674, 0.002146, 0.003962, 0.003600, 0.000000, 0.000000, 0.000763, 0.000000, 0.000000, 0.000702, 0.001862, 0.000769, 0.004206, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001701, 0.000000, 0.000000, 0.001883, 0.000000, 0.000000, 0.001697, 0.000000, 0.000658, 0.000706, 0.000247, 0.000000, 0.000000, 0.000000, 0.000000, 0.000430, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000138, 0.000354, 0.000531, 0.001225, 0.001890, 0.004038, 0.007030, 0.012253, 0.016443, 0.026438, 0.037615, 0.049345, 0.074154, 0.095709, 0.115010, 0.112688, 0.089819, 0.064015, 0.052550, 0.048189, 0.033245, 0.046545, 0.018511, 0.015568, 0.011956, 0.010531, 0.014311, 0.005677, 0.004744, 0.001568, 0.003225, 0.002930, 0.002875, 0.002377, 0.003562, 0.000000, 0.000814, 0.000000, 0.000000, 0.000801, 0.001614, 0.001821, 0.000000, 0.001764, 0.000000, 0.000000, 0.000000, 0.001701, 0.001796, 0.002496, 0.000000, 0.000000, 0.000000, 0.001697, 0.000000, 0.000000, 0.000471, 0.000353, 0.000000, 0.000000, 0.000558, 0.000437, 0.000217, 0.000433, 0.000476, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000242, 0.000464, 0.000232, 0.000482, 0.000819, 0.002194, 0.003666, 0.007346, 0.010815, 0.017395, 0.021312, 0.037878, 0.049396, 0.073441, 0.099970, 0.115855, 0.108584, 0.085123, 0.070859, 0.068441, 0.045250, 0.037831, 0.030024, 0.018860, 0.022312, 0.016310, 0.007349, 0.011410, 0.009948, 0.006946, 0.008756, 0.005592, 0.005159, 0.000000, 0.000000, 0.003550, 0.000000, 0.000000, 0.001633, 0.001862, 0.003388, 0.000000, 0.003759, 0.000000, 0.000000, 0.001756, 0.000000, 0.000732, 0.000000, 0.000000, 0.000000, 0.000000, 0.003487, 0.000000, 0.001712, 0.001399, 0.000452, 0.000247, 0.000200, 0.000000, 0.000000, 0.000000, 0.000000, 0.000907, 0.000413, 0.000000, 0.000116, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000218, 0.000378, 0.000608, 0.000947, 0.001480, 0.002993, 0.003926, 0.007313, 0.011191, 0.014061, 0.025725, 0.033942, 0.054445, 0.064226, 0.099492, 0.125234, 0.091170, 0.104383, 0.064207, 0.071180, 0.060778, 0.032579, 0.040185, 0.013765, 0.018439, 0.011716, 0.017976, 0.009716, 0.011650, 0.008048, 0.003654, 0.006601, 0.004987, 0.004131, 0.002538, 0.003786, 0.003425, 0.003968, 0.001862, 0.000000, 0.000000, 0.001879, 0.000000, 0.003002, 0.000000, 0.000000, 0.000000, 0.001796, 0.003887, 0.000000, 0.000000, 0.000000, 0.001697, 0.000000, 0.000000, 0.000471, 0.000253, 0.000000, 0.000289, 0.000279, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000083, 0.000215, 0.000252, 0.000408, 0.000679, 0.001831, 0.002116, 0.003851, 0.008965, 0.010489, 0.014619, 0.022869, 0.032555, 0.043260, 0.068581, 0.105108, 0.145216, 0.111205, 0.073707, 0.056767, 0.056234, 0.053997, 0.032345, 0.028114, 0.027976, 0.022059, 0.019677, 0.022268, 0.010209, 0.010369, 0.003974, 0.005077, 0.004039, 0.001781, 0.005325, 0.003786, 0.002449, 0.002335, 0.001862, 0.001404, 0.000000, 0.001879, 0.000000, 0.000799, 0.000000, 0.000000, 0.001701, 0.000772, 0.000000, 0.000000, 0.000853, 0.000750, 0.000000, 0.000000, 0.000000, 0.000337, 0.000353, 0.000868, 0.000264, 0.000000, 0.000408, 0.000471, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000085, 0.000130, 0.000081, 0.000388, 0.000907, 0.001886, 0.003199, 0.007107, 0.008890, 0.013333, 0.021509, 0.030698, 0.038659, 0.055385, 0.067114, 0.083190, 0.112878, 0.102692, 0.081497, 0.074502, 0.062128, 0.040513, 0.039008, 0.025599, 0.016347, 0.017629, 0.009003, 0.011430, 0.013368, 0.010255, 0.005077, 0.003325, 0.008625, 0.009391, 0.001893, 0.001713, 0.003266, 0.000000, 0.002556, 0.000000, 0.000000, 0.003529, 0.000000, 0.000000, 0.001830, 0.000000, 0.000000, 0.000909, 0.000000, 0.001619, 0.003487, 0.004864, 0.000000, 0.000000, 0.000706, 0.000000, 0.000200, 0.000000, 0.000000, 0.000286, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000078, 0.000126, 0.000234, 0.000594, 0.000246, 0.001370, 0.001461, 0.004264, 0.003736, 0.009298, 0.010663, 0.021361, 0.022097, 0.031840, 0.047392, 0.080036, 0.088067, 0.138229, 0.109735, 0.072070, 0.082032, 0.054932, 0.048385, 0.048549, 0.028986, 0.024532, 0.022268, 0.018503, 0.009676, 0.009782, 0.014434, 0.016184, 0.007617, 0.001775, 0.000814, 0.003425, 0.001633, 0.003723, 0.000769, 0.001821, 0.000000, 0.001764, 0.001857, 0.001756, 0.000000, 0.001701, 0.000772, 0.002020, 0.001883, 0.001619, 0.000000, 0.000000, 0.001849, 0.001531, 0.000573, 0.000150, 0.000534, 0.000264, 0.000279, 0.000571, 0.000000, 0.000437, 0.000000, 0.000000, 0.000116, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000489, 0.000489, 0.000529, 0.001369, 0.003143, 0.003075, 0.003645, 0.009727, 0.016427, 0.016246, 0.022766, 0.036244, 0.063429, 0.072096, 0.087697, 0.117880, 0.091140, 0.086067, 0.067960, 0.064014, 0.045167, 0.037394, 0.034381, 0.023790, 0.014566, 0.015900, 0.013744, 0.018095, 0.003325, 0.006109, 0.011166, 0.002707, 0.004257, 0.002482, 0.000000, 0.001788, 0.002922, 0.001879, 0.000000, 0.001588, 0.001756, 0.000000, 0.000000, 0.001796, 0.000000, 0.002844, 0.000000, 0.001744, 0.000000, 0.001849, 0.000000, 0.000471, 0.000493, 0.000086, 0.000287, 0.000000, 0.000286, 0.000000, 0.000427, 0.000000, 0.000247, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000095, 0.000226, 0.000887, 0.000971, 0.001338, 0.002184, 0.003061, 0.008462, 0.011105, 0.017799, 0.025087, 0.022507, 0.032295, 0.046302, 0.073421, 0.090044, 0.122124, 0.103391, 0.072499, 0.074773, 0.058861, 0.047233, 0.039617, 0.041863, 0.022414, 0.023737, 0.020746, 0.017853, 0.019715, 0.009670, 0.012426, 0.008387, 0.006851, 0.007234, 0.000801, 0.003575, 0.003460, 0.001507, 0.001764, 0.003714, 0.002512, 0.000000, 0.001701, 0.000000, 0.002889, 0.001883, 0.000000, 0.001500, 0.000000, 0.000000, 0.000000, 0.000422, 0.000464, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000071, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000070, 0.000161, 0.000587, 0.000216, 0.000668, 0.000778, 0.001491, 0.001687, 0.003982, 0.006331, 0.014408, 0.014397, 0.016365, 0.020449, 0.035794, 0.062513, 0.074167, 0.083931, 0.089876, 0.094611, 0.078773, 0.090106, 0.052655, 0.048146, 0.030521, 0.032981, 0.022611, 0.017620, 0.015789, 0.013298, 0.006874, 0.008363, 0.008389, 0.004162, 0.000702, 0.005472, 0.003575, 0.001821, 0.000808, 0.000000, 0.000000, 0.000000, 0.000000, 0.001701, 0.000000, 0.002020, 0.001875, 0.001619, 0.000000, 0.000000, 0.000000, 0.002574, 0.000471, 0.000247, 0.000200, 0.000000, 0.000279, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000415, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000287, 0.000474, 0.000342, 0.000934, 0.000202, 0.001752, 0.002896, 0.003738, 0.006893, 0.010573, 0.014471, 0.023653, 0.033346, 0.039067, 0.036160, 0.074286, 0.095674, 0.104341, 0.088252, 0.065802, 0.072058, 0.042906, 0.043209, 0.053555, 0.028742, 0.027775, 0.016578, 0.015443, 0.016200, 0.008627, 0.014818, 0.008208, 0.007162, 0.005087, 0.003575, 0.003642, 0.005638, 0.007040, 0.002952, 0.003513, 0.003659, 0.003402, 0.001796, 0.002020, 0.001883, 0.001619, 0.004956, 0.000000, 0.000000, 0.003909, 0.000403, 0.000740, 0.000285, 0.000232, 0.000000, 0.000246, 0.000471, 0.000000, 0.000476, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000174, 0.000585, 0.000141, 0.000857, 0.000509, 0.000711, 0.001830, 0.003405, 0.008664, 0.011165, 0.011999, 0.013936, 0.016660, 0.017908, 0.047404, 0.045727, 0.063579, 0.098545, 0.110148, 0.124871, 0.078518, 0.069044, 0.057091, 0.053231, 0.023849, 0.023771, 0.027263, 0.027793, 0.015013, 0.012027, 0.015146, 0.006851, 0.006532, 0.006668, 0.005363, 0.005462, 0.007052, 0.001764, 0.000000, 0.002512, 0.001661, 0.007302, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001697, 0.001849, 0.001531, 0.000471, 0.000493, 0.000549, 0.000264, 0.000000, 0.000286, 0.000000, 0.000389, 0.000392, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000110, 0.000240, 0.000748, 0.000819, 0.000975, 0.002352, 0.001015, 0.002659, 0.004468, 0.007554, 0.015658, 0.014024, 0.016905, 0.026810, 0.035964, 0.058908, 0.069339, 0.079981, 0.078553, 0.102348, 0.090274, 0.068234, 0.052047, 0.025643, 0.033333, 0.023265, 0.026131, 0.012983, 0.016491, 0.024062, 0.008309, 0.011430, 0.008247, 0.009806, 0.009971, 0.005638, 0.001764, 0.003481, 0.001030, 0.000000, 0.001701, 0.006162, 0.002020, 0.000000, 0.001619, 0.003719, 0.000000, 0.000795, 0.000000, 0.000496, 0.000000, 0.000000, 0.000264, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000574, 0.000118, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000143, 0.000146, 0.000403, 0.000246, 0.000317, 0.000638, 0.001064, 0.004402, 0.002693, 0.007496, 0.012303, 0.011190, 0.024840, 0.016743, 0.034464, 0.055092, 0.066172, 0.106258, 0.098482, 0.100800, 0.078826, 0.061221, 0.059987, 0.047397, 0.039468, 0.037592, 0.026811, 0.021817, 0.014780, 0.005635, 0.014468, 0.015694, 0.007919, 0.005462, 0.002688, 0.003529, 0.005572, 0.004268, 0.003659, 0.004974, 0.003593, 0.006061, 0.000000, 0.002316, 0.000808, 0.000000, 0.000000, 0.001531, 0.001177, 0.000493, 0.000000, 0.000000, 0.000289, 0.000000, 0.000000, 0.000437, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000651, 0.000432, 0.000000, 0.000136, 0.000377, 0.002659, 0.000981, 0.004093, 0.008584, 0.004891, 0.012746, 0.014718, 0.022280, 0.015487, 0.031463, 0.043052, 0.070756, 0.086142, 0.092254, 0.092634, 0.079114, 0.076828, 0.037087, 0.057512, 0.049511, 0.017560, 0.013887, 0.020439, 0.019353, 0.014696, 0.022880, 0.013032, 0.005462, 0.003074, 0.005293, 0.003714, 0.001228, 0.001829, 0.004327, 0.003593, 0.000000, 0.003765, 0.002903, 0.003487, 0.005092, 0.000000, 0.003339, 0.000706, 0.000353, 0.000000, 0.000491, 0.000305, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000344, 0.000343, 0.000715, 0.000453, 0.000418, 0.001928, 0.001638, 0.000819, 0.000954, 0.011081, 0.010204, 0.008004, 0.021405, 0.031465, 0.027372, 0.035946, 0.041843, 0.060323, 0.086460, 0.084754, 0.072944, 0.090224, 0.085441, 0.046948, 0.037390, 0.033089, 0.025993, 0.035441, 0.018600, 0.015170, 0.019157, 0.014051, 0.015401, 0.001879, 0.001764, 0.003715, 0.002511, 0.001830, 0.006805, 0.001796, 0.000000, 0.000809, 0.004858, 0.003487, 0.001697, 0.002645, 0.003062, 0.000471, 0.000353, 0.000534, 0.000264, 0.000557, 0.000000, 0.000000, 0.000437, 0.000410, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000139, 0.000224, 0.000000, 0.001166, 0.000824, 0.003077, 0.003160, 0.002062, 0.006206, 0.003082, 0.014254, 0.007952, 0.019582, 0.018985, 0.030674, 0.024835, 0.048448, 0.060593, 0.090803, 0.099529, 0.092599, 0.066820, 0.056364, 0.037732, 0.044832, 0.049461, 0.032992, 0.033702, 0.024397, 0.011710, 0.017057, 0.018482, 0.014772, 0.002523, 0.007429, 0.012657, 0.002616, 0.004447, 0.000854, 0.005778, 0.005648, 0.003239, 0.000000, 0.003394, 0.004494, 0.000000, 0.001019, 0.000247, 0.000334, 0.000264, 0.000237, 0.000571, 0.000000, 0.000000, 0.000476, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000489, 0.000227, 0.000453, 0.000418, 0.000532, 0.000000, 0.001585, 0.001364, 0.003938, 0.001748, 0.002971, 0.011122, 0.006647, 0.017226, 0.023446, 0.023518, 0.039890, 0.055458, 0.059961, 0.095777, 0.094577, 0.077971, 0.081386, 0.058531, 0.073852, 0.048283, 0.031737, 0.027313, 0.032824, 0.021284, 0.013850, 0.025791, 0.018064, 0.016638, 0.005165, 0.004268, 0.005489, 0.001463, 0.012575, 0.010971, 0.002692, 0.003239, 0.003487, 0.000000, 0.005548, 0.002515, 0.000853, 0.000224, 0.000086, 0.000264, 0.000000, 0.000286, 0.000000, 0.000000, 0.000000, 0.000000, 0.000119, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000125, 0.000209, 0.000678, 0.000279, 0.000387, 0.000452, 0.000000, 0.000819, 0.000000, 0.001872, 0.000000, 0.006864, 0.007549, 0.003792, 0.005905, 0.017729, 0.014324, 0.023793, 0.033750, 0.048222, 0.066962, 0.086443, 0.090655, 0.069655, 0.072234, 0.067973, 0.026506, 0.048179, 0.046466, 0.028183, 0.023681, 0.017125, 0.026499, 0.017383, 0.007057, 0.019864, 0.010592, 0.006275, 0.008499, 0.000000, 0.004910, 0.001883, 0.001619, 0.006975, 0.005092, 0.001849, 0.000000, 0.001043, 0.000987, 0.000534, 0.000377, 0.000279, 0.000286, 0.000230, 0.000437, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000227, 0.000317, 0.000597, 0.000000, 0.000000, 0.001637, 0.000954, 0.001020, 0.001222, 0.002933, 0.004769, 0.006331, 0.015535, 0.009762, 0.010802, 0.030373, 0.035274, 0.043981, 0.047236, 0.067367, 0.100238, 0.090017, 0.080074, 0.082106, 0.069268, 0.060462, 0.057263, 0.040239, 0.039359, 0.013282, 0.018991, 0.018006, 0.020167, 0.015657, 0.017837, 0.012806, 0.006805, 0.017513, 0.005307, 0.006194, 0.003239, 0.003487, 0.005092, 0.000000, 0.005349, 0.001663, 0.000493, 0.000000, 0.000528, 0.000000, 0.000000, 0.000674, 0.000000, 0.000205, 0.000000, 0.000039, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000287, 0.000275, 0.000606, 0.000000, 0.000819, 0.001797, 0.001020, 0.000000, 0.001855, 0.000598, 0.006331, 0.013715, 0.019564, 0.009724, 0.013436, 0.016355, 0.039123, 0.037798, 0.035140, 0.069255, 0.088389, 0.103853, 0.074994, 0.079724, 0.070339, 0.046101, 0.040254, 0.027564, 0.035911, 0.020248, 0.019681, 0.022689, 0.013899, 0.019005, 0.014636, 0.013371, 0.002569, 0.006930, 0.000000, 0.003239, 0.003487, 0.003553, 0.005279, 0.002288, 0.000942, 0.000987, 0.000000, 0.000000, 0.000279, 0.000000, 0.000000, 0.000000, 0.000000, 0.000455, 0.000050, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000404, 0.001000, 0.000000, 0.000718, 0.000000, 0.000000, 0.000000, 0.000000, 0.001562, 0.004088, 0.007353, 0.007378, 0.005851, 0.011838, 0.014308, 0.018901, 0.025110, 0.041650, 0.047945, 0.083910, 0.084061, 0.098902, 0.095815, 0.075093, 0.056238, 0.055925, 0.043451, 0.028471, 0.036244, 0.041542, 0.019591, 0.029231, 0.025343, 0.013593, 0.010938, 0.005389, 0.008082, 0.007530, 0.010989, 0.004237, 0.005092, 0.003699, 0.006123, 0.002397, 0.001349, 0.000200, 0.000528, 0.000279, 0.000000, 0.000230, 0.000437, 0.000000, 0.000574, 0.000116, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001540, 0.000873, 0.000770, 0.000000, 0.000000, 0.000000, 0.001116, 0.001390, 0.005845, 0.003239, 0.007591, 0.010302, 0.016208, 0.012298, 0.010857, 0.018132, 0.030849, 0.046531, 0.041272, 0.060524, 0.089204, 0.073258, 0.072184, 0.089091, 0.087589, 0.044767, 0.048726, 0.042581, 0.038989, 0.020759, 0.015397, 0.026344, 0.009934, 0.013609, 0.010165, 0.012991, 0.003765, 0.003935, 0.007724, 0.002427, 0.007180, 0.002288, 0.002119, 0.001974, 0.001488, 0.000528, 0.000557, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000116, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000206, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000526, 0.000558, 0.001390, 0.003473, 0.005861, 0.010415, 0.008491, 0.014311, 0.013242, 0.013575, 0.016394, 0.021277, 0.030751, 0.024673, 0.056893, 0.059998, 0.074116, 0.091171, 0.071342, 0.056470, 0.038775, 0.052822, 0.039046, 0.019336, 0.022565, 0.036623, 0.016944, 0.025251, 0.013560, 0.016941, 0.015973, 0.006457, 0.012264, 0.006975, 0.005822, 0.005548, 0.005349, 0.004018, 0.000987, 0.001083, 0.001169, 0.000212, 0.000000, 0.000471, 0.000000, 0.000000, 0.000574, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000399, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005145, 0.003036, 0.005213, 0.008059, 0.003925, 0.011246, 0.020383, 0.020374, 0.024353, 0.032079, 0.024918, 0.046001, 0.062670, 0.086144, 0.075511, 0.090278, 0.062146, 0.069036, 0.039498, 0.027817, 0.026837, 0.032612, 0.025235, 0.026044, 0.012025, 0.015917, 0.014143, 0.015870, 0.016055, 0.003487, 0.005974, 0.013742, 0.008963, 0.004127, 0.001199, 0.001153, 0.000528, 0.000557, 0.000236, 0.000000, 0.000000, 0.000476, 0.000000, 0.000036, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001364, 0.000000, 0.001222, 0.001297, 0.001390, 0.001429, 0.001103, 0.002171, 0.012331, 0.001518, 0.004022, 0.008058, 0.014878, 0.016819, 0.019609, 0.021041, 0.031742, 0.023666, 0.033043, 0.063495, 0.093737, 0.093039, 0.075710, 0.080476, 0.056078, 0.044370, 0.043859, 0.022515, 0.034511, 0.034554, 0.013371, 0.021558, 0.023245, 0.022591, 0.012263, 0.012442, 0.011643, 0.005548, 0.006880, 0.004863, 0.001948, 0.001428, 0.000264, 0.000279, 0.000571, 0.000000, 0.000000, 0.000476, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000650, 0.000719, 0.002089, 0.000891, 0.000526, 0.001297, 0.004073, 0.002044, 0.007708, 0.007340, 0.006015, 0.011963, 0.010242, 0.023926, 0.027784, 0.050126, 0.052091, 0.084505, 0.103743, 0.128551, 0.180972, 0.167484, 0.257672, 0.300047, 0.424254, 0.460635, 0.481162, 0.534074, 0.547605, 0.507073, 0.443867, 0.435500, 0.382854, 0.328101, 0.254046, 0.254620, 0.222260, 0.174824, 0.184919, 0.125071, 0.115296, 0.064821, 0.023674, 0.011286, 0.006109, 0.004601, 0.002693, 0.001875, 0.002184, 0.000952, 0.000574, 0.000542, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001043, 0.000000, 0.000000, 0.000000, 0.000653, 0.001810, 0.003893, 0.001655, 0.006342, 0.006946, 0.006450, 0.008462, 0.006181, 0.015675, 0.017560, 0.032970, 0.032734, 0.032301, 0.039747, 0.067613, 0.070877, 0.103265, 0.129623, 0.154867, 0.188026, 0.282424, 0.326505, 0.382698, 0.432082, 0.463155, 0.485855, 0.502907, 0.431842, 0.428568, 0.418757, 0.342433, 0.200119, 0.077021, 0.031148, 0.013653, 0.006088, 0.005267, 0.003390, 0.001518, 0.001366, 0.001898, 0.001495, 0.000382, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003018, 0.000981, 0.001662, 0.003159, 0.003851, 0.001779, 0.003201, 0.012199, 0.004601, 0.006851, 0.010329, 0.019157, 0.011645, 0.020500, 0.034536, 0.055413, 0.057859, 0.050687, 0.058440, 0.089860, 0.096663, 0.130755, 0.155483, 0.166666, 0.294575, 0.302777, 0.363532, 0.444595, 0.634696, 0.607515, 0.310470, 0.128767, 0.059958, 0.024936, 0.013415, 0.009520, 0.005645, 0.007115, 0.004268, 0.001357, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001688, 0.000000, 0.001621, 0.001537, 0.003375, 0.001437, 0.006052, 0.009286, 0.003337, 0.007893, 0.001701, 0.003593, 0.008525, 0.005648, 0.010413, 0.012847, 0.011881, 0.020063, 0.023657, 0.058360, 0.243103, 0.561421, 0.564464, 0.288676, 0.138812, 0.066055, 0.034928, 0.019595, 0.011999, 0.006835, 0.001483, 0.000594, 0.000763, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001701, 0.000000, 0.001913, 0.001771, 0.004758, 0.001744, 0.005327, 0.005289, 0.008638, 0.005052, 0.024852, 0.064602, 0.243685, 0.527761, 0.549673, 0.319914, 0.135191, 0.081869, 0.035682, 0.013131, 0.001706, 0.001220, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001531, 0.001010, 0.004929, 0.005124, 0.028945, 0.088799, 0.228869, 0.491788, 0.523092, 0.313090, 0.163350, 0.039346, 0.003995, 0.002076, 0.000799, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000718, 0.004747, 0.003659, 0.012474, 0.035845, 0.080603, 0.231897, 0.448058, 0.499383, 0.117083, 0.006366, 0.004151, 0.001599, 0.004553, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000439, 0.002761, 0.005092, 0.008193, 0.019061, 0.056911, 0.125149, 0.276054, 0.781351, 0.216636, 0.017729, 0.013324, 0.006449, 0.003753, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001520, 0.034540, 0.673045, 0.295539, 0.035782, 0.017734, 0.009120, 0.016343, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000476, 0.089836, 0.551270, 0.346932, 0.056152, 0.037317, 0.032687, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005003, 0.115391, 0.461530, 0.365126, 0.089646, 0.032687, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000191, 0.010607, 0.123651, 0.376310, 0.408220, 0.196122, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000594, 0.014020, 0.146344, 0.256396, 0.325116, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001599, 0.027332, 0.154028, 0.277622, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.034015, 0.086736, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007506, 0.032687, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/app_nuebar_bkg.txt <==
energy(#app_nuebar_bkg)<
@energy =
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 1.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 1.000000, 0.585471, 0.000000, 0.376911, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.414529, 0.000000, 0.357610, 0.000000, 0.000000, 0.292451, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 1.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.364075, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.560460, 0.272064, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.265480, 0.000000, 0.236292, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.172659, 0.320659, 0.000000, 0.185199, 0.327255, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.315266, 0.566529, 0.382250, 0.327168, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.203248, 0.262826, 0.000000, 0.000000, 0.432551, 0.000000, 0.000000, 0.000000, 0.556155, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.433471, 0.000000, 0.345577, 0.359439, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.443845, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.369513, 0.000000, 0.000000, 0.151411, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.290688, 0.000000, 0.333374, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.278303, 0.248802, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.136695, 0.246745, 0.000000, 0.262602, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.271048, 0.000000, 0.000000, 0.000000, 0.000000, 0.666626, 0.000000, 0.149375, 0.249950, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.116045, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.142902, 0.504453, 0.000000, 0.256793, 0.146564, 0.250141, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.262572, 0.000000, 0.249947, 0.512440, 0.102061, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.102604, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.153082, 0.000000, 0.000000, 0.216323, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.102613, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.218033, 0.290431, 0.000000, 0.000000, 0.119719, 0.207078, 0.204824, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.107474, 0.249963, 0.226149, 0.232378, 0.179574, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.104256, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.153074, 0.000000, 0.261412, 0.209606, 0.000000, 0.000000, 0.000000, 0.000000, 0.349013, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.173141, 0.000000, 0.000000, 0.189978, 0.000000, 0.000000, 0.102791, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.145828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.233162, 0.385554, 0.000000, 0.385207, 0.306968, 0.116816, 0.205561, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.204810, 0.709001, 0.208149, 0.000000, 0.205221, 0.102785, 0.000000, 0.166971, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.081587, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.207046, 0.000000, 0.290999, 0.000000, 0.000000, 0.102602, 0.102792, 0.000000, 0.000000, 0.202879, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.119913, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.086884, 0.089783, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.273371, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.204812, 0.000000, 0.216667, 0.344019, 0.098236, 0.094107, 0.279222, 0.185875, 0.301317, 0.354252, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.082412, 0.102779, 0.000000, 0.371764, 0.101440, 0.000000, 0.000000, 0.000000, 0.121492, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.096614, 0.547520, 0.000000, 0.094495, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.165554, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.354246, 0.114421, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.198432, 0.000000, 0.102512, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.102788, 0.000000, 0.129941, 0.000000, 0.000000, 0.116048, 0.000000, 0.000000, 0.163166, 0.175886, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.171197, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.030161, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.479176, 0.107095, 0.163170, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.102613, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.121493, 0.073115, 0.170486, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.101438, 0.000000, 0.116045, 0.000000, 0.194400, 0.081585, 0.000000, 0.000000, 0.513669, 0.142750, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.116049, 0.000000, 0.212538, 0.081584, 0.322513, 0.000000, 0.000000, 0.000000, 0.291660, 0.000000, 0.114445, 0.000000, 0.000000, 0.166667, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.166666, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.145448, 0.000000, 0.291502, 0.115722, 0.000000, 0.121495, 0.000000, 0.165561, 0.000000, 0.000000, 0.134458, 0.125022, 0.000000, 0.000000, 0.148864, 0.000000, 0.000000, 0.149754, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.055975, 0.000000, 0.000000, 0.000000, 0.134210, 0.000000, 0.000000, 0.114448, 0.000000, 0.144120, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.248078, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.111877, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.098901, 0.000000, 0.000000, 0.136648, 0.000000, 0.366877, 0.000000, 0.000000, 0.145835, 0.149311, 0.114446, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.121487, 0.000000, 0.000000, 0.000000, 0.486331, 0.000000, 0.000000, 0.409737, 0.228896, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.160327, 0.000000, 0.000000, 0.204784, 0.000000, 0.144122, 0.000000, 0.152327, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.520824, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.145829, 0.142331, 0.000000, 0.145072, 0.144123, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.285498, 0.145827, 0.000000, 0.000000, 0.291325, 0.279398, 0.000000, 0.000000, 0.171201, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.081588, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.149310, 0.000000, 0.265872, 0.000000, 0.166666, 0.000000, 0.000000, 0.000000, 0.121868, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.173258, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.142755, 0.000000, 0.000000, 0.114446, 0.000000, 0.000000, 0.166670, 0.000000, 0.322286, 0.000000, 0.389954, 0.000000, 0.000000, 0.000000, 0.000000, 0.333336, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.108536, 0.000000, 0.000000, 0.166667, 0.000000, 0.000000, 0.000000, 0.000000, 0.155891, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.252303, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.148866, 0.000000, 0.166664, 0.000000, 0.000000, 0.202138, 0.000000, 0.123050, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.021172, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.359752, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.144117, 0.166666, 0.000000, 0.164122, 0.202140, 0.000000, 0.155078, 0.000000, 0.248081, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.091480, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.149311, 0.000000, 0.000000, 0.000000, 0.000000, 0.248659, 0.171195, 0.191455, 0.121124, 0.000000, 0.159650, 0.000000, 0.428217, 0.000000, 0.115963, 0.085320, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.149753, 0.000000, 0.000000, 0.000000, 0.269081, 0.085982, 0.503841, 0.000000, 0.166668, 0.231924, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.102394, 0.000000, 0.000000, 0.000000, 0.018378, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.081584, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.202133, 0.111680, 0.155891, 0.171962, 0.000000, 0.187070, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.100157, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.149754, 0.000000, 0.202133, 0.000000, 0.000000, 0.077639, 0.000000, 0.000000, 0.000000, 0.115960, 0.211749, 0.000000, 0.149072, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.131058, 0.141009, 0.164558, 0.000000, 0.179193, 0.000000, 0.115959, 0.071248, 0.149436, 0.000000, 0.000000, 0.142985, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.031240, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.149754, 0.000000, 0.000000, 0.124315, 0.000000, 0.081447, 0.000000, 0.000000, 0.166666, 0.115960, 0.000000, 0.000000, 0.149070, 0.212253, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.086800, 0.000000, 0.000000, 0.000000, 0.000000, 0.105876, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.205519, 0.166665, 0.080309, 0.105875, 0.125808, 0.277173, 0.190104, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.085981, 0.000000, 0.000000, 0.000000, 0.115960, 0.105875, 0.441225, 0.149070, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.144120, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.085980, 0.000000, 0.000000, 0.000000, 0.107965, 0.314058, 0.283532, 0.275614, 0.385395, 0.714027, 0.599374, 0.776249, 0.858526, 0.665152, 0.510700, 0.218870, 0.495394, 0.497807, 0.102889, 0.204785, 0.000000, 0.182957, 0.151137, 0.000000, 0.021598, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.300469, 0.111874, 0.000000, 0.334848, 0.489300, 0.781130, 0.252304, 0.372508, 0.691332, 0.614363, 1.000000, 0.365915, 0.302276, 0.253183, 0.021597, 0.020297, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.212248, 0.142988, 0.000000, 0.000000, 0.141474, 0.000000, 0.000000, 0.000000, 0.000000, 0.129685, 0.205779, 0.078458, 0.000000, 0.359648, 0.546587, 0.637961, 0.753707, 0.274643, 0.031281, 0.030162, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.073506, 0.137538, 0.644169, 0.707329, 0.267419, 0.000000, 0.032081, 0.041023, 0.050215, 0.056800, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016973, 0.044389, 0.060891, 0.230150, 0.551609, 0.816193, 0.249021, 0.096990, 0.000000, 0.056801, 0.008417, 0.000000, 0.062801, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.090486, 0.152792, 0.690500, 0.615953, 0.223479, 0.056800, 0.015952, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.030162, 0.000000, 0.028398, 0.196662, 0.391089, 0.545603, 0.066624, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.031015, 0.000000, 0.049372, 0.335217, 0.283996, 0.869536, 0.129796, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.039471, 0.816901, 0.623188, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.053303, 0.314011, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 1.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/app_nuebar_sig.txt <==
energy(#app_nuebar_sig)<
@energy =
{0,98, 1.000000, 0.149418, 0.053867, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002959, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.684519, 0.333750, 0.114117, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004344, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003806, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007843, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.166063, 0.508882, 0.252902, 0.034663, 0.006348, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.103500, 0.448352, 0.270510, 0.213443, 0.013208, 0.012237, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009360, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011812, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.127515, 0.452304, 0.267350, 0.096734, 0.040861, 0.020467, 0.000000, 0.000000, 0.005183, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.057115, 0.242523, 0.322329, 0.169856, 0.110122, 0.050644, 0.024015, 0.015445, 0.000000, 0.004520, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003806, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.163489, 0.387846, 0.345553, 0.073886, 0.041257, 0.009447, 0.000000, 0.000000, 0.000000, 0.000000, 0.003576, 0.003979, 0.000000, 0.004558, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.027041, 0.182426, 0.248820, 0.251159, 0.077852, 0.032572, 0.051428, 0.012899, 0.012699, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004982, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011147, 0.000000, 0.012264, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.123743, 0.143702, 0.346178, 0.276062, 0.174188, 0.089218, 0.028603, 0.003798, 0.007357, 0.000000, 0.000000, 0.000000, 0.004559, 0.000000, 0.000000, 0.000000, 0.002993, 0.004183, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.026188, 0.079905, 0.142178, 0.263155, 0.282878, 0.123125, 0.063034, 0.021573, 0.027133, 0.000000, 0.004337, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004456, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001797, 0.002742, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.018801, 0.106895, 0.189492, 0.229080, 0.227389, 0.092595, 0.074749, 0.034312, 0.013165, 0.004822, 0.000000, 0.004558, 0.000000, 0.000000, 0.000000, 0.000000, 0.004737, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005391, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008594, 0.087709, 0.114245, 0.240363, 0.209550, 0.107337, 0.047519, 0.026825, 0.009490, 0.004761, 0.000000, 0.004810, 0.003274, 0.000000, 0.004161, 0.000000, 0.004407, 0.000000, 0.000000, 0.000000, 0.004845, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.026846, 0.096906, 0.144104, 0.222266, 0.261682, 0.128410, 0.039654, 0.016295, 0.016049, 0.008268, 0.003729, 0.004775, 0.000000, 0.004161, 0.000000, 0.000000, 0.000000, 0.000000, 0.004351, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004249, 0.000000, 0.000000, 0.000000, 0.000000, 0.005178, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006761, 0.040896, 0.081438, 0.160901, 0.209125, 0.242402, 0.129374, 0.062479, 0.035028, 0.017208, 0.003881, 0.004054, 0.000000, 0.004161, 0.000000, 0.000000, 0.004917, 0.004896, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006851, 0.000000, 0.034657, 0.116918, 0.144517, 0.199747, 0.296525, 0.155160, 0.073334, 0.039497, 0.015906, 0.017607, 0.004283, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004045, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006780, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003096, 0.049953, 0.088455, 0.134330, 0.188960, 0.232967, 0.144242, 0.039744, 0.035019, 0.004263, 0.023664, 0.004162, 0.005023, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004662, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004025, 0.000000, 0.000000, 0.000000, 0.000000, 0.004665, 0.000000, 0.005055, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.031263, 0.046313, 0.110615, 0.126826, 0.238542, 0.128375, 0.171754, 0.043836, 0.059356, 0.033154, 0.018561, 0.008480, 0.003692, 0.000000, 0.010456, 0.000000, 0.000000, 0.000000, 0.000000, 0.003038, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004567, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007500, 0.013357, 0.045853, 0.086697, 0.117220, 0.225432, 0.192617, 0.128386, 0.056114, 0.040702, 0.020772, 0.004440, 0.003786, 0.000000, 0.004897, 0.004464, 0.000000, 0.000000, 0.000000, 0.003863, 0.000000, 0.000000, 0.000000, 0.003611, 0.000000, 0.000000, 0.000000, 0.000000, 0.005035, 0.004845, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007017, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016395, 0.022322, 0.057562, 0.075558, 0.164977, 0.167598, 0.176993, 0.107359, 0.059997, 0.042321, 0.013474, 0.004435, 0.014274, 0.004896, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003917, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009383, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008775, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011067, 0.034779, 0.094299, 0.185181, 0.209931, 0.156863, 0.139932, 0.075787, 0.034196, 0.017720, 0.013699, 0.004896, 0.004907, 0.000000, 0.004919, 0.000000, 0.000000, 0.008228, 0.000000, 0.005974, 0.000000, 0.000000, 0.007373, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004495, 0.000000, 0.000000, 0.004533, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001797, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005935, 0.028077, 0.064403, 0.090140, 0.144501, 0.229437, 0.165614, 0.113655, 0.074153, 0.012971, 0.028848, 0.004029, 0.008930, 0.015653, 0.000000, 0.000000, 0.000000, 0.002622, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005315, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004723, 0.009430, 0.017180, 0.040681, 0.114146, 0.159636, 0.179767, 0.147374, 0.110390, 0.067029, 0.033335, 0.018975, 0.013394, 0.009055, 0.004051, 0.000000, 0.004159, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004665, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011015, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009112, 0.006867, 0.005557, 0.012687, 0.040603, 0.090201, 0.162683, 0.199497, 0.168369, 0.129913, 0.085539, 0.034027, 0.029321, 0.028180, 0.019015, 0.000000, 0.004159, 0.000000, 0.004165, 0.004045, 0.003291, 0.004249, 0.003834, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007055, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010697, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001519, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016928, 0.013271, 0.045891, 0.050075, 0.104543, 0.110969, 0.225188, 0.174491, 0.108273, 0.061852, 0.063563, 0.047945, 0.004767, 0.013599, 0.016152, 0.004114, 0.007793, 0.000000, 0.000000, 0.000000, 0.003834, 0.000000, 0.000000, 0.005035, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011137, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009435, 0.007679, 0.023856, 0.035555, 0.036390, 0.087502, 0.135141, 0.195580, 0.166062, 0.132646, 0.073914, 0.013315, 0.029513, 0.004791, 0.004159, 0.004114, 0.004165, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005178, 0.000000, 0.000000, 0.000000, 0.005315, 0.000000, 0.006765, 0.000000, 0.006780, 0.000000, 0.000000, 0.000000, 0.000000, 0.005988, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004265, 0.013811, 0.023461, 0.079911, 0.075098, 0.137288, 0.180393, 0.154510, 0.123981, 0.060668, 0.019081, 0.027398, 0.016035, 0.007871, 0.000000, 0.003378, 0.015287, 0.000000, 0.007668, 0.006031, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004722, 0.000000, 0.000000, 0.000000, 0.005607, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009766, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004247, 0.000000, 0.017334, 0.043202, 0.079345, 0.105778, 0.139411, 0.200950, 0.134371, 0.101392, 0.112745, 0.053968, 0.017009, 0.024683, 0.008330, 0.004045, 0.003573, 0.000000, 0.000000, 0.005246, 0.000000, 0.000000, 0.005178, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007017, 0.000000, 0.000000, 0.000000, 0.006876, 0.000000, 0.000000, 0.000000, 0.000000, 0.008064, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008476, 0.017612, 0.017071, 0.058579, 0.103660, 0.150721, 0.160154, 0.144354, 0.113752, 0.043730, 0.011433, 0.022714, 0.015747, 0.004045, 0.010348, 0.000000, 0.011501, 0.005246, 0.004134, 0.000000, 0.000000, 0.005520, 0.004665, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008715, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001893, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004775, 0.000000, 0.003339, 0.012321, 0.052110, 0.039945, 0.097122, 0.165324, 0.167998, 0.149889, 0.117499, 0.072793, 0.027881, 0.011976, 0.015670, 0.007931, 0.011739, 0.011501, 0.005246, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005315, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010154, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003995, 0.005921, 0.015702, 0.032567, 0.032575, 0.091336, 0.130151, 0.162377, 0.168069, 0.118449, 0.086763, 0.047010, 0.027071, 0.025957, 0.015875, 0.003834, 0.010491, 0.004687, 0.005035, 0.009631, 0.004384, 0.004665, 0.000000, 0.000000, 0.005146, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011468, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001686, 0.000000, 0.001907, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007214, 0.014335, 0.004430, 0.009584, 0.031600, 0.037268, 0.103155, 0.132295, 0.182475, 0.170322, 0.102243, 0.056832, 0.061382, 0.028454, 0.029099, 0.007668, 0.025522, 0.009374, 0.009744, 0.000000, 0.005520, 0.000000, 0.005294, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001800, 0.001498, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002845, 0.000000, 0.004063, 0.003989, 0.003992, 0.025877, 0.017330, 0.067195, 0.071998, 0.085635, 0.148131, 0.179058, 0.150889, 0.142388, 0.042048, 0.053076, 0.044166, 0.003834, 0.005246, 0.000000, 0.005035, 0.000000, 0.000000, 0.004665, 0.000000, 0.000000, 0.000000, 0.000000, 0.006213, 0.000000, 0.007017, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007554, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004588, 0.000000, 0.003973, 0.004260, 0.009248, 0.000000, 0.034564, 0.042695, 0.070162, 0.124220, 0.167844, 0.124550, 0.092980, 0.065208, 0.025466, 0.041176, 0.031065, 0.008822, 0.004576, 0.005178, 0.000000, 0.004665, 0.003211, 0.000000, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.007252, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011802, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003061, 0.000000, 0.000000, 0.000000, 0.000000, 0.002468, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004122, 0.004440, 0.009879, 0.004465, 0.019273, 0.038818, 0.054503, 0.095017, 0.120463, 0.173279, 0.134718, 0.106359, 0.089898, 0.041237, 0.008864, 0.032641, 0.005036, 0.000000, 0.005520, 0.004665, 0.015881, 0.005315, 0.005310, 0.000000, 0.005710, 0.000000, 0.000000, 0.007344, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004917, 0.004896, 0.000000, 0.021568, 0.026902, 0.038811, 0.049495, 0.112916, 0.168445, 0.211066, 0.127681, 0.054209, 0.040356, 0.024537, 0.043572, 0.028620, 0.025891, 0.005520, 0.004681, 0.000000, 0.005315, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001699, 0.000000, 0.000000, 0.002550, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004145, 0.000000, 0.000000, 0.000000, 0.000000, 0.013706, 0.024583, 0.023694, 0.047262, 0.057772, 0.105894, 0.116937, 0.135832, 0.104187, 0.085916, 0.083346, 0.044973, 0.024484, 0.029870, 0.011039, 0.004665, 0.010588, 0.000000, 0.005310, 0.006247, 0.006213, 0.000000, 0.012659, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010286, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001423, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007336, 0.014465, 0.022658, 0.027567, 0.027125, 0.039612, 0.106948, 0.165076, 0.149265, 0.099271, 0.090724, 0.056435, 0.020141, 0.014410, 0.016559, 0.009330, 0.005294, 0.005315, 0.005310, 0.000000, 0.006213, 0.005607, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009383, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004845, 0.000000, 0.004792, 0.020546, 0.018580, 0.053661, 0.056743, 0.108572, 0.136897, 0.159098, 0.121054, 0.075154, 0.027984, 0.068263, 0.022079, 0.013994, 0.000000, 0.000000, 0.005310, 0.000000, 0.006213, 0.005607, 0.000000, 0.007344, 0.007864, 0.000000, 0.000000, 0.000000, 0.000000, 0.009383, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010131, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002168, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004260, 0.000000, 0.009837, 0.004791, 0.003920, 0.018482, 0.011697, 0.036441, 0.049576, 0.120989, 0.173824, 0.176789, 0.164136, 0.082775, 0.061350, 0.059139, 0.018659, 0.025573, 0.005315, 0.021239, 0.005705, 0.012426, 0.005607, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001570, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008134, 0.000000, 0.011914, 0.004165, 0.027091, 0.027429, 0.061017, 0.088016, 0.112555, 0.145687, 0.163883, 0.079390, 0.047884, 0.064461, 0.025017, 0.015042, 0.015137, 0.006247, 0.012426, 0.000000, 0.007017, 0.007344, 0.000000, 0.008715, 0.000000, 0.000000, 0.000000, 0.009383, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001800, 0.000000, 0.002448, 0.000000, 0.000000, 0.000000, 0.004155, 0.002962, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004465, 0.000000, 0.000000, 0.000000, 0.007182, 0.004114, 0.004165, 0.023048, 0.016544, 0.055207, 0.061016, 0.094324, 0.090750, 0.215400, 0.146401, 0.085155, 0.084748, 0.049586, 0.019487, 0.042182, 0.006247, 0.000000, 0.005607, 0.007017, 0.000000, 0.000000, 0.000000, 0.000000, 0.008632, 0.000000, 0.000000, 0.008628, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004616, 0.004337, 0.000000, 0.000000, 0.000000, 0.004159, 0.007244, 0.004165, 0.011444, 0.011127, 0.031439, 0.044516, 0.067860, 0.106025, 0.113520, 0.131498, 0.116746, 0.111877, 0.042854, 0.050112, 0.031859, 0.012494, 0.024853, 0.012387, 0.000000, 0.014689, 0.008087, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003952, 0.004165, 0.000000, 0.014133, 0.012430, 0.022510, 0.029170, 0.070268, 0.112755, 0.139217, 0.102728, 0.114973, 0.073901, 0.061522, 0.030924, 0.037751, 0.043492, 0.010840, 0.000000, 0.007344, 0.015728, 0.000000, 0.007431, 0.008632, 0.000000, 0.000000, 0.000000, 0.000000, 0.009161, 0.009752, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011836, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004531, 0.000000, 0.003556, 0.000000, 0.000000, 0.006444, 0.020743, 0.029556, 0.033316, 0.037589, 0.044505, 0.095948, 0.169878, 0.153427, 0.127798, 0.116015, 0.051969, 0.064397, 0.054680, 0.013319, 0.014034, 0.007344, 0.007864, 0.008715, 0.000000, 0.008632, 0.000000, 0.009383, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010270, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001564, 0.000000, 0.002579, 0.002483, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003807, 0.000000, 0.000000, 0.004165, 0.004045, 0.003057, 0.008220, 0.021545, 0.011201, 0.039403, 0.043793, 0.059816, 0.104865, 0.127538, 0.115751, 0.147980, 0.095778, 0.054479, 0.017812, 0.035902, 0.021052, 0.022033, 0.000000, 0.026144, 0.000000, 0.000000, 0.019272, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001606, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011501, 0.010491, 0.013509, 0.042181, 0.048985, 0.098059, 0.074842, 0.159438, 0.159426, 0.124564, 0.103756, 0.042384, 0.053709, 0.021052, 0.014689, 0.007864, 0.052073, 0.000000, 0.008632, 0.000000, 0.009383, 0.008628, 0.008774, 0.009161, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003628, 0.000000, 0.003822, 0.008499, 0.003834, 0.017812, 0.009375, 0.010070, 0.018733, 0.041548, 0.058865, 0.138685, 0.091800, 0.119926, 0.159522, 0.075439, 0.060190, 0.054382, 0.014689, 0.062915, 0.008967, 0.037156, 0.015512, 0.000000, 0.000000, 0.000000, 0.008774, 0.009161, 0.000000, 0.010998, 0.000000, 0.011802, 0.010190, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011899, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005082, 0.000000, 0.000000, 0.000000, 0.000000, 0.000785, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004250, 0.003834, 0.014595, 0.004687, 0.005036, 0.009426, 0.044157, 0.021398, 0.069434, 0.096842, 0.121450, 0.133369, 0.082264, 0.105679, 0.054685, 0.044067, 0.006788, 0.015605, 0.022294, 0.033219, 0.000000, 0.000000, 0.000000, 0.008773, 0.000000, 0.009752, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011171, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003406, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003217, 0.000000, 0.000000, 0.003700, 0.000000, 0.007919, 0.005682, 0.015094, 0.015062, 0.025933, 0.062961, 0.077114, 0.121262, 0.130491, 0.139953, 0.042533, 0.065365, 0.056924, 0.030640, 0.000000, 0.037156, 0.008632, 0.000000, 0.000000, 0.000000, 0.008264, 0.000000, 0.000000, 0.021996, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012290, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013618, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003623, 0.000000, 0.000000, 0.000000, 0.005245, 0.004687, 0.005035, 0.004887, 0.005520, 0.031909, 0.005294, 0.034868, 0.053784, 0.061634, 0.119089, 0.127463, 0.095690, 0.071338, 0.059052, 0.068680, 0.042649, 0.017264, 0.007554, 0.018766, 0.017256, 0.008774, 0.026085, 0.007956, 0.010651, 0.011468, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003987, 0.000000, 0.000000, 0.013339, 0.000000, 0.000000, 0.000000, 0.013994, 0.025205, 0.020879, 0.062453, 0.081708, 0.126481, 0.123435, 0.123666, 0.118847, 0.052919, 0.056042, 0.049892, 0.052025, 0.024645, 0.037533, 0.008628, 0.016118, 0.000000, 0.019505, 0.010998, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011250, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001686, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011039, 0.009129, 0.000000, 0.011267, 0.024632, 0.049421, 0.080296, 0.134863, 0.152842, 0.152469, 0.193878, 0.089934, 0.050918, 0.058288, 0.041721, 0.000000, 0.042916, 0.026321, 0.009162, 0.009752, 0.021996, 0.011468, 0.011802, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012657, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000785, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003834, 0.000000, 0.000000, 0.005035, 0.005178, 0.000000, 0.000000, 0.000000, 0.013919, 0.015929, 0.042158, 0.041929, 0.102548, 0.142263, 0.101641, 0.087830, 0.104930, 0.123644, 0.050274, 0.050111, 0.028150, 0.024532, 0.016371, 0.018323, 0.019505, 0.010998, 0.000000, 0.000000, 0.000000, 0.000000, 0.011201, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001686, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002962, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003922, 0.004213, 0.000000, 0.004134, 0.000000, 0.000000, 0.016559, 0.004437, 0.011033, 0.015753, 0.010620, 0.000000, 0.048572, 0.048855, 0.072620, 0.133039, 0.090556, 0.092750, 0.067298, 0.114387, 0.051884, 0.056957, 0.016519, 0.025192, 0.009161, 0.017970, 0.000000, 0.011468, 0.011802, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004665, 0.005294, 0.005173, 0.000000, 0.006247, 0.006025, 0.023269, 0.021052, 0.106040, 0.102145, 0.132681, 0.116350, 0.166178, 0.070769, 0.071520, 0.042392, 0.032281, 0.018323, 0.009753, 0.010998, 0.000000, 0.000000, 0.025354, 0.019929, 0.000000, 0.000000, 0.011836, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002040, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004472, 0.000000, 0.000000, 0.005519, 0.000000, 0.000000, 0.005315, 0.005310, 0.000000, 0.024853, 0.032502, 0.024404, 0.057378, 0.111635, 0.097293, 0.130620, 0.094150, 0.093759, 0.067335, 0.068884, 0.076750, 0.026180, 0.038502, 0.010998, 0.000000, 0.035406, 0.000000, 0.000000, 0.011201, 0.011171, 0.000000, 0.000000, 0.000000, 0.010089, 0.000000, 0.000000, 0.000000, 0.000000, 0.014015, 0.000000, 0.000000, 0.001686, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003406, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004665, 0.005294, 0.000000, 0.000000, 0.000000, 0.010251, 0.000000, 0.034914, 0.005758, 0.042146, 0.060126, 0.065880, 0.113406, 0.182706, 0.097750, 0.091346, 0.008773, 0.060173, 0.019135, 0.010998, 0.043837, 0.023604, 0.038032, 0.009964, 0.000000, 0.011387, 0.011836, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013965, 0.000000, 0.001800, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006247, 0.000000, 0.000000, 0.012983, 0.014689, 0.015729, 0.069719, 0.033742, 0.092836, 0.081352, 0.157232, 0.059057, 0.078047, 0.027484, 0.057223, 0.073134, 0.034404, 0.011802, 0.050709, 0.009965, 0.011201, 0.000000, 0.011836, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012657, 0.000000, 0.000000, 0.000000, 0.000000, 0.001686, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005035, 0.000000, 0.000000, 0.004665, 0.000000, 0.000000, 0.010619, 0.000000, 0.000000, 0.006780, 0.000000, 0.000000, 0.015729, 0.025829, 0.053679, 0.056216, 0.123812, 0.104372, 0.142094, 0.097699, 0.088850, 0.037122, 0.042266, 0.032487, 0.021421, 0.012677, 0.009964, 0.011245, 0.011171, 0.000000, 0.000000, 0.012602, 0.010089, 0.021963, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003371, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014035, 0.007344, 0.020952, 0.033220, 0.049605, 0.032663, 0.068760, 0.110266, 0.091785, 0.113437, 0.056237, 0.083320, 0.043993, 0.056653, 0.000000, 0.012677, 0.038593, 0.022401, 0.022342, 0.035508, 0.012289, 0.037805, 0.000000, 0.000000, 0.011250, 0.000000, 0.016240, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006247, 0.000000, 0.000000, 0.007017, 0.005703, 0.023041, 0.000000, 0.033438, 0.025896, 0.058604, 0.078641, 0.141347, 0.110899, 0.127271, 0.066432, 0.139219, 0.033711, 0.058441, 0.034382, 0.059787, 0.011201, 0.011171, 0.000000, 0.000000, 0.012602, 0.000000, 0.000000, 0.011250, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004104, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001390, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005063, 0.000000, 0.000000, 0.000000, 0.005315, 0.000000, 0.000000, 0.000000, 0.006780, 0.000000, 0.000000, 0.000000, 0.008715, 0.022071, 0.017264, 0.017091, 0.045700, 0.051773, 0.077750, 0.128768, 0.133187, 0.059763, 0.080138, 0.055562, 0.012677, 0.037381, 0.021147, 0.067025, 0.035509, 0.012290, 0.037806, 0.000000, 0.021963, 0.011250, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002580, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004226, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012582, 0.006213, 0.005369, 0.000000, 0.000000, 0.006011, 0.000000, 0.014862, 0.000000, 0.017091, 0.015146, 0.057031, 0.062926, 0.111017, 0.114628, 0.085517, 0.130181, 0.068227, 0.061676, 0.080500, 0.032559, 0.000000, 0.000000, 0.036869, 0.000000, 0.000000, 0.033428, 0.000000, 0.012657, 0.000000, 0.000000, 0.011970, 0.000000, 0.001686, 0.001800, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005607, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008632, 0.015109, 0.035591, 0.068019, 0.084035, 0.064130, 0.122230, 0.072096, 0.127084, 0.080479, 0.035679, 0.026862, 0.011201, 0.011418, 0.000000, 0.000000, 0.025204, 0.020178, 0.000000, 0.011250, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002489, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016616, 0.005191, 0.004752, 0.000000, 0.000000, 0.000000, 0.007017, 0.007344, 0.015729, 0.014740, 0.028450, 0.008632, 0.058670, 0.009383, 0.041910, 0.113205, 0.192194, 0.176491, 0.319689, 0.346826, 0.538841, 0.620074, 0.629579, 0.683171, 0.597680, 0.707642, 0.557456, 0.378977, 0.355002, 0.246805, 0.291743, 0.233671, 0.109772, 0.154162, 0.069149, 0.110061, 0.041659, 0.007200, 0.008525, 0.009793, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000249, 0.001575, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006287, 0.000000, 0.006373, 0.013180, 0.007344, 0.000000, 0.007692, 0.000000, 0.000000, 0.000000, 0.000000, 0.017256, 0.000000, 0.009161, 0.047785, 0.032994, 0.068807, 0.035406, 0.062057, 0.068701, 0.130655, 0.192572, 0.162184, 0.284957, 0.458757, 0.536099, 0.601302, 0.480062, 0.602015, 0.619185, 0.585336, 0.453394, 0.394304, 0.194125, 0.048285, 0.018830, 0.007345, 0.002483, 0.000000, 0.000000, 0.000000, 0.002962, 0.004364, 0.001034, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008715, 0.000000, 0.000000, 0.009536, 0.000000, 0.000000, 0.008774, 0.000000, 0.000000, 0.000000, 0.000000, 0.023604, 0.012677, 0.000000, 0.022401, 0.011171, 0.000000, 0.071585, 0.024348, 0.058453, 0.054115, 0.149447, 0.101029, 0.254803, 0.234260, 0.439898, 0.481671, 0.705835, 0.697304, 0.251501, 0.078344, 0.029349, 0.017437, 0.000000, 0.008310, 0.005924, 0.004364, 0.005994, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009794, 0.000000, 0.000000, 0.000000, 0.010089, 0.000000, 0.022500, 0.025314, 0.000000, 0.012227, 0.000000, 0.000000, 0.031863, 0.213850, 0.655836, 0.643568, 0.304332, 0.090396, 0.039281, 0.012464, 0.017551, 0.013093, 0.005395, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011970, 0.000000, 0.005057, 0.008999, 0.031801, 0.221980, 0.607236, 0.631005, 0.358281, 0.119774, 0.032582, 0.004364, 0.008063, 0.003152, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001452, 0.006839, 0.013989, 0.012241, 0.037198, 0.220306, 0.529276, 0.637044, 0.304859, 0.078560, 0.024519, 0.001576, 0.000000, 0.015198, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006145, 0.007345, 0.007449, 0.020427, 0.058027, 0.177239, 0.548225, 0.587116, 0.096805, 0.001576, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009700, 0.009469, 0.007748, 0.006817, 0.041015, 0.079013, 0.308137, 0.817606, 0.143648, 0.024287, 0.015198, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.036128, 0.759771, 0.228145, 0.030396, 0.090908, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001247, 0.087126, 0.600574, 0.395045, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001576, 0.135628, 0.346589, 0.090910, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011365, 0.151980, 0.545456, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.045594, 0.272725, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/app_numu_bkg.txt <==
energy(#app_numu_bkg)<
@energy =
{0,98, 0.000000, 0.914750, 0.231187, 0.007947, 0.001300, 0.000995, 0.000120, 0.000000, 0.000003, 0.000075, 0.000000, 0.000000, 0.000053, 0.000000, 0.000000, 0.000000, 0.000095, 0.000163, 0.000212, 0.000000, 0.000000, 0.000206, 0.000047, 0.000170, 0.000199, 0.000056, 0.000000, 0.000086, 0.000063, 0.000000, 0.000200, 0.000096, 0.000219, 0.000329, 0.000156, 0.000000, 0.000334, 0.000000, 0.000541, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001308, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001281, 0.000000, 0.000000, 0.000000, 0.000000, 0.000012, 0.001331, 0.000000, 0.000000, 0.000000, 0.002467, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001217, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000295, 0.000000, 0.000000, 0.000000, 0.000000, 0.000428, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.085250, 0.696365, 0.378531, 0.056628, 0.031863, 0.008063, 0.003420, 0.000884, 0.000833, 0.000415, 0.000512, 0.000243, 0.000148, 0.000083, 0.000217, 0.000000, 0.000000, 0.000000, 0.000094, 0.000162, 0.000060, 0.000232, 0.000088, 0.000067, 0.000066, 0.000000, 0.000064, 0.000103, 0.000186, 0.000000, 0.000241, 0.000000, 0.000127, 0.000206, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000869, 0.000718, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001676, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001754, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000285, 0.000000, 0.000000, 0.000000, 0.000000, 0.000085, 0.000203, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.066517, 0.496830, 0.323833, 0.179763, 0.100483, 0.022880, 0.013007, 0.008314, 0.005055, 0.003000, 0.001854, 0.000762, 0.000400, 0.000362, 0.000238, 0.000063, 0.000345, 0.000161, 0.000480, 0.000337, 0.000195, 0.000158, 0.000156, 0.000162, 0.000066, 0.000143, 0.000228, 0.000162, 0.000164, 0.000099, 0.000184, 0.000263, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000701, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000947, 0.000000, 0.000000, 0.001649, 0.000000, 0.000000, 0.000000, 0.000000, 0.002046, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000532, 0.000000, 0.000000, 0.000000, 0.000000, 0.000511, 0.000000, 0.000090, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.005932, 0.079953, 0.469323, 0.383719, 0.236855, 0.097409, 0.052352, 0.032142, 0.021524, 0.015858, 0.009811, 0.009586, 0.007877, 0.006192, 0.004972, 0.003935, 0.003674, 0.003603, 0.003149, 0.002948, 0.003222, 0.002478, 0.002270, 0.002623, 0.002376, 0.002212, 0.002482, 0.001932, 0.001518, 0.001890, 0.002510, 0.001612, 0.001029, 0.001377, 0.001921, 0.001668, 0.001905, 0.001599, 0.002040, 0.001102, 0.004134, 0.002800, 0.000787, 0.001168, 0.000000, 0.000000, 0.001141, 0.001320, 0.000000, 0.001091, 0.001111, 0.000937, 0.000000, 0.000000, 0.001307, 0.001396, 0.001784, 0.001766, 0.001378, 0.000000, 0.000000, 0.001427, 0.000000, 0.001883, 0.000000, 0.001241, 0.000000, 0.001237, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000484, 0.000001, 0.000460, 0.000276, 0.000980, 0.000739, 0.000000, 0.000916, 0.000000, 0.000000, 0.000380, 0.000342, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.029865, 0.069011, 0.278168, 0.337981, 0.193244, 0.119140, 0.081569, 0.060880, 0.043157, 0.030990, 0.019833, 0.015215, 0.014945, 0.013390, 0.010452, 0.011752, 0.009730, 0.008017, 0.006682, 0.007197, 0.005767, 0.005657, 0.006053, 0.005726, 0.005503, 0.005303, 0.005640, 0.004069, 0.006784, 0.003088, 0.002823, 0.003625, 0.003518, 0.003413, 0.005143, 0.007014, 0.000597, 0.002143, 0.003863, 0.003851, 0.003084, 0.006134, 0.004773, 0.000000, 0.005863, 0.001230, 0.001074, 0.004919, 0.002175, 0.004053, 0.003884, 0.001601, 0.004067, 0.002875, 0.002462, 0.000000, 0.001755, 0.001385, 0.000008, 0.002869, 0.003910, 0.001368, 0.003747, 0.000000, 0.001295, 0.001411, 0.001400, 0.001798, 0.003420, 0.001890, 0.001447, 0.000000, 0.000007, 0.003161, 0.000000, 0.001440, 0.000000, 0.001236, 0.001250, 0.001441, 0.001252, 0.000729, 0.001595, 0.000734, 0.001152, 0.000341, 0.000518, 0.000577, 0.000660, 0.000326, 0.000000, 0.001753, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.006874, 0.043662, 0.048205, 0.177312, 0.259406, 0.182602, 0.122689, 0.087389, 0.067562, 0.049316, 0.035591, 0.033084, 0.027643, 0.023030, 0.018671, 0.017774, 0.014272, 0.014062, 0.012316, 0.011371, 0.010589, 0.010148, 0.009767, 0.008212, 0.008486, 0.007298, 0.007623, 0.006310, 0.007246, 0.006342, 0.005770, 0.004707, 0.005047, 0.006128, 0.004034, 0.004313, 0.004041, 0.003645, 0.002070, 0.005421, 0.006941, 0.002484, 0.001102, 0.002198, 0.001036, 0.005682, 0.005023, 0.004641, 0.000000, 0.003496, 0.001560, 0.001594, 0.001088, 0.009712, 0.002652, 0.000000, 0.005354, 0.003030, 0.003488, 0.001877, 0.000000, 0.000000, 0.002608, 0.005291, 0.001489, 0.003211, 0.004351, 0.002147, 0.002612, 0.003518, 0.004689, 0.002045, 0.001708, 0.001936, 0.002635, 0.004899, 0.001890, 0.004064, 0.001411, 0.002351, 0.000706, 0.002268, 0.001957, 0.001062, 0.002131, 0.001057, 0.002204, 0.000539, 0.000660, 0.000345, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.028316, 0.046809, 0.053046, 0.227965, 0.225932, 0.165330, 0.127577, 0.090234, 0.072554, 0.062751, 0.041570, 0.038703, 0.030450, 0.028309, 0.023528, 0.021892, 0.019561, 0.017940, 0.017621, 0.013996, 0.012818, 0.014095, 0.011991, 0.012354, 0.011128, 0.009977, 0.009093, 0.010759, 0.006872, 0.007049, 0.006633, 0.007164, 0.006279, 0.004845, 0.005607, 0.009289, 0.007817, 0.011119, 0.011243, 0.010531, 0.007687, 0.007591, 0.005919, 0.004374, 0.003885, 0.000661, 0.007305, 0.008284, 0.001462, 0.007720, 0.006149, 0.004889, 0.006667, 0.005232, 0.007341, 0.004292, 0.001411, 0.003214, 0.003660, 0.005230, 0.003184, 0.003831, 0.005459, 0.007818, 0.000007, 0.004411, 0.000008, 0.000005, 0.008035, 0.003919, 0.004203, 0.001702, 0.005397, 0.002077, 0.003267, 0.002954, 0.003295, 0.001741, 0.001878, 0.002920, 0.002045, 0.002015, 0.002813, 0.002635, 0.001117, 0.001853, 0.001416, 0.001156, 0.001113, 0.001512, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.007928, 0.022325, 0.042414, 0.046085, 0.193057, 0.189322, 0.147349, 0.116238, 0.085378, 0.073806, 0.056920, 0.051023, 0.041545, 0.034339, 0.029117, 0.026535, 0.025166, 0.021744, 0.019733, 0.018170, 0.017331, 0.015087, 0.014031, 0.014757, 0.011993, 0.012302, 0.011012, 0.011630, 0.011178, 0.009201, 0.008345, 0.009091, 0.007695, 0.008547, 0.007094, 0.006298, 0.008736, 0.005890, 0.005679, 0.003342, 0.004684, 0.009513, 0.003673, 0.007916, 0.009702, 0.008184, 0.009460, 0.003141, 0.009390, 0.006927, 0.005553, 0.005175, 0.006751, 0.002420, 0.005361, 0.004866, 0.018079, 0.001753, 0.005478, 0.000895, 0.001742, 0.003936, 0.003534, 0.000872, 0.001822, 0.003327, 0.002147, 0.002926, 0.002007, 0.001858, 0.003804, 0.001702, 0.007369, 0.006119, 0.003404, 0.004897, 0.003185, 0.003234, 0.002541, 0.002684, 0.003090, 0.003252, 0.001056, 0.001824, 0.000000, 0.001255, 0.001427, 0.001102, 0.000902, 0.000000, 0.000721, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007742, 0.030904, 0.041821, 0.041861, 0.156861, 0.163177, 0.139128, 0.108415, 0.080608, 0.071868, 0.061990, 0.049567, 0.042014, 0.037261, 0.032615, 0.028179, 0.025077, 0.024711, 0.020755, 0.021158, 0.017545, 0.017530, 0.015664, 0.014026, 0.016234, 0.011975, 0.012612, 0.011066, 0.012498, 0.011628, 0.009318, 0.011062, 0.011947, 0.010424, 0.010450, 0.010820, 0.012462, 0.007553, 0.007572, 0.007158, 0.009790, 0.010433, 0.013647, 0.010538, 0.012505, 0.008437, 0.002633, 0.010442, 0.003493, 0.007470, 0.002419, 0.007722, 0.003148, 0.006967, 0.002841, 0.001744, 0.001750, 0.000000, 0.010004, 0.009768, 0.007191, 0.002785, 0.006029, 0.010348, 0.001506, 0.005117, 0.006381, 0.006413, 0.003183, 0.009659, 0.003546, 0.007289, 0.009019, 0.002536, 0.005760, 0.002862, 0.003547, 0.003092, 0.002149, 0.002124, 0.002707, 0.002776, 0.002642, 0.000475, 0.002815, 0.001048, 0.000650, 0.000000, 0.000000, 0.000000, 0.000000, 0.017406, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000411, 0.010673, 0.044152, 0.042399, 0.046460, 0.143110, 0.142842, 0.116995, 0.095911, 0.087856, 0.070080, 0.055613, 0.050668, 0.042525, 0.043265, 0.032670, 0.030555, 0.025085, 0.024325, 0.021230, 0.018513, 0.020160, 0.020727, 0.016229, 0.015961, 0.013678, 0.012982, 0.013490, 0.013770, 0.012628, 0.014677, 0.012136, 0.011128, 0.008650, 0.014239, 0.006294, 0.015521, 0.009382, 0.005712, 0.015470, 0.005949, 0.009088, 0.009340, 0.018768, 0.011923, 0.002470, 0.010309, 0.010050, 0.006126, 0.001695, 0.006515, 0.006624, 0.001460, 0.005790, 0.004759, 0.000000, 0.005472, 0.001489, 0.006482, 0.009838, 0.005149, 0.006902, 0.003783, 0.001819, 0.007943, 0.007624, 0.001295, 0.005801, 0.001881, 0.003670, 0.004728, 0.008696, 0.003564, 0.000792, 0.000000, 0.004176, 0.002556, 0.002290, 0.003056, 0.003739, 0.004004, 0.003631, 0.003440, 0.003170, 0.003713, 0.001395, 0.000680, 0.000392, 0.000363, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002089, 0.035590, 0.042757, 0.039195, 0.037619, 0.120133, 0.127834, 0.100635, 0.084792, 0.073426, 0.062220, 0.057986, 0.047601, 0.044334, 0.041794, 0.034012, 0.031733, 0.026683, 0.025930, 0.025904, 0.021896, 0.020956, 0.017222, 0.016362, 0.015319, 0.014540, 0.014276, 0.012211, 0.015857, 0.010103, 0.010389, 0.013021, 0.010320, 0.008569, 0.015637, 0.011957, 0.011908, 0.008962, 0.013140, 0.007366, 0.003563, 0.007039, 0.004957, 0.012106, 0.007967, 0.008698, 0.008697, 0.005501, 0.011681, 0.013076, 0.011136, 0.008365, 0.009706, 0.008372, 0.005868, 0.001863, 0.008443, 0.003475, 0.001777, 0.002645, 0.004859, 0.003585, 0.006949, 0.009205, 0.003391, 0.009628, 0.012837, 0.001964, 0.003500, 0.005288, 0.005143, 0.006008, 0.009423, 0.003809, 0.004837, 0.004255, 0.003499, 0.004228, 0.003084, 0.001271, 0.002313, 0.002201, 0.002658, 0.003279, 0.001427, 0.001199, 0.000000, 0.001478, 0.001436, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000063, 0.019835, 0.042111, 0.040659, 0.036446, 0.041337, 0.108346, 0.108157, 0.099650, 0.080720, 0.069994, 0.057388, 0.051556, 0.043217, 0.038692, 0.039298, 0.033978, 0.032577, 0.028060, 0.028674, 0.024352, 0.021766, 0.018823, 0.021590, 0.018298, 0.018624, 0.013988, 0.018154, 0.011996, 0.014793, 0.017615, 0.014113, 0.015879, 0.011536, 0.016393, 0.006025, 0.013937, 0.010468, 0.012809, 0.004352, 0.007174, 0.013493, 0.006392, 0.008293, 0.011146, 0.004730, 0.009844, 0.010014, 0.008427, 0.008062, 0.010882, 0.007564, 0.010063, 0.009605, 0.009577, 0.007401, 0.007027, 0.002095, 0.005240, 0.004964, 0.003969, 0.001937, 0.007227, 0.002853, 0.008556, 0.009907, 0.001245, 0.000000, 0.008979, 0.000732, 0.003719, 0.007749, 0.004304, 0.009875, 0.004968, 0.003785, 0.003901, 0.005213, 0.002566, 0.002817, 0.002391, 0.002423, 0.004662, 0.002457, 0.001858, 0.001011, 0.001142, 0.000000, 0.003422, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007913, 0.025334, 0.042680, 0.034294, 0.029952, 0.044638, 0.101731, 0.091139, 0.085507, 0.075641, 0.064331, 0.059931, 0.052334, 0.052526, 0.041015, 0.036078, 0.033971, 0.034844, 0.030678, 0.024627, 0.023479, 0.020465, 0.019086, 0.017122, 0.017960, 0.014229, 0.014229, 0.016023, 0.014051, 0.011231, 0.013765, 0.009987, 0.015583, 0.010453, 0.011147, 0.007258, 0.013331, 0.008534, 0.007058, 0.012982, 0.006949, 0.002626, 0.014592, 0.008580, 0.003149, 0.009107, 0.006322, 0.011151, 0.012450, 0.007871, 0.009153, 0.002421, 0.006463, 0.011480, 0.005476, 0.011794, 0.015253, 0.004971, 0.002796, 0.005439, 0.000018, 0.004644, 0.000016, 0.005169, 0.007896, 0.007511, 0.003352, 0.010840, 0.004353, 0.007141, 0.004481, 0.001643, 0.003326, 0.005233, 0.003702, 0.003494, 0.003767, 0.002675, 0.002131, 0.002802, 0.001403, 0.002686, 0.004301, 0.002055, 0.001407, 0.000556, 0.000000, 0.001887, 0.003910, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000280, 0.013679, 0.033748, 0.037188, 0.037504, 0.033732, 0.043491, 0.085314, 0.085456, 0.072455, 0.064268, 0.059589, 0.051847, 0.047256, 0.044589, 0.040038, 0.038068, 0.031884, 0.031377, 0.024650, 0.024484, 0.023230, 0.020217, 0.020486, 0.017325, 0.019123, 0.017231, 0.015846, 0.013021, 0.016914, 0.015952, 0.014996, 0.011274, 0.013301, 0.015862, 0.014156, 0.011972, 0.005946, 0.013118, 0.007803, 0.008935, 0.005672, 0.013245, 0.005461, 0.006920, 0.006205, 0.005820, 0.005282, 0.008182, 0.010176, 0.005886, 0.009159, 0.008529, 0.010987, 0.007059, 0.005210, 0.004565, 0.002605, 0.007087, 0.007209, 0.001720, 0.006365, 0.001573, 0.007975, 0.005083, 0.003983, 0.006287, 0.007270, 0.005834, 0.008238, 0.005437, 0.002945, 0.003710, 0.005027, 0.003146, 0.003700, 0.005693, 0.002552, 0.005568, 0.001965, 0.003073, 0.003035, 0.003407, 0.001915, 0.001592, 0.000406, 0.001619, 0.000721, 0.004399, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004708, 0.023775, 0.036630, 0.036603, 0.033793, 0.032074, 0.043933, 0.077653, 0.082530, 0.067474, 0.060025, 0.052239, 0.049563, 0.042740, 0.040021, 0.038529, 0.035302, 0.030741, 0.030248, 0.026523, 0.023537, 0.023441, 0.024901, 0.023937, 0.021049, 0.015741, 0.016696, 0.013600, 0.014201, 0.011436, 0.014507, 0.018497, 0.013197, 0.010403, 0.007871, 0.014633, 0.008284, 0.013299, 0.014181, 0.009830, 0.016155, 0.003077, 0.014414, 0.005331, 0.008921, 0.019545, 0.006541, 0.005107, 0.006829, 0.009943, 0.007237, 0.003367, 0.005962, 0.011611, 0.006326, 0.005583, 0.003866, 0.007715, 0.006176, 0.007531, 0.005860, 0.005711, 0.007086, 0.003586, 0.006698, 0.006032, 0.005857, 0.011498, 0.006736, 0.002650, 0.002467, 0.004093, 0.004564, 0.006124, 0.003114, 0.003733, 0.001205, 0.004676, 0.002994, 0.003071, 0.001515, 0.001463, 0.001561, 0.000433, 0.000167, 0.000782, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000174, 0.012864, 0.030127, 0.031692, 0.037521, 0.033860, 0.030849, 0.040539, 0.068076, 0.072241, 0.062639, 0.057183, 0.046341, 0.047375, 0.040378, 0.041045, 0.034871, 0.034630, 0.032925, 0.030107, 0.025707, 0.026726, 0.025299, 0.022600, 0.020240, 0.018304, 0.016356, 0.017828, 0.014889, 0.011688, 0.011442, 0.011465, 0.011329, 0.012271, 0.010158, 0.012923, 0.009240, 0.007855, 0.013709, 0.009331, 0.005973, 0.016380, 0.008938, 0.004682, 0.012933, 0.016700, 0.007113, 0.010492, 0.008705, 0.005180, 0.013842, 0.005557, 0.012115, 0.009682, 0.009886, 0.006605, 0.004994, 0.004298, 0.000823, 0.002168, 0.009519, 0.011908, 0.004337, 0.007741, 0.009118, 0.003557, 0.006373, 0.009250, 0.007954, 0.001849, 0.003759, 0.009102, 0.003838, 0.004526, 0.003122, 0.003286, 0.003148, 0.003818, 0.003842, 0.004429, 0.001697, 0.003275, 0.002582, 0.002047, 0.001043, 0.000843, 0.000000, 0.001682, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003106, 0.019015, 0.032252, 0.036785, 0.033682, 0.033137, 0.030805, 0.038405, 0.063744, 0.065642, 0.053799, 0.052771, 0.047528, 0.043072, 0.039080, 0.036338, 0.031561, 0.033639, 0.027299, 0.029050, 0.026015, 0.024530, 0.023255, 0.023406, 0.020200, 0.018706, 0.016947, 0.017380, 0.017346, 0.012271, 0.011704, 0.014248, 0.012002, 0.006608, 0.013151, 0.006545, 0.008700, 0.016891, 0.010522, 0.012647, 0.002655, 0.008275, 0.007851, 0.008936, 0.013218, 0.011865, 0.007923, 0.004393, 0.010637, 0.011562, 0.007366, 0.008380, 0.010770, 0.008600, 0.003667, 0.007779, 0.006617, 0.000000, 0.009477, 0.008619, 0.006263, 0.004748, 0.012439, 0.007159, 0.003151, 0.002281, 0.007621, 0.010174, 0.010532, 0.007838, 0.006619, 0.004880, 0.002924, 0.006560, 0.005889, 0.006314, 0.004279, 0.004244, 0.001614, 0.005862, 0.002972, 0.002814, 0.001892, 0.000000, 0.001576, 0.002399, 0.003910, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000262, 0.009505, 0.028520, 0.033382, 0.034641, 0.034448, 0.030443, 0.029747, 0.037371, 0.057104, 0.064452, 0.051206, 0.046828, 0.041861, 0.041087, 0.035699, 0.034691, 0.033966, 0.031343, 0.027854, 0.027553, 0.023673, 0.025511, 0.025510, 0.022117, 0.020164, 0.016678, 0.017229, 0.014212, 0.015080, 0.012626, 0.013599, 0.009987, 0.017236, 0.014529, 0.005606, 0.012742, 0.015491, 0.017132, 0.012421, 0.010314, 0.009638, 0.014764, 0.008665, 0.010438, 0.019330, 0.006658, 0.011905, 0.013878, 0.006672, 0.006442, 0.009029, 0.009510, 0.009737, 0.007342, 0.011988, 0.005479, 0.008754, 0.010979, 0.011252, 0.004220, 0.003972, 0.006111, 0.007238, 0.010859, 0.002045, 0.005701, 0.003884, 0.004758, 0.006113, 0.002096, 0.004556, 0.004370, 0.005107, 0.003956, 0.004626, 0.003494, 0.003595, 0.002944, 0.003610, 0.001183, 0.002310, 0.001414, 0.001903, 0.000843, 0.000000, 0.003512, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000115, 0.002701, 0.013537, 0.025750, 0.032108, 0.032327, 0.030961, 0.031964, 0.032481, 0.039073, 0.054935, 0.053222, 0.045039, 0.043511, 0.041813, 0.037883, 0.036445, 0.033187, 0.030956, 0.029026, 0.029609, 0.030415, 0.020818, 0.026295, 0.026183, 0.020487, 0.016186, 0.019701, 0.017890, 0.015626, 0.018851, 0.010949, 0.016889, 0.016089, 0.019033, 0.015264, 0.007145, 0.009553, 0.009472, 0.008450, 0.011010, 0.013212, 0.010475, 0.014784, 0.008412, 0.011984, 0.007251, 0.009093, 0.011843, 0.008464, 0.013195, 0.007406, 0.009449, 0.009040, 0.001959, 0.004114, 0.005396, 0.006209, 0.011430, 0.004452, 0.002624, 0.007430, 0.002970, 0.008275, 0.008020, 0.006130, 0.006874, 0.004110, 0.010433, 0.003187, 0.006029, 0.006233, 0.006698, 0.005473, 0.004900, 0.004771, 0.003036, 0.002564, 0.002285, 0.002858, 0.003549, 0.002155, 0.002503, 0.000540, 0.000000, 0.000000, 0.003820, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008097, 0.022840, 0.030504, 0.033438, 0.031441, 0.033173, 0.028968, 0.028431, 0.040018, 0.049058, 0.048795, 0.045207, 0.042312, 0.040451, 0.036619, 0.034786, 0.033071, 0.030107, 0.027733, 0.026999, 0.025274, 0.027217, 0.022545, 0.020348, 0.022054, 0.019962, 0.022920, 0.017326, 0.015444, 0.009935, 0.021221, 0.008656, 0.008906, 0.015379, 0.015279, 0.016892, 0.007782, 0.019002, 0.012841, 0.009541, 0.013140, 0.010974, 0.007866, 0.013375, 0.013593, 0.010450, 0.007188, 0.008866, 0.008386, 0.006118, 0.008100, 0.008133, 0.008371, 0.007539, 0.001699, 0.005291, 0.006306, 0.010399, 0.003444, 0.007139, 0.008322, 0.006421, 0.005329, 0.007757, 0.004136, 0.004987, 0.007767, 0.011309, 0.006723, 0.005894, 0.006655, 0.004912, 0.003122, 0.003332, 0.003374, 0.003578, 0.003659, 0.002271, 0.000803, 0.002246, 0.001338, 0.001623, 0.000000, 0.000000, 0.003910, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001841, 0.012909, 0.028877, 0.028693, 0.028263, 0.029604, 0.033771, 0.029435, 0.026811, 0.036927, 0.047052, 0.043578, 0.039599, 0.041396, 0.035675, 0.031230, 0.031573, 0.032438, 0.026989, 0.026553, 0.027548, 0.023443, 0.022532, 0.023185, 0.017192, 0.019118, 0.017068, 0.025482, 0.017756, 0.022278, 0.015679, 0.018789, 0.024494, 0.019949, 0.018096, 0.015928, 0.013974, 0.015750, 0.010785, 0.014183, 0.015931, 0.017697, 0.014928, 0.012737, 0.016799, 0.006232, 0.009461, 0.008822, 0.018617, 0.006780, 0.011486, 0.006094, 0.009647, 0.001157, 0.007300, 0.007482, 0.011224, 0.004880, 0.008347, 0.007279, 0.003502, 0.008268, 0.010096, 0.011135, 0.002920, 0.004460, 0.020409, 0.003903, 0.010180, 0.007239, 0.005432, 0.005935, 0.004533, 0.004267, 0.006008, 0.003496, 0.002254, 0.003968, 0.003377, 0.002632, 0.001492, 0.001992, 0.000732, 0.001468, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005523, 0.020409, 0.024659, 0.026930, 0.030985, 0.029227, 0.029798, 0.031946, 0.030219, 0.035839, 0.042456, 0.042662, 0.036136, 0.035330, 0.033107, 0.034596, 0.031723, 0.028563, 0.029167, 0.024462, 0.025418, 0.023331, 0.020588, 0.023507, 0.019848, 0.021356, 0.016832, 0.020385, 0.018036, 0.012265, 0.014273, 0.016816, 0.023420, 0.015683, 0.020256, 0.015295, 0.008994, 0.016071, 0.016867, 0.005124, 0.007568, 0.007330, 0.013361, 0.011153, 0.006332, 0.016719, 0.010048, 0.012944, 0.019072, 0.011222, 0.005810, 0.010186, 0.008132, 0.012592, 0.013488, 0.008674, 0.003239, 0.011032, 0.010928, 0.010229, 0.011589, 0.001724, 0.002704, 0.005870, 0.003145, 0.005947, 0.009072, 0.005653, 0.007892, 0.004706, 0.004976, 0.006400, 0.004744, 0.005139, 0.002323, 0.003555, 0.003397, 0.001286, 0.002623, 0.001936, 0.001146, 0.000843, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001134, 0.013933, 0.024995, 0.024836, 0.029367, 0.030520, 0.031491, 0.030494, 0.029917, 0.032098, 0.034299, 0.041910, 0.038789, 0.036027, 0.034162, 0.033883, 0.030432, 0.031690, 0.023921, 0.028669, 0.021811, 0.027856, 0.022905, 0.022804, 0.020313, 0.022610, 0.020273, 0.022483, 0.013483, 0.022983, 0.014738, 0.025635, 0.015334, 0.013489, 0.008522, 0.016989, 0.011204, 0.013048, 0.017181, 0.010709, 0.012808, 0.018335, 0.015758, 0.011027, 0.006970, 0.019201, 0.017173, 0.014754, 0.008788, 0.006216, 0.011225, 0.013542, 0.011538, 0.007709, 0.005594, 0.005756, 0.006417, 0.002624, 0.006483, 0.001827, 0.020853, 0.006458, 0.000879, 0.004749, 0.008366, 0.010197, 0.004182, 0.007841, 0.005407, 0.009304, 0.004990, 0.005778, 0.003873, 0.003687, 0.001425, 0.005198, 0.002117, 0.003849, 0.002303, 0.001625, 0.001752, 0.000843, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000200, 0.005646, 0.020369, 0.026219, 0.026506, 0.028278, 0.025783, 0.029401, 0.029315, 0.031676, 0.033255, 0.033806, 0.038173, 0.035377, 0.032914, 0.034827, 0.035171, 0.031638, 0.031426, 0.026704, 0.022132, 0.026796, 0.026618, 0.021374, 0.023189, 0.027940, 0.018266, 0.018676, 0.017944, 0.018723, 0.015131, 0.010704, 0.006953, 0.018544, 0.016197, 0.007811, 0.013093, 0.015053, 0.018376, 0.009539, 0.017438, 0.011515, 0.013903, 0.012977, 0.010475, 0.012308, 0.014461, 0.008884, 0.016421, 0.013391, 0.006389, 0.013178, 0.016233, 0.012686, 0.008907, 0.008662, 0.010363, 0.013531, 0.011158, 0.008814, 0.003244, 0.006396, 0.011022, 0.007747, 0.011747, 0.007076, 0.005933, 0.009435, 0.004882, 0.007649, 0.004325, 0.005564, 0.005157, 0.002980, 0.003067, 0.004843, 0.005661, 0.005469, 0.002478, 0.001395, 0.001216, 0.002365, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001256, 0.012389, 0.021088, 0.026833, 0.025963, 0.028756, 0.025346, 0.027732, 0.031767, 0.031220, 0.029413, 0.033358, 0.035827, 0.036435, 0.032688, 0.031513, 0.030848, 0.029586, 0.027694, 0.025722, 0.027993, 0.024261, 0.024701, 0.020291, 0.020675, 0.025568, 0.010902, 0.021932, 0.019740, 0.015300, 0.022001, 0.017556, 0.011984, 0.010580, 0.014688, 0.007668, 0.017248, 0.021818, 0.018071, 0.008007, 0.016052, 0.006945, 0.013595, 0.007601, 0.009740, 0.002551, 0.003942, 0.013348, 0.008916, 0.006460, 0.002081, 0.006275, 0.012906, 0.017356, 0.004360, 0.003417, 0.003667, 0.019149, 0.003396, 0.007713, 0.015878, 0.005807, 0.005498, 0.006738, 0.012093, 0.007805, 0.006600, 0.005837, 0.006174, 0.003489, 0.003330, 0.005412, 0.002653, 0.004133, 0.003389, 0.003219, 0.000542, 0.002277, 0.001792, 0.000534, 0.000843, 0.004699, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004300, 0.018168, 0.023827, 0.024949, 0.028263, 0.026212, 0.027328, 0.030384, 0.030119, 0.031988, 0.030197, 0.032280, 0.032851, 0.032727, 0.031982, 0.033001, 0.030996, 0.024366, 0.026673, 0.026766, 0.026992, 0.025084, 0.027678, 0.023650, 0.021756, 0.017928, 0.022749, 0.021306, 0.020120, 0.019628, 0.023819, 0.016539, 0.018222, 0.018981, 0.018071, 0.016640, 0.014029, 0.016504, 0.012417, 0.012572, 0.016383, 0.009165, 0.011871, 0.007339, 0.013978, 0.007241, 0.008778, 0.008300, 0.007255, 0.004071, 0.010447, 0.011335, 0.009095, 0.008292, 0.015198, 0.010638, 0.005172, 0.013215, 0.014734, 0.008654, 0.005324, 0.005841, 0.002465, 0.005100, 0.006099, 0.016912, 0.006813, 0.006873, 0.006177, 0.006696, 0.004440, 0.004487, 0.003588, 0.003916, 0.004613, 0.003115, 0.002944, 0.002305, 0.002954, 0.000843, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000696, 0.011932, 0.020703, 0.023850, 0.024115, 0.025161, 0.025777, 0.026152, 0.028923, 0.027857, 0.028730, 0.030233, 0.033406, 0.032144, 0.033702, 0.028343, 0.028490, 0.028394, 0.027126, 0.022160, 0.030920, 0.024524, 0.023782, 0.016802, 0.021185, 0.024341, 0.023748, 0.023762, 0.013637, 0.016139, 0.019118, 0.018136, 0.014173, 0.020103, 0.020458, 0.020570, 0.015329, 0.012116, 0.019557, 0.015266, 0.018220, 0.018434, 0.009971, 0.020925, 0.007293, 0.017587, 0.022811, 0.007294, 0.004326, 0.021009, 0.010972, 0.012011, 0.011761, 0.009970, 0.005053, 0.013587, 0.011403, 0.008384, 0.010960, 0.006080, 0.006408, 0.007900, 0.005764, 0.012637, 0.011035, 0.005531, 0.006169, 0.007314, 0.007958, 0.004777, 0.004945, 0.005253, 0.003504, 0.003611, 0.002499, 0.002488, 0.004039, 0.001533, 0.000728, 0.000000, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003912, 0.015564, 0.021768, 0.024449, 0.022641, 0.025932, 0.026141, 0.028462, 0.030316, 0.031823, 0.029465, 0.030496, 0.027183, 0.033133, 0.031098, 0.031352, 0.025494, 0.027934, 0.029467, 0.023832, 0.025974, 0.024281, 0.021749, 0.021338, 0.020296, 0.018447, 0.026124, 0.022479, 0.012383, 0.015115, 0.016585, 0.012064, 0.015780, 0.009801, 0.010929, 0.016275, 0.018667, 0.011111, 0.018648, 0.012990, 0.008039, 0.010337, 0.005501, 0.010181, 0.009500, 0.010732, 0.009775, 0.015981, 0.010902, 0.012267, 0.010966, 0.007523, 0.007151, 0.012255, 0.021748, 0.013178, 0.008092, 0.009486, 0.005229, 0.008035, 0.006341, 0.010982, 0.005188, 0.006986, 0.002654, 0.010194, 0.006415, 0.005735, 0.004724, 0.003578, 0.005724, 0.004321, 0.003570, 0.003006, 0.004404, 0.002701, 0.001059, 0.000684, 0.000000, 0.001702, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000545, 0.010089, 0.020051, 0.021146, 0.020306, 0.024434, 0.023053, 0.026183, 0.028232, 0.032270, 0.030482, 0.030675, 0.033789, 0.027824, 0.029542, 0.028565, 0.029320, 0.028323, 0.025435, 0.024020, 0.024750, 0.024297, 0.018979, 0.020611, 0.018940, 0.022372, 0.025869, 0.016002, 0.016810, 0.018626, 0.016459, 0.015363, 0.015670, 0.006789, 0.014126, 0.010760, 0.012037, 0.005343, 0.012379, 0.011036, 0.014525, 0.007189, 0.009077, 0.013268, 0.010094, 0.012036, 0.005883, 0.014112, 0.027367, 0.010035, 0.009220, 0.016415, 0.009777, 0.011241, 0.009195, 0.006823, 0.015800, 0.012108, 0.014044, 0.016915, 0.007348, 0.010008, 0.003572, 0.005478, 0.010627, 0.007698, 0.006956, 0.006889, 0.005971, 0.005503, 0.005192, 0.002320, 0.004295, 0.002433, 0.003813, 0.003023, 0.003484, 0.000000, 0.001687, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002968, 0.016294, 0.020981, 0.020694, 0.023606, 0.023352, 0.024212, 0.024854, 0.027743, 0.031407, 0.031159, 0.030583, 0.033388, 0.030161, 0.030825, 0.028261, 0.024752, 0.024708, 0.023488, 0.022882, 0.033109, 0.023940, 0.021975, 0.025223, 0.026665, 0.020747, 0.020460, 0.018794, 0.016981, 0.022133, 0.017013, 0.015183, 0.016406, 0.009299, 0.013499, 0.017901, 0.017004, 0.016742, 0.005870, 0.010602, 0.018336, 0.016589, 0.011039, 0.008199, 0.012870, 0.022332, 0.007889, 0.008464, 0.006785, 0.015638, 0.010162, 0.010228, 0.004908, 0.011446, 0.006204, 0.004439, 0.003695, 0.007231, 0.006821, 0.013453, 0.017459, 0.005354, 0.008438, 0.009762, 0.008133, 0.007253, 0.005113, 0.006771, 0.006218, 0.002892, 0.005077, 0.004846, 0.003567, 0.004339, 0.003576, 0.002631, 0.002328, 0.001687, 0.000000, 0.000000, 0.015307, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000366, 0.007336, 0.018478, 0.021046, 0.020972, 0.021803, 0.022418, 0.021197, 0.024710, 0.026212, 0.027906, 0.029158, 0.028384, 0.031521, 0.030099, 0.027201, 0.026152, 0.028184, 0.026738, 0.022913, 0.024855, 0.022629, 0.026759, 0.019654, 0.021401, 0.011089, 0.024918, 0.011508, 0.011679, 0.020128, 0.011042, 0.014679, 0.014516, 0.012106, 0.010908, 0.016760, 0.018264, 0.027652, 0.018950, 0.020408, 0.009372, 0.005719, 0.012227, 0.020303, 0.004623, 0.009092, 0.022587, 0.005120, 0.004510, 0.010687, 0.019398, 0.021170, 0.018636, 0.016144, 0.005589, 0.016883, 0.005641, 0.010028, 0.009367, 0.007993, 0.004915, 0.007884, 0.012180, 0.007448, 0.005406, 0.005702, 0.004957, 0.005626, 0.006628, 0.004461, 0.007552, 0.001779, 0.004481, 0.005443, 0.003175, 0.002207, 0.000962, 0.000000, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000084, 0.002683, 0.011845, 0.018673, 0.018353, 0.020687, 0.024020, 0.022429, 0.022869, 0.027018, 0.030339, 0.031811, 0.030811, 0.030020, 0.029224, 0.030704, 0.028199, 0.029316, 0.025145, 0.025654, 0.022585, 0.025492, 0.024875, 0.022131, 0.017297, 0.021217, 0.012680, 0.019801, 0.020111, 0.013015, 0.022363, 0.014622, 0.011703, 0.010706, 0.009092, 0.008410, 0.013673, 0.025831, 0.009733, 0.011420, 0.003728, 0.009579, 0.006122, 0.012360, 0.008377, 0.012138, 0.011483, 0.008492, 0.011934, 0.003398, 0.006878, 0.007850, 0.003149, 0.016914, 0.012475, 0.005010, 0.012619, 0.006349, 0.015217, 0.012182, 0.000781, 0.006740, 0.005308, 0.006013, 0.006790, 0.006551, 0.007328, 0.006465, 0.006727, 0.004524, 0.005578, 0.006847, 0.004804, 0.004966, 0.003460, 0.002711, 0.002185, 0.003332, 0.004993, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000393, 0.005774, 0.016517, 0.020658, 0.018959, 0.020716, 0.023833, 0.022762, 0.024214, 0.026547, 0.030327, 0.030879, 0.032169, 0.032440, 0.027259, 0.030936, 0.026277, 0.029885, 0.028427, 0.025189, 0.025199, 0.030113, 0.015363, 0.016886, 0.018143, 0.027227, 0.018355, 0.014512, 0.019703, 0.013768, 0.023567, 0.020325, 0.020011, 0.018265, 0.009198, 0.012209, 0.024211, 0.008421, 0.016117, 0.009771, 0.011277, 0.009035, 0.010019, 0.010614, 0.009940, 0.010178, 0.008045, 0.003165, 0.007286, 0.011558, 0.009696, 0.010737, 0.008898, 0.011277, 0.004180, 0.009455, 0.004696, 0.009077, 0.010020, 0.009799, 0.012737, 0.007610, 0.009321, 0.007106, 0.008092, 0.006658, 0.006244, 0.006169, 0.006077, 0.005977, 0.003930, 0.005046, 0.007530, 0.002614, 0.002460, 0.000389, 0.001662, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000053, 0.001593, 0.010751, 0.016839, 0.018712, 0.018219, 0.020677, 0.020750, 0.024320, 0.023957, 0.027108, 0.027706, 0.027805, 0.028774, 0.030025, 0.030262, 0.030816, 0.026487, 0.026033, 0.027123, 0.022393, 0.022699, 0.025755, 0.022433, 0.011872, 0.024496, 0.026053, 0.022293, 0.016560, 0.016657, 0.012553, 0.027405, 0.013914, 0.020700, 0.009742, 0.018477, 0.011021, 0.010350, 0.007744, 0.018056, 0.020756, 0.020628, 0.012565, 0.018953, 0.011629, 0.013784, 0.014911, 0.010709, 0.007435, 0.011264, 0.010594, 0.010915, 0.012364, 0.012882, 0.014312, 0.010287, 0.010721, 0.011521, 0.002293, 0.008655, 0.005320, 0.009088, 0.011065, 0.006524, 0.008747, 0.007052, 0.006338, 0.004636, 0.004579, 0.005058, 0.003991, 0.005799, 0.002775, 0.002442, 0.002756, 0.001145, 0.000363, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000280, 0.005037, 0.014481, 0.016999, 0.017299, 0.019868, 0.020744, 0.021447, 0.023632, 0.023461, 0.025025, 0.028637, 0.028184, 0.027508, 0.033352, 0.028910, 0.030969, 0.028339, 0.025187, 0.031625, 0.019063, 0.027317, 0.018394, 0.014768, 0.018757, 0.034462, 0.020641, 0.012268, 0.017426, 0.014633, 0.017526, 0.019284, 0.013653, 0.014878, 0.023887, 0.017975, 0.010066, 0.014824, 0.009556, 0.013414, 0.024297, 0.021678, 0.009601, 0.016335, 0.007123, 0.019809, 0.009841, 0.014907, 0.009870, 0.010657, 0.011455, 0.010152, 0.011082, 0.007374, 0.003986, 0.009547, 0.002933, 0.012241, 0.006933, 0.010031, 0.002659, 0.015441, 0.008235, 0.009979, 0.006469, 0.005340, 0.004464, 0.005122, 0.005541, 0.004230, 0.002632, 0.006303, 0.004780, 0.003435, 0.003243, 0.001687, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000034, 0.001816, 0.008168, 0.016550, 0.017492, 0.015870, 0.016879, 0.020386, 0.021612, 0.021957, 0.024104, 0.025690, 0.025902, 0.028564, 0.030247, 0.027457, 0.031044, 0.025969, 0.025997, 0.023812, 0.024789, 0.026268, 0.026530, 0.023533, 0.023772, 0.013201, 0.014728, 0.030656, 0.021039, 0.017412, 0.025616, 0.018327, 0.017170, 0.009573, 0.017292, 0.025054, 0.019233, 0.018908, 0.005333, 0.014035, 0.013500, 0.014491, 0.010930, 0.021354, 0.016414, 0.015706, 0.010675, 0.009576, 0.023166, 0.013854, 0.009410, 0.016416, 0.013686, 0.020952, 0.007937, 0.018729, 0.012169, 0.010522, 0.013211, 0.012142, 0.014757, 0.008998, 0.009245, 0.008526, 0.006723, 0.007905, 0.006249, 0.005155, 0.007228, 0.006180, 0.008136, 0.006710, 0.003512, 0.001742, 0.002278, 0.001448, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000588, 0.003624, 0.011491, 0.016672, 0.017466, 0.018775, 0.019027, 0.019559, 0.020755, 0.023599, 0.023968, 0.027358, 0.029100, 0.028768, 0.031718, 0.026555, 0.033370, 0.025065, 0.028905, 0.033199, 0.027209, 0.023026, 0.017305, 0.022440, 0.017464, 0.028329, 0.016855, 0.021063, 0.015523, 0.021421, 0.020641, 0.023905, 0.023352, 0.019137, 0.017001, 0.014735, 0.017726, 0.010752, 0.022530, 0.008934, 0.012327, 0.006639, 0.018103, 0.012747, 0.014237, 0.014212, 0.011021, 0.015432, 0.013497, 0.009346, 0.007511, 0.014617, 0.010629, 0.011713, 0.016262, 0.018046, 0.007221, 0.011182, 0.012370, 0.011633, 0.009072, 0.009767, 0.005190, 0.008646, 0.009982, 0.008417, 0.004528, 0.005809, 0.007392, 0.006437, 0.004835, 0.003090, 0.002817, 0.001491, 0.004801, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000035, 0.001612, 0.007876, 0.013836, 0.016926, 0.018032, 0.017419, 0.020255, 0.019151, 0.021011, 0.022399, 0.023988, 0.029010, 0.029062, 0.026138, 0.030077, 0.030270, 0.030941, 0.027270, 0.030125, 0.027596, 0.030739, 0.024739, 0.021549, 0.026364, 0.023301, 0.019747, 0.020534, 0.020278, 0.023225, 0.014256, 0.011702, 0.024619, 0.012597, 0.019499, 0.020968, 0.024678, 0.021754, 0.015346, 0.018518, 0.017074, 0.027797, 0.016540, 0.009646, 0.008495, 0.019455, 0.008845, 0.012511, 0.010701, 0.016353, 0.013469, 0.015990, 0.010377, 0.010307, 0.011490, 0.005876, 0.009250, 0.007797, 0.011342, 0.006014, 0.012800, 0.008264, 0.010343, 0.006577, 0.008347, 0.006063, 0.007397, 0.006445, 0.005574, 0.002121, 0.002685, 0.003477, 0.002172, 0.002002, 0.002519, 0.000000, 0.003910, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000228, 0.003232, 0.011897, 0.012691, 0.015202, 0.015461, 0.018012, 0.019096, 0.019695, 0.020882, 0.023562, 0.028483, 0.025386, 0.032208, 0.029119, 0.027048, 0.026249, 0.030031, 0.021241, 0.034074, 0.027311, 0.025463, 0.023325, 0.029755, 0.018108, 0.023738, 0.016563, 0.022607, 0.014036, 0.016549, 0.020171, 0.021748, 0.008730, 0.017716, 0.012978, 0.013888, 0.016170, 0.013793, 0.014255, 0.014683, 0.017462, 0.017894, 0.020461, 0.014680, 0.013756, 0.014089, 0.006978, 0.016024, 0.005199, 0.013332, 0.020096, 0.011417, 0.012594, 0.013669, 0.007653, 0.010677, 0.008703, 0.004477, 0.011739, 0.000000, 0.011419, 0.008473, 0.008903, 0.007344, 0.005661, 0.005496, 0.007251, 0.005118, 0.002403, 0.005150, 0.004145, 0.003404, 0.004541, 0.002027, 0.001602, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000886, 0.006015, 0.009313, 0.015245, 0.015989, 0.015598, 0.016282, 0.019306, 0.018929, 0.023548, 0.024646, 0.024266, 0.024195, 0.028498, 0.026678, 0.033898, 0.030910, 0.025756, 0.029034, 0.036601, 0.028018, 0.028438, 0.023713, 0.029010, 0.028186, 0.019123, 0.021453, 0.023441, 0.018941, 0.012259, 0.024693, 0.012140, 0.018975, 0.023426, 0.017663, 0.012833, 0.021157, 0.016975, 0.007857, 0.012267, 0.006379, 0.012587, 0.014013, 0.016256, 0.014039, 0.016074, 0.008529, 0.017699, 0.013508, 0.016959, 0.018018, 0.015319, 0.013137, 0.010413, 0.005930, 0.021719, 0.004618, 0.012957, 0.014289, 0.007163, 0.007949, 0.008350, 0.007911, 0.010861, 0.008303, 0.004044, 0.005764, 0.007838, 0.006594, 0.003453, 0.002073, 0.003244, 0.001206, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000207, 0.002595, 0.009116, 0.012628, 0.013435, 0.014991, 0.014361, 0.020052, 0.019960, 0.018861, 0.021667, 0.022986, 0.023168, 0.028042, 0.031789, 0.029258, 0.021969, 0.024818, 0.020228, 0.035480, 0.033735, 0.031227, 0.022114, 0.025385, 0.031585, 0.033791, 0.017489, 0.027638, 0.010787, 0.022810, 0.024827, 0.013799, 0.005483, 0.022435, 0.023296, 0.011669, 0.021905, 0.017558, 0.006992, 0.012615, 0.015074, 0.011902, 0.014976, 0.021159, 0.017773, 0.008044, 0.014942, 0.016487, 0.006025, 0.009449, 0.003678, 0.006648, 0.017980, 0.013300, 0.009563, 0.013748, 0.009849, 0.006324, 0.012738, 0.010061, 0.005963, 0.011516, 0.007426, 0.007342, 0.005411, 0.005496, 0.005860, 0.004038, 0.004887, 0.004602, 0.003920, 0.004178, 0.001687, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000494, 0.005209, 0.008493, 0.011016, 0.014695, 0.012702, 0.015773, 0.018417, 0.020096, 0.019061, 0.022372, 0.023166, 0.025055, 0.025396, 0.030381, 0.030911, 0.030044, 0.030998, 0.025317, 0.027683, 0.020085, 0.022060, 0.031492, 0.026555, 0.019257, 0.028446, 0.025070, 0.022431, 0.029376, 0.033219, 0.027048, 0.012628, 0.016840, 0.024424, 0.011730, 0.012815, 0.014337, 0.029863, 0.015670, 0.010637, 0.023715, 0.010664, 0.011664, 0.017447, 0.017773, 0.014660, 0.022149, 0.010865, 0.012341, 0.014156, 0.012431, 0.022025, 0.022570, 0.013671, 0.011204, 0.010008, 0.005508, 0.009144, 0.009696, 0.008739, 0.006563, 0.009273, 0.008245, 0.007409, 0.008915, 0.005042, 0.004601, 0.004515, 0.003060, 0.002864, 0.002304, 0.004471, 0.004685, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000328, 0.002341, 0.006539, 0.009505, 0.010814, 0.013503, 0.012028, 0.015839, 0.019032, 0.018106, 0.022695, 0.020022, 0.022870, 0.026976, 0.030463, 0.029829, 0.027502, 0.028290, 0.024707, 0.029041, 0.030606, 0.027858, 0.025802, 0.019942, 0.022476, 0.028023, 0.022396, 0.026269, 0.027414, 0.013578, 0.015549, 0.011473, 0.019230, 0.019329, 0.020079, 0.022922, 0.011580, 0.020622, 0.017427, 0.020696, 0.011067, 0.019623, 0.024949, 0.015924, 0.016459, 0.009909, 0.008926, 0.010751, 0.013217, 0.009621, 0.010482, 0.011877, 0.014567, 0.009981, 0.015758, 0.003427, 0.007933, 0.016315, 0.009219, 0.011101, 0.007360, 0.007792, 0.010101, 0.006464, 0.005339, 0.007959, 0.005442, 0.005158, 0.004463, 0.002859, 0.001985, 0.000843, 0.003357, 0.001682, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000648, 0.003897, 0.008384, 0.010534, 0.011054, 0.015522, 0.013331, 0.017546, 0.018785, 0.019672, 0.023315, 0.019379, 0.024227, 0.028017, 0.025157, 0.027274, 0.030485, 0.032476, 0.028488, 0.027348, 0.032083, 0.019714, 0.031955, 0.016295, 0.019741, 0.026535, 0.023929, 0.020624, 0.024814, 0.012076, 0.007654, 0.018613, 0.030113, 0.017671, 0.016183, 0.019670, 0.015020, 0.012022, 0.017442, 0.020885, 0.011970, 0.022233, 0.007577, 0.021171, 0.013195, 0.018691, 0.011404, 0.010251, 0.016714, 0.024823, 0.019436, 0.005865, 0.013635, 0.018124, 0.017564, 0.015245, 0.008944, 0.009740, 0.006579, 0.009112, 0.009587, 0.007629, 0.008381, 0.003920, 0.006242, 0.004658, 0.004828, 0.004350, 0.001752, 0.003129, 0.001602, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000118, 0.001197, 0.005846, 0.007585, 0.011021, 0.012735, 0.012258, 0.012362, 0.015382, 0.016141, 0.019073, 0.021537, 0.020693, 0.016948, 0.026471, 0.029049, 0.020612, 0.024915, 0.027159, 0.026367, 0.029353, 0.020794, 0.031832, 0.016976, 0.035426, 0.027243, 0.021572, 0.032613, 0.023681, 0.018926, 0.015986, 0.013058, 0.017440, 0.023525, 0.014742, 0.019932, 0.015222, 0.022092, 0.013809, 0.020495, 0.007753, 0.010348, 0.014130, 0.006919, 0.019027, 0.011326, 0.016187, 0.019402, 0.018574, 0.018610, 0.014346, 0.011112, 0.018648, 0.012234, 0.008650, 0.018070, 0.012208, 0.011429, 0.010459, 0.009516, 0.007433, 0.008827, 0.005658, 0.006421, 0.006121, 0.005179, 0.004427, 0.004724, 0.002819, 0.000777, 0.002115, 0.003355, 0.003910, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000295, 0.002084, 0.006189, 0.009322, 0.011009, 0.012391, 0.013938, 0.017289, 0.017349, 0.019353, 0.018421, 0.025773, 0.021487, 0.023607, 0.021123, 0.032753, 0.031337, 0.024499, 0.032569, 0.022311, 0.038548, 0.020783, 0.028938, 0.026499, 0.020958, 0.029881, 0.026542, 0.023184, 0.024545, 0.015751, 0.016325, 0.012750, 0.022366, 0.009699, 0.021019, 0.020004, 0.021161, 0.013672, 0.020743, 0.013171, 0.017425, 0.014735, 0.014365, 0.010644, 0.016274, 0.020736, 0.013078, 0.009319, 0.011261, 0.010485, 0.027519, 0.015410, 0.008320, 0.012856, 0.014610, 0.000895, 0.011088, 0.007481, 0.009794, 0.009036, 0.008951, 0.006946, 0.008836, 0.006628, 0.004094, 0.004901, 0.003724, 0.002156, 0.002958, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000074, 0.000739, 0.004506, 0.006240, 0.009345, 0.009984, 0.009755, 0.013574, 0.015273, 0.014210, 0.018423, 0.021668, 0.016032, 0.020508, 0.024803, 0.025830, 0.023578, 0.023837, 0.032614, 0.024345, 0.031865, 0.025993, 0.028006, 0.017387, 0.024160, 0.025799, 0.024068, 0.018493, 0.022554, 0.017085, 0.015308, 0.020979, 0.018894, 0.025417, 0.025735, 0.019396, 0.018160, 0.020828, 0.021608, 0.014880, 0.012276, 0.015900, 0.010326, 0.017959, 0.016957, 0.013334, 0.026592, 0.021789, 0.013409, 0.019660, 0.016674, 0.010952, 0.017768, 0.013144, 0.014007, 0.018149, 0.011563, 0.009653, 0.012570, 0.009283, 0.007247, 0.009859, 0.008413, 0.004596, 0.006470, 0.004865, 0.005053, 0.004701, 0.003272, 0.002644, 0.005016, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000051, 0.001754, 0.004905, 0.007272, 0.008233, 0.010511, 0.011319, 0.014037, 0.015121, 0.015897, 0.017999, 0.015316, 0.024597, 0.019612, 0.028426, 0.026722, 0.024389, 0.022059, 0.021875, 0.025935, 0.016981, 0.027734, 0.024547, 0.025120, 0.026967, 0.019701, 0.022730, 0.024461, 0.021676, 0.021638, 0.017878, 0.014580, 0.028107, 0.020441, 0.023804, 0.011030, 0.009379, 0.015859, 0.019071, 0.020108, 0.010851, 0.011507, 0.011777, 0.013330, 0.007066, 0.017447, 0.018101, 0.017327, 0.019282, 0.014670, 0.015082, 0.011958, 0.013548, 0.017692, 0.014974, 0.009610, 0.010277, 0.008866, 0.008452, 0.009375, 0.006832, 0.005295, 0.006557, 0.006501, 0.007117, 0.004248, 0.003789, 0.002331, 0.003737, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000055, 0.000504, 0.002173, 0.005551, 0.006003, 0.007842, 0.011365, 0.011926, 0.012295, 0.013968, 0.016832, 0.014764, 0.017605, 0.018549, 0.016934, 0.022546, 0.025417, 0.021250, 0.022436, 0.025457, 0.033773, 0.029420, 0.023658, 0.033353, 0.026009, 0.029275, 0.024728, 0.028723, 0.026169, 0.019751, 0.023620, 0.029652, 0.031779, 0.018969, 0.023057, 0.015132, 0.015500, 0.017432, 0.020167, 0.019683, 0.022786, 0.021380, 0.022397, 0.009223, 0.011613, 0.014822, 0.010949, 0.022279, 0.015078, 0.007744, 0.016894, 0.004372, 0.019114, 0.017023, 0.012515, 0.012481, 0.008775, 0.009293, 0.009483, 0.008653, 0.006621, 0.006469, 0.007618, 0.008320, 0.006177, 0.004837, 0.003801, 0.002343, 0.001206, 0.007432, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000208, 0.001270, 0.002452, 0.006019, 0.007974, 0.009015, 0.010745, 0.013781, 0.014306, 0.015425, 0.014993, 0.014065, 0.016647, 0.018456, 0.013142, 0.017981, 0.022426, 0.024941, 0.027497, 0.017267, 0.026682, 0.020905, 0.027917, 0.030775, 0.026869, 0.023330, 0.019615, 0.017367, 0.041544, 0.022075, 0.033796, 0.019080, 0.018052, 0.018959, 0.019342, 0.018810, 0.027815, 0.030906, 0.022650, 0.014511, 0.014453, 0.017585, 0.014351, 0.024062, 0.015543, 0.023595, 0.010792, 0.016002, 0.012015, 0.008858, 0.015718, 0.014599, 0.022604, 0.011750, 0.013308, 0.012378, 0.010827, 0.011693, 0.009321, 0.008317, 0.007646, 0.004338, 0.008745, 0.007048, 0.005148, 0.005455, 0.004732, 0.002168, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000313, 0.001651, 0.003134, 0.004496, 0.006366, 0.010274, 0.007531, 0.013312, 0.012533, 0.015613, 0.014749, 0.017460, 0.020513, 0.021691, 0.023302, 0.022165, 0.017763, 0.019367, 0.028472, 0.026726, 0.031004, 0.031609, 0.034488, 0.020197, 0.030952, 0.024517, 0.032028, 0.013100, 0.030155, 0.033245, 0.021240, 0.014757, 0.026328, 0.020796, 0.025919, 0.010993, 0.019214, 0.009723, 0.015210, 0.011076, 0.024377, 0.011713, 0.009490, 0.006497, 0.013576, 0.014608, 0.018285, 0.014028, 0.005714, 0.015460, 0.018861, 0.009047, 0.008599, 0.014025, 0.013932, 0.009837, 0.008267, 0.008334, 0.008883, 0.009900, 0.005865, 0.004683, 0.005728, 0.005892, 0.003039, 0.004070, 0.002401, 0.000721, 0.003665, 0.006972, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000055, 0.000625, 0.001220, 0.004003, 0.004675, 0.005541, 0.008878, 0.009254, 0.012678, 0.011775, 0.011208, 0.017601, 0.020428, 0.015841, 0.030409, 0.026897, 0.021721, 0.024231, 0.024112, 0.024498, 0.028509, 0.022585, 0.023511, 0.024212, 0.022526, 0.019403, 0.022614, 0.019909, 0.025362, 0.018426, 0.013313, 0.011789, 0.006788, 0.018044, 0.026509, 0.015909, 0.030817, 0.013664, 0.026204, 0.013959, 0.023645, 0.013109, 0.020657, 0.013759, 0.025031, 0.012130, 0.009311, 0.017422, 0.013652, 0.013210, 0.012105, 0.018338, 0.012723, 0.015592, 0.009569, 0.012556, 0.008063, 0.006246, 0.007961, 0.007215, 0.006634, 0.006256, 0.004453, 0.005431, 0.005346, 0.003065, 0.002893, 0.001678, 0.000000, 0.015359, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000173, 0.000754, 0.002270, 0.002902, 0.004129, 0.005376, 0.009454, 0.009182, 0.009796, 0.011878, 0.012798, 0.008901, 0.009419, 0.018677, 0.020438, 0.018532, 0.022399, 0.015647, 0.023906, 0.026549, 0.024233, 0.031961, 0.025650, 0.030656, 0.022060, 0.019046, 0.039612, 0.019554, 0.030077, 0.014657, 0.034435, 0.014598, 0.015789, 0.032337, 0.019165, 0.011145, 0.022743, 0.018115, 0.017085, 0.018446, 0.014872, 0.015239, 0.017646, 0.014526, 0.012581, 0.014915, 0.017682, 0.015782, 0.018504, 0.009097, 0.006021, 0.006068, 0.014776, 0.010222, 0.011244, 0.008411, 0.010314, 0.008528, 0.011597, 0.008014, 0.005848, 0.006965, 0.005244, 0.002666, 0.001407, 0.001236, 0.003204, 0.001682, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000112, 0.000216, 0.001729, 0.001482, 0.002691, 0.004497, 0.005515, 0.007914, 0.011303, 0.009794, 0.013014, 0.014626, 0.014547, 0.011130, 0.020209, 0.015686, 0.020814, 0.014786, 0.021820, 0.032181, 0.020697, 0.024909, 0.028441, 0.031149, 0.024467, 0.020444, 0.016034, 0.017951, 0.035949, 0.031935, 0.023829, 0.019179, 0.024371, 0.021667, 0.017382, 0.022412, 0.017590, 0.024101, 0.014953, 0.016943, 0.020718, 0.019031, 0.011153, 0.012533, 0.014954, 0.017111, 0.027609, 0.025788, 0.017693, 0.010194, 0.010944, 0.010035, 0.012919, 0.011634, 0.012297, 0.010517, 0.009905, 0.005891, 0.007310, 0.004784, 0.007120, 0.007076, 0.005984, 0.004749, 0.004097, 0.005424, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000440, 0.000980, 0.002147, 0.003697, 0.004510, 0.005872, 0.009975, 0.010554, 0.009953, 0.013474, 0.011919, 0.011254, 0.014629, 0.015170, 0.015263, 0.022306, 0.024120, 0.023921, 0.013421, 0.023217, 0.021037, 0.018694, 0.038239, 0.029619, 0.014588, 0.031263, 0.029645, 0.014769, 0.022211, 0.021450, 0.017956, 0.027606, 0.020036, 0.025670, 0.017587, 0.025441, 0.027067, 0.018511, 0.012484, 0.009677, 0.020541, 0.013581, 0.018909, 0.011467, 0.013818, 0.025227, 0.010783, 0.011862, 0.014345, 0.012388, 0.015004, 0.012513, 0.009526, 0.008728, 0.009750, 0.011973, 0.007116, 0.008236, 0.009406, 0.006631, 0.005499, 0.004691, 0.003694, 0.005427, 0.004903, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000124, 0.000439, 0.001156, 0.002589, 0.003611, 0.003471, 0.004456, 0.008849, 0.009072, 0.011169, 0.012986, 0.014440, 0.018237, 0.017260, 0.022514, 0.023160, 0.031358, 0.020028, 0.012930, 0.018252, 0.022853, 0.019430, 0.028712, 0.019117, 0.028907, 0.014639, 0.022641, 0.029553, 0.014035, 0.034734, 0.022073, 0.024698, 0.026575, 0.025475, 0.019778, 0.023417, 0.020761, 0.025074, 0.017967, 0.023172, 0.014581, 0.012920, 0.006806, 0.006642, 0.020324, 0.019257, 0.016042, 0.014216, 0.015221, 0.022554, 0.014617, 0.015265, 0.012080, 0.009393, 0.006676, 0.007759, 0.005507, 0.010583, 0.007665, 0.009678, 0.005193, 0.004359, 0.002332, 0.006672, 0.005609, 0.005592, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000412, 0.000667, 0.001695, 0.004818, 0.003966, 0.006090, 0.004652, 0.007204, 0.008008, 0.007237, 0.009400, 0.019448, 0.014102, 0.017667, 0.017513, 0.018306, 0.019781, 0.014386, 0.013907, 0.019176, 0.016476, 0.022245, 0.020574, 0.013738, 0.024825, 0.018164, 0.015852, 0.029252, 0.017290, 0.028306, 0.016849, 0.021639, 0.019628, 0.018211, 0.014805, 0.029111, 0.015599, 0.017030, 0.012202, 0.016861, 0.022761, 0.008554, 0.005857, 0.017620, 0.008729, 0.019466, 0.021005, 0.008255, 0.011950, 0.011672, 0.010745, 0.010334, 0.010516, 0.007949, 0.009143, 0.013791, 0.009705, 0.005096, 0.005438, 0.005365, 0.004629, 0.001687, 0.002399, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000207, 0.000486, 0.001036, 0.001649, 0.001089, 0.003463, 0.006158, 0.007557, 0.005708, 0.008426, 0.009143, 0.013366, 0.009435, 0.016874, 0.019331, 0.012001, 0.024826, 0.013745, 0.019931, 0.019722, 0.018850, 0.036993, 0.007489, 0.021389, 0.016837, 0.025422, 0.035010, 0.027405, 0.022724, 0.008854, 0.022677, 0.018524, 0.038720, 0.026678, 0.026083, 0.013648, 0.023917, 0.004213, 0.007080, 0.010997, 0.023030, 0.012004, 0.033704, 0.013407, 0.013101, 0.017914, 0.016172, 0.013971, 0.013774, 0.014294, 0.010376, 0.010204, 0.011243, 0.008459, 0.008653, 0.009821, 0.009365, 0.006305, 0.005349, 0.004450, 0.003225, 0.002460, 0.004077, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000156, 0.000590, 0.001304, 0.001769, 0.003745, 0.005720, 0.002016, 0.003807, 0.009405, 0.009592, 0.005872, 0.009082, 0.012302, 0.018742, 0.010052, 0.006442, 0.012699, 0.014143, 0.019419, 0.017602, 0.011771, 0.017047, 0.020474, 0.019549, 0.025450, 0.019073, 0.020032, 0.021842, 0.019326, 0.014037, 0.013448, 0.027305, 0.021587, 0.018914, 0.015762, 0.012495, 0.019991, 0.015768, 0.013198, 0.025527, 0.016131, 0.006307, 0.014874, 0.018352, 0.015540, 0.014412, 0.007772, 0.014341, 0.016604, 0.011453, 0.008534, 0.010847, 0.009247, 0.005801, 0.007621, 0.009475, 0.005296, 0.005917, 0.003579, 0.002666, 0.004207, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000365, 0.000507, 0.000478, 0.001053, 0.003465, 0.004130, 0.004743, 0.004822, 0.006115, 0.004979, 0.011853, 0.009600, 0.012262, 0.015796, 0.012361, 0.012137, 0.017001, 0.017433, 0.018903, 0.019378, 0.023006, 0.032109, 0.031815, 0.025838, 0.022000, 0.016480, 0.019033, 0.021764, 0.023242, 0.027252, 0.030252, 0.011343, 0.018921, 0.014942, 0.023273, 0.014659, 0.021176, 0.007742, 0.005953, 0.014496, 0.015235, 0.017373, 0.015668, 0.013706, 0.013664, 0.021058, 0.015554, 0.013850, 0.009780, 0.009499, 0.010140, 0.011119, 0.007868, 0.007096, 0.008663, 0.005404, 0.005501, 0.003383, 0.003692, 0.002489, 0.001678, 0.003910, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000111, 0.000316, 0.000589, 0.003247, 0.002080, 0.004995, 0.005619, 0.001695, 0.003030, 0.007805, 0.014803, 0.017931, 0.009192, 0.010009, 0.006397, 0.014312, 0.017485, 0.008351, 0.003826, 0.023713, 0.020749, 0.021862, 0.021048, 0.018314, 0.020894, 0.018956, 0.019247, 0.011100, 0.020124, 0.022646, 0.021249, 0.021780, 0.017700, 0.028044, 0.012566, 0.012125, 0.019579, 0.022209, 0.011319, 0.019292, 0.016793, 0.019756, 0.008162, 0.019511, 0.017109, 0.016227, 0.014971, 0.012625, 0.009785, 0.009681, 0.007673, 0.010426, 0.007959, 0.006652, 0.005342, 0.006887, 0.003365, 0.002659, 0.000000, 0.004713, 0.003910, 0.016215, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000620, 0.000463, 0.000276, 0.001990, 0.001035, 0.007173, 0.008666, 0.010005, 0.009916, 0.005281, 0.007977, 0.011890, 0.014470, 0.009551, 0.019172, 0.023704, 0.013060, 0.020873, 0.016103, 0.024348, 0.019449, 0.015091, 0.015423, 0.028312, 0.023846, 0.032957, 0.014302, 0.023839, 0.019416, 0.020675, 0.014942, 0.013536, 0.023545, 0.013658, 0.021536, 0.017402, 0.010519, 0.016165, 0.030506, 0.020205, 0.013522, 0.006262, 0.017394, 0.013567, 0.011110, 0.008771, 0.010961, 0.010598, 0.014535, 0.006961, 0.010217, 0.009188, 0.007751, 0.005894, 0.003238, 0.002980, 0.002893, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000236, 0.000334, 0.000000, 0.001083, 0.000917, 0.001987, 0.001480, 0.001632, 0.007421, 0.006702, 0.005553, 0.006601, 0.013276, 0.012162, 0.013126, 0.007176, 0.021182, 0.010743, 0.014636, 0.020535, 0.012532, 0.025691, 0.014994, 0.007165, 0.016554, 0.014761, 0.023005, 0.016690, 0.019648, 0.026050, 0.006505, 0.019960, 0.029003, 0.014846, 0.027344, 0.015978, 0.018894, 0.016321, 0.026762, 0.006138, 0.018319, 0.010386, 0.017048, 0.017006, 0.018885, 0.012289, 0.011542, 0.013497, 0.010527, 0.008911, 0.009585, 0.007343, 0.005166, 0.008805, 0.006210, 0.006075, 0.004203, 0.002980, 0.002530, 0.003219, 0.000000, 0.006972, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000541, 0.000290, 0.000007, 0.004159, 0.001610, 0.002468, 0.004954, 0.004769, 0.002717, 0.008553, 0.010192, 0.009451, 0.011725, 0.010402, 0.016220, 0.015657, 0.014165, 0.015110, 0.012380, 0.022214, 0.025923, 0.027656, 0.016583, 0.028445, 0.023192, 0.020623, 0.013086, 0.024020, 0.027512, 0.015169, 0.022828, 0.023020, 0.018599, 0.023776, 0.017508, 0.015456, 0.017014, 0.007551, 0.018843, 0.012639, 0.021893, 0.008249, 0.014686, 0.012071, 0.012023, 0.010443, 0.009155, 0.006834, 0.005661, 0.010596, 0.009400, 0.003991, 0.006572, 0.004014, 0.004285, 0.000000, 0.003355, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000468, 0.000012, 0.001754, 0.002523, 0.004842, 0.007273, 0.004250, 0.018061, 0.019003, 0.025444, 0.030883, 0.044455, 0.034175, 0.058357, 0.071679, 0.066776, 0.086790, 0.068436, 0.084522, 0.088472, 0.119670, 0.107776, 0.113115, 0.108518, 0.124482, 0.127014, 0.122557, 0.136278, 0.143312, 0.131013, 0.167655, 0.145134, 0.155191, 0.121068, 0.123532, 0.120853, 0.118275, 0.135381, 0.123286, 0.125045, 0.139652, 0.150519, 0.122911, 0.097537, 0.094257, 0.081001, 0.078324, 0.069921, 0.070617, 0.065832, 0.056983, 0.057294, 0.046737, 0.032342, 0.032810, 0.014653, 0.012663, 0.013413, 0.006972, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001168, 0.000627, 0.000648, 0.004673, 0.005852, 0.003069, 0.006688, 0.015240, 0.016295, 0.020613, 0.014315, 0.025542, 0.038818, 0.040936, 0.055966, 0.047896, 0.071409, 0.065277, 0.078660, 0.096389, 0.084530, 0.088278, 0.108067, 0.114567, 0.116578, 0.135296, 0.113802, 0.138589, 0.111924, 0.139691, 0.121799, 0.137717, 0.107913, 0.103913, 0.113651, 0.107336, 0.086447, 0.082281, 0.069862, 0.064143, 0.067542, 0.066513, 0.062569, 0.059166, 0.047008, 0.031204, 0.023755, 0.022538, 0.015159, 0.017323, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001666, 0.003091, 0.004074, 0.000000, 0.002126, 0.002420, 0.006197, 0.003540, 0.013126, 0.014056, 0.019669, 0.023417, 0.024547, 0.041048, 0.042598, 0.064984, 0.047393, 0.060277, 0.062368, 0.079726, 0.073323, 0.111748, 0.114174, 0.114573, 0.130174, 0.152464, 0.156162, 0.166908, 0.179621, 0.208515, 0.197028, 0.176389, 0.159612, 0.149425, 0.133079, 0.120398, 0.121241, 0.120284, 0.095480, 0.067026, 0.056790, 0.054637, 0.030169, 0.035194, 0.039402, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002010, 0.000000, 0.001829, 0.001886, 0.005488, 0.009930, 0.007723, 0.017256, 0.005121, 0.006822, 0.007370, 0.021215, 0.025441, 0.052780, 0.093569, 0.147600, 0.162667, 0.167353, 0.155109, 0.146829, 0.134233, 0.106687, 0.116551, 0.093565, 0.072063, 0.055367, 0.051498, 0.022312, 0.054747, 0.039402, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004006, 0.014344, 0.034628, 0.078879, 0.109475, 0.134526, 0.146506, 0.137068, 0.121090, 0.118691, 0.099649, 0.064653, 0.061352, 0.042595, 0.040636, 0.023463, 0.048644, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000490, 0.002853, 0.011128, 0.030070, 0.064481, 0.087755, 0.101029, 0.124513, 0.109568, 0.092692, 0.065220, 0.055441, 0.043454, 0.046667, 0.038306, 0.027105, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000776, 0.000552, 0.003196, 0.012506, 0.030600, 0.053515, 0.084168, 0.095128, 0.087913, 0.068349, 0.055944, 0.037908, 0.025048, 0.031284, 0.016215, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000276, 0.000839, 0.000918, 0.003723, 0.011942, 0.030339, 0.058750, 0.214862, 0.312502, 0.254047, 0.212206, 0.192639, 0.163272, 0.080149, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006385, 0.122770, 0.201640, 0.181998, 0.180896, 0.175526, 0.145932, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007990, 0.075666, 0.166671, 0.160286, 0.156196, 0.145932, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008124, 0.060490, 0.128794, 0.117092, 0.129718, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011809, 0.040072, 0.081674, 0.145008, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000843, 0.008388, 0.027373, 0.064859, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011731, 0.032429, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/app_numubar_bkg.txt <==
energy(#app_numubar_bkg)<
@energy =
{0,98, 0.000000, 0.732619, 0.069097, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003567, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002754, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003828, 0.005254, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002231, 0.000000, 0.002513, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.267381, 0.715464, 0.068775, 0.105627, 0.000000, 0.000000, 0.001511, 0.000000, 0.010259, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011568, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000003, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.215439, 0.483224, 0.089514, 0.000511, 0.020183, 0.006634, 0.006851, 0.000000, 0.021911, 0.000000, 0.004326, 0.000000, 0.007002, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004985, 0.000000, 0.000000, 0.000000, 0.000000, 0.005031, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000055, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006199, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001960, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.286897, 0.351096, 0.295604, 0.077460, 0.076071, 0.065641, 0.013203, 0.052107, 0.026143, 0.010169, 0.003223, 0.000000, 0.011498, 0.004117, 0.014966, 0.000000, 0.004276, 0.005870, 0.001161, 0.008939, 0.008621, 0.005411, 0.009062, 0.002503, 0.000000, 0.008270, 0.012058, 0.003864, 0.004949, 0.010118, 0.000000, 0.011319, 0.000000, 0.003534, 0.003420, 0.004021, 0.000000, 0.006544, 0.000000, 0.000000, 0.003548, 0.000000, 0.004060, 0.006105, 0.004062, 0.003436, 0.006354, 0.000000, 0.005973, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.015845, 0.000000, 0.005974, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011445, 0.000000, 0.000000, 0.000000, 0.012616, 0.000000, 0.000000, 0.000000, 0.000003, 0.001770, 0.000003, 0.002778, 0.000000, 0.003143, 0.000000, 0.002709, 0.000000, 0.000000, 0.000818, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.161104, 0.197606, 0.212698, 0.262977, 0.140615, 0.091334, 0.041056, 0.056421, 0.051138, 0.027639, 0.042231, 0.021974, 0.004236, 0.021655, 0.018383, 0.018594, 0.023389, 0.028927, 0.023158, 0.013502, 0.005700, 0.008508, 0.015172, 0.007157, 0.010654, 0.003138, 0.000000, 0.012257, 0.000000, 0.008109, 0.006452, 0.000000, 0.006434, 0.013269, 0.000000, 0.005151, 0.015809, 0.012053, 0.000000, 0.006141, 0.016476, 0.005589, 0.000000, 0.005657, 0.013828, 0.000052, 0.000050, 0.000000, 0.009864, 0.006324, 0.006784, 0.000000, 0.000000, 0.005159, 0.006066, 0.009036, 0.000044, 0.017554, 0.000000, 0.000000, 0.029361, 0.019690, 0.000000, 0.000000, 0.010742, 0.010585, 0.014144, 0.000000, 0.000000, 0.006754, 0.011606, 0.000000, 0.000000, 0.008500, 0.000000, 0.000000, 0.000000, 0.000000, 0.001849, 0.002159, 0.002400, 0.003231, 0.000000, 0.002059, 0.003991, 0.000000, 0.000000, 0.001656, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.182509, 0.146194, 0.179284, 0.156613, 0.143658, 0.047347, 0.051400, 0.018986, 0.057721, 0.037359, 0.044424, 0.026550, 0.030189, 0.017032, 0.017611, 0.024899, 0.018116, 0.015759, 0.013856, 0.024042, 0.004226, 0.021229, 0.014250, 0.014492, 0.013380, 0.010077, 0.010138, 0.005457, 0.000000, 0.011139, 0.003418, 0.007751, 0.004303, 0.008710, 0.010444, 0.008676, 0.006917, 0.000000, 0.000000, 0.008909, 0.005133, 0.011017, 0.000049, 0.012623, 0.005113, 0.025454, 0.000000, 0.037121, 0.006922, 0.005932, 0.008036, 0.000059, 0.000050, 0.007827, 0.017302, 0.000000, 0.010409, 0.000000, 0.000000, 0.008585, 0.021820, 0.023834, 0.000000, 0.011083, 0.013844, 0.014828, 0.000037, 0.019892, 0.000000, 0.000000, 0.013489, 0.000000, 0.000000, 0.000000, 0.020554, 0.000000, 0.001855, 0.003198, 0.007591, 0.002477, 0.003931, 0.000000, 0.008394, 0.006304, 0.003360, 0.000000, 0.001565, 0.000000, 0.000000, 0.013507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.073648, 0.069248, 0.152304, 0.230027, 0.169871, 0.088662, 0.090452, 0.053072, 0.050605, 0.096638, 0.031574, 0.034389, 0.047947, 0.048981, 0.040902, 0.028174, 0.009009, 0.042627, 0.024583, 0.015109, 0.011782, 0.011357, 0.006536, 0.037185, 0.015569, 0.008504, 0.010429, 0.019085, 0.024929, 0.014744, 0.016132, 0.021866, 0.023796, 0.007002, 0.005151, 0.003917, 0.009022, 0.012993, 0.010336, 0.008487, 0.010612, 0.019432, 0.018172, 0.017053, 0.009964, 0.013132, 0.006199, 0.008807, 0.000000, 0.000000, 0.016994, 0.009407, 0.006073, 0.000000, 0.000000, 0.008133, 0.019343, 0.007652, 0.000000, 0.009326, 0.011008, 0.000000, 0.000047, 0.009794, 0.000000, 0.015259, 0.000000, 0.000000, 0.000038, 0.000000, 0.000000, 0.000044, 0.000057, 0.000000, 0.008969, 0.011978, 0.015516, 0.008781, 0.006150, 0.002627, 0.004330, 0.002584, 0.005728, 0.000000, 0.000000, 0.003951, 0.002145, 0.001304, 0.004483, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.215833, 0.155227, 0.101227, 0.130386, 0.233769, 0.160633, 0.073142, 0.129627, 0.066958, 0.073504, 0.050762, 0.041780, 0.018131, 0.051033, 0.025632, 0.042237, 0.026807, 0.018123, 0.033729, 0.011761, 0.037992, 0.020179, 0.005692, 0.020357, 0.009097, 0.021225, 0.023846, 0.028423, 0.007562, 0.023322, 0.014461, 0.020731, 0.004538, 0.020109, 0.009036, 0.016898, 0.009359, 0.005441, 0.013475, 0.010407, 0.011142, 0.015981, 0.000000, 0.005567, 0.019416, 0.004131, 0.025952, 0.024301, 0.007312, 0.030950, 0.000000, 0.000000, 0.007827, 0.009216, 0.005963, 0.020696, 0.008970, 0.000000, 0.000048, 0.000000, 0.000000, 0.000000, 0.011180, 0.000000, 0.012477, 0.011424, 0.011175, 0.012108, 0.010227, 0.013489, 0.045558, 0.012278, 0.000000, 0.010894, 0.011658, 0.001976, 0.014548, 0.003326, 0.010021, 0.008132, 0.002825, 0.010500, 0.011358, 0.005763, 0.000003, 0.004235, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.048417, 0.039471, 0.034726, 0.098130, 0.178830, 0.077521, 0.174937, 0.094407, 0.076222, 0.057519, 0.067376, 0.051735, 0.044512, 0.030708, 0.038931, 0.037563, 0.046632, 0.034875, 0.005833, 0.021890, 0.021386, 0.010487, 0.052258, 0.028447, 0.013493, 0.028352, 0.009485, 0.004761, 0.028510, 0.008389, 0.020898, 0.023853, 0.009060, 0.024144, 0.022383, 0.004478, 0.014656, 0.023355, 0.016283, 0.025970, 0.000000, 0.006105, 0.028605, 0.016809, 0.000000, 0.004396, 0.000000, 0.012702, 0.014625, 0.008231, 0.000000, 0.012729, 0.005490, 0.000000, 0.000000, 0.008919, 0.000000, 0.009306, 0.010240, 0.011411, 0.012005, 0.015333, 0.012548, 0.012472, 0.025192, 0.024052, 0.023772, 0.009634, 0.000039, 0.024618, 0.000042, 0.000000, 0.032433, 0.000000, 0.000000, 0.007862, 0.006498, 0.006041, 0.014101, 0.002231, 0.005215, 0.002611, 0.006482, 0.013945, 0.004794, 0.005403, 0.005583, 0.000000, 0.000000, 0.164163, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011495, 0.096734, 0.112401, 0.034451, 0.071805, 0.122010, 0.088785, 0.114328, 0.060352, 0.070313, 0.067757, 0.025510, 0.039830, 0.036705, 0.025149, 0.020166, 0.059133, 0.029567, 0.033494, 0.035141, 0.056272, 0.027350, 0.013534, 0.004047, 0.024719, 0.030968, 0.030434, 0.032426, 0.029924, 0.038616, 0.034879, 0.015203, 0.025794, 0.012123, 0.029898, 0.003996, 0.009869, 0.005312, 0.008664, 0.022925, 0.020763, 0.024221, 0.011513, 0.016314, 0.020464, 0.011464, 0.008141, 0.019811, 0.006759, 0.008176, 0.010691, 0.007344, 0.005550, 0.008137, 0.006862, 0.017914, 0.026450, 0.042737, 0.000000, 0.000000, 0.023799, 0.000000, 0.000000, 0.000000, 0.000000, 0.032182, 0.000000, 0.010619, 0.000000, 0.013489, 0.000000, 0.027262, 0.000000, 0.010163, 0.030058, 0.008425, 0.006678, 0.003576, 0.000003, 0.002148, 0.008419, 0.008733, 0.003663, 0.003492, 0.004215, 0.003568, 0.002616, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016360, 0.068583, 0.070653, 0.078550, 0.047028, 0.108419, 0.062476, 0.081250, 0.065855, 0.065850, 0.036110, 0.035804, 0.033204, 0.060657, 0.046854, 0.052914, 0.030134, 0.034821, 0.012896, 0.029967, 0.047180, 0.040148, 0.017700, 0.024291, 0.033086, 0.009654, 0.016220, 0.024384, 0.019298, 0.018421, 0.012044, 0.035197, 0.024535, 0.000000, 0.016804, 0.000000, 0.033254, 0.013602, 0.020572, 0.016810, 0.034396, 0.010553, 0.008755, 0.026062, 0.028078, 0.033333, 0.022107, 0.000000, 0.015200, 0.009478, 0.012486, 0.007827, 0.007852, 0.000000, 0.009702, 0.017431, 0.009605, 0.010240, 0.012852, 0.000000, 0.000051, 0.020391, 0.000000, 0.000000, 0.010276, 0.010678, 0.000000, 0.000033, 0.000000, 0.012719, 0.000000, 0.000000, 0.000000, 0.000000, 0.006151, 0.006997, 0.007942, 0.004809, 0.009036, 0.002937, 0.002686, 0.003972, 0.003494, 0.009033, 0.004500, 0.005412, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.024957, 0.022377, 0.052649, 0.068320, 0.052257, 0.068459, 0.082865, 0.080634, 0.067482, 0.069741, 0.043172, 0.046660, 0.041203, 0.053730, 0.041719, 0.027234, 0.038096, 0.044421, 0.055331, 0.010637, 0.023425, 0.005708, 0.009018, 0.023887, 0.023045, 0.020246, 0.008452, 0.020404, 0.036825, 0.033904, 0.024141, 0.004197, 0.017153, 0.025395, 0.023118, 0.023164, 0.009025, 0.011016, 0.016393, 0.029866, 0.005694, 0.010094, 0.000065, 0.006199, 0.008661, 0.006191, 0.006486, 0.031146, 0.008566, 0.021213, 0.016326, 0.018475, 0.007942, 0.038611, 0.008924, 0.000000, 0.029141, 0.000000, 0.011943, 0.012023, 0.018098, 0.023693, 0.014523, 0.035094, 0.000041, 0.000000, 0.000000, 0.036964, 0.000000, 0.029136, 0.031004, 0.000000, 0.010277, 0.010135, 0.008285, 0.004047, 0.009810, 0.006592, 0.016435, 0.008672, 0.007221, 0.002413, 0.000000, 0.002965, 0.000949, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.026938, 0.086003, 0.036903, 0.046171, 0.031674, 0.026676, 0.039483, 0.086894, 0.074064, 0.070378, 0.054971, 0.036590, 0.055381, 0.009672, 0.038287, 0.054617, 0.015879, 0.025278, 0.033059, 0.005514, 0.020012, 0.022655, 0.036640, 0.015222, 0.037035, 0.019443, 0.026918, 0.016382, 0.003973, 0.027204, 0.016829, 0.020352, 0.010713, 0.024654, 0.009146, 0.011271, 0.016195, 0.005559, 0.021012, 0.006105, 0.041091, 0.009649, 0.025874, 0.000046, 0.016884, 0.007806, 0.006572, 0.000000, 0.009407, 0.006805, 0.015655, 0.018339, 0.000000, 0.008504, 0.017344, 0.006549, 0.010240, 0.019002, 0.012080, 0.014138, 0.011215, 0.000000, 0.000000, 0.007381, 0.000000, 0.010978, 0.020943, 0.000043, 0.000000, 0.000000, 0.000000, 0.009522, 0.011978, 0.012057, 0.004579, 0.008685, 0.011412, 0.002234, 0.017151, 0.002320, 0.008318, 0.003269, 0.000004, 0.003807, 0.004449, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.019695, 0.059990, 0.048755, 0.013969, 0.039142, 0.028944, 0.051142, 0.030385, 0.050232, 0.086898, 0.046790, 0.053652, 0.054891, 0.030053, 0.011514, 0.034702, 0.054798, 0.019683, 0.022174, 0.045515, 0.024387, 0.021294, 0.024645, 0.031084, 0.019842, 0.021058, 0.016288, 0.057293, 0.030327, 0.012648, 0.017032, 0.030137, 0.004634, 0.007402, 0.028444, 0.028389, 0.004511, 0.034208, 0.005603, 0.052590, 0.005327, 0.003543, 0.038908, 0.010517, 0.025486, 0.000051, 0.034250, 0.017038, 0.010701, 0.012670, 0.016133, 0.014906, 0.007952, 0.009756, 0.016659, 0.009605, 0.019536, 0.022822, 0.010649, 0.012324, 0.000000, 0.000000, 0.000106, 0.009484, 0.000000, 0.010619, 0.019229, 0.013539, 0.012618, 0.000000, 0.024683, 0.010340, 0.010703, 0.014274, 0.014493, 0.005079, 0.005252, 0.002447, 0.005300, 0.002983, 0.003611, 0.003459, 0.000000, 0.003855, 0.002599, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010738, 0.055865, 0.045939, 0.037499, 0.051731, 0.021760, 0.038670, 0.037146, 0.055484, 0.103243, 0.059624, 0.047490, 0.047559, 0.021416, 0.030913, 0.016623, 0.040686, 0.038861, 0.036530, 0.041487, 0.023029, 0.007319, 0.035716, 0.017024, 0.021964, 0.040379, 0.023526, 0.011512, 0.024605, 0.025333, 0.016222, 0.015148, 0.013166, 0.017347, 0.027159, 0.021934, 0.005328, 0.015849, 0.021277, 0.021988, 0.016184, 0.033046, 0.016914, 0.017671, 0.036675, 0.007312, 0.023656, 0.007604, 0.006631, 0.008485, 0.009216, 0.000043, 0.027467, 0.026772, 0.020427, 0.000000, 0.000061, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012359, 0.000039, 0.020238, 0.000000, 0.012719, 0.013690, 0.020900, 0.010340, 0.011978, 0.014602, 0.005185, 0.005768, 0.007200, 0.008035, 0.008257, 0.002987, 0.007945, 0.000005, 0.004410, 0.006137, 0.001494, 0.004327, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009917, 0.023978, 0.052598, 0.068406, 0.036958, 0.030577, 0.047229, 0.048466, 0.026455, 0.035525, 0.072886, 0.039912, 0.052536, 0.066381, 0.033312, 0.040576, 0.016248, 0.013442, 0.030013, 0.028607, 0.038380, 0.049584, 0.014895, 0.020035, 0.019596, 0.012596, 0.008266, 0.032916, 0.008786, 0.025686, 0.024879, 0.010143, 0.012623, 0.028839, 0.024073, 0.029921, 0.006249, 0.015682, 0.011415, 0.016782, 0.015562, 0.019435, 0.017401, 0.016607, 0.006479, 0.041495, 0.027861, 0.018430, 0.026654, 0.007284, 0.009216, 0.009319, 0.009709, 0.000000, 0.006862, 0.008941, 0.023122, 0.010727, 0.012261, 0.033540, 0.000000, 0.015793, 0.033552, 0.023263, 0.010619, 0.052357, 0.012811, 0.010712, 0.013690, 0.009750, 0.018474, 0.000000, 0.008297, 0.010023, 0.002156, 0.011518, 0.010978, 0.013813, 0.012153, 0.000003, 0.010264, 0.000003, 0.006098, 0.005946, 0.000001, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007072, 0.041989, 0.056320, 0.037218, 0.031797, 0.037875, 0.011610, 0.042991, 0.036103, 0.076243, 0.036123, 0.049784, 0.049140, 0.030824, 0.041050, 0.037091, 0.031627, 0.042084, 0.033470, 0.042119, 0.010663, 0.035656, 0.038205, 0.045598, 0.012097, 0.031952, 0.007759, 0.016192, 0.020717, 0.034978, 0.038748, 0.028844, 0.015013, 0.005954, 0.012289, 0.022607, 0.011257, 0.020188, 0.017903, 0.028082, 0.007271, 0.011026, 0.007777, 0.013867, 0.019774, 0.000000, 0.009478, 0.012811, 0.000042, 0.007870, 0.008905, 0.008056, 0.016131, 0.000000, 0.010302, 0.029778, 0.011943, 0.013494, 0.011069, 0.000000, 0.000000, 0.034813, 0.000000, 0.021238, 0.026743, 0.000039, 0.000000, 0.000000, 0.023093, 0.010378, 0.023423, 0.008154, 0.005678, 0.012273, 0.010901, 0.004379, 0.012129, 0.010823, 0.003972, 0.006983, 0.004794, 0.003031, 0.001494, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011295, 0.039931, 0.031082, 0.072625, 0.026934, 0.057840, 0.038273, 0.023089, 0.029046, 0.036651, 0.042485, 0.031621, 0.042431, 0.021436, 0.033544, 0.032419, 0.022173, 0.045778, 0.033131, 0.056145, 0.042639, 0.017576, 0.022860, 0.016756, 0.021107, 0.020714, 0.037566, 0.029464, 0.004456, 0.014785, 0.009638, 0.023862, 0.014139, 0.000000, 0.007103, 0.038089, 0.021881, 0.006105, 0.011189, 0.026074, 0.017422, 0.000000, 0.034098, 0.017625, 0.008285, 0.016462, 0.008213, 0.013311, 0.007827, 0.016877, 0.015591, 0.008292, 0.007220, 0.027352, 0.000000, 0.000000, 0.023668, 0.013494, 0.011180, 0.024005, 0.013692, 0.021815, 0.011676, 0.030302, 0.000000, 0.013489, 0.029314, 0.000000, 0.000042, 0.020323, 0.012016, 0.013706, 0.007567, 0.006124, 0.002316, 0.010401, 0.008228, 0.010161, 0.006557, 0.006193, 0.000000, 0.008081, 0.006883, 0.000001, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011598, 0.025658, 0.048898, 0.071942, 0.023388, 0.041422, 0.050326, 0.013874, 0.030535, 0.023994, 0.061919, 0.064729, 0.039118, 0.035290, 0.031123, 0.030863, 0.031899, 0.035127, 0.033664, 0.032942, 0.038448, 0.031424, 0.009034, 0.021864, 0.023934, 0.025280, 0.012219, 0.029314, 0.057357, 0.020044, 0.011192, 0.023043, 0.005135, 0.013051, 0.010959, 0.044211, 0.030145, 0.040071, 0.005618, 0.016990, 0.029358, 0.008807, 0.020547, 0.021302, 0.009365, 0.016719, 0.014220, 0.028271, 0.025468, 0.025713, 0.000052, 0.008972, 0.019210, 0.026498, 0.034233, 0.022356, 0.012581, 0.019876, 0.012472, 0.015849, 0.000000, 0.034339, 0.000000, 0.009031, 0.000000, 0.020944, 0.027381, 0.022730, 0.018934, 0.011978, 0.008545, 0.003900, 0.010662, 0.012265, 0.004382, 0.014093, 0.009137, 0.019071, 0.000002, 0.004797, 0.004708, 0.002946, 0.000002, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.044672, 0.032323, 0.037056, 0.046581, 0.020165, 0.009387, 0.045142, 0.010683, 0.013808, 0.011322, 0.013085, 0.030888, 0.025677, 0.059647, 0.025642, 0.036943, 0.058861, 0.019399, 0.029600, 0.031332, 0.026453, 0.012711, 0.020186, 0.036678, 0.027243, 0.025039, 0.029253, 0.018141, 0.037467, 0.000000, 0.032001, 0.022075, 0.004511, 0.010391, 0.015597, 0.045955, 0.029033, 0.010372, 0.031874, 0.017968, 0.016131, 0.019839, 0.013632, 0.016462, 0.027514, 0.014024, 0.036847, 0.026800, 0.017760, 0.009658, 0.000000, 0.000000, 0.030618, 0.022558, 0.010887, 0.000000, 0.021009, 0.012741, 0.000000, 0.000000, 0.012359, 0.000070, 0.041413, 0.000000, 0.000000, 0.013690, 0.032511, 0.009073, 0.000000, 0.014470, 0.014281, 0.006474, 0.010073, 0.002234, 0.002675, 0.011624, 0.000000, 0.006613, 0.000003, 0.002638, 0.005357, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.018668, 0.032936, 0.060786, 0.052575, 0.048273, 0.041188, 0.008655, 0.022581, 0.025394, 0.011573, 0.035876, 0.029897, 0.039414, 0.031735, 0.033383, 0.022313, 0.031591, 0.031577, 0.015377, 0.020189, 0.018083, 0.036493, 0.023196, 0.018839, 0.018920, 0.033157, 0.026032, 0.021314, 0.023707, 0.025536, 0.019966, 0.005405, 0.006828, 0.049062, 0.027449, 0.012330, 0.023794, 0.011123, 0.027806, 0.017661, 0.006755, 0.018137, 0.023016, 0.016462, 0.027398, 0.013540, 0.015156, 0.000000, 0.000000, 0.009658, 0.025249, 0.009605, 0.019333, 0.011459, 0.023645, 0.026987, 0.022270, 0.036915, 0.015793, 0.012026, 0.011523, 0.000000, 0.010471, 0.000000, 0.000047, 0.027381, 0.000000, 0.017382, 0.011978, 0.010401, 0.008390, 0.004110, 0.007432, 0.012449, 0.005407, 0.006879, 0.000000, 0.010475, 0.004167, 0.006591, 0.002754, 0.004914, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008822, 0.045535, 0.033524, 0.066464, 0.056052, 0.029111, 0.014728, 0.014647, 0.010655, 0.003272, 0.019692, 0.052787, 0.024770, 0.028093, 0.027186, 0.014187, 0.028913, 0.039369, 0.007836, 0.047318, 0.036692, 0.027809, 0.028967, 0.010984, 0.011497, 0.016913, 0.005151, 0.037362, 0.017103, 0.019572, 0.017194, 0.008963, 0.034957, 0.021733, 0.023770, 0.000000, 0.017684, 0.027870, 0.006489, 0.000000, 0.033534, 0.006337, 0.015795, 0.000000, 0.019492, 0.007827, 0.000000, 0.017715, 0.000052, 0.016490, 0.000000, 0.010240, 0.000000, 0.000000, 0.039081, 0.000000, 0.000000, 0.000000, 0.012026, 0.000000, 0.000000, 0.009263, 0.013348, 0.023668, 0.041604, 0.017498, 0.010374, 0.000000, 0.008434, 0.006847, 0.005057, 0.002481, 0.004248, 0.013896, 0.009198, 0.007127, 0.000002, 0.000003, 0.005135, 0.000000, 0.000000, 0.014519, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003110, 0.028688, 0.031137, 0.026204, 0.027496, 0.027696, 0.020410, 0.032795, 0.000000, 0.035121, 0.017866, 0.033770, 0.030584, 0.048970, 0.027108, 0.022427, 0.076600, 0.033590, 0.032377, 0.023937, 0.045373, 0.035115, 0.030747, 0.016258, 0.012835, 0.040734, 0.038409, 0.010536, 0.017309, 0.026518, 0.011791, 0.029653, 0.026341, 0.021604, 0.029590, 0.016312, 0.031586, 0.006119, 0.017446, 0.008807, 0.019753, 0.014625, 0.013531, 0.000000, 0.000000, 0.030151, 0.010480, 0.017715, 0.000052, 0.017727, 0.009656, 0.019178, 0.000000, 0.009462, 0.011790, 0.022440, 0.000000, 0.000000, 0.000000, 0.062200, 0.021307, 0.009406, 0.000097, 0.022722, 0.040600, 0.011546, 0.000038, 0.022059, 0.011637, 0.006888, 0.005884, 0.009856, 0.006369, 0.011104, 0.013577, 0.011061, 0.003492, 0.000000, 0.004324, 0.000971, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007201, 0.008854, 0.046724, 0.025024, 0.039214, 0.013524, 0.029552, 0.042075, 0.007010, 0.021814, 0.015466, 0.040653, 0.030438, 0.031996, 0.018733, 0.029531, 0.036924, 0.037366, 0.035066, 0.034774, 0.035979, 0.017369, 0.035228, 0.026095, 0.021873, 0.004451, 0.030557, 0.021083, 0.035284, 0.033937, 0.017176, 0.010995, 0.044115, 0.017086, 0.011332, 0.017228, 0.013385, 0.032164, 0.000000, 0.014021, 0.035147, 0.008231, 0.019000, 0.033519, 0.007869, 0.020425, 0.000047, 0.009706, 0.016634, 0.020479, 0.049512, 0.000061, 0.020487, 0.012372, 0.000033, 0.000000, 0.015654, 0.036079, 0.000000, 0.010649, 0.011894, 0.012846, 0.050069, 0.013690, 0.011314, 0.010340, 0.000000, 0.015043, 0.008945, 0.008569, 0.007187, 0.006352, 0.008740, 0.021049, 0.007945, 0.000000, 0.000000, 0.004438, 0.007869, 0.000001, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.035113, 0.038636, 0.015408, 0.036252, 0.024933, 0.014738, 0.026195, 0.027474, 0.022149, 0.026596, 0.028887, 0.028712, 0.003767, 0.011023, 0.011498, 0.025462, 0.018876, 0.045843, 0.003196, 0.022215, 0.020266, 0.015746, 0.037196, 0.020452, 0.024746, 0.021965, 0.012444, 0.014975, 0.022780, 0.021192, 0.031847, 0.036289, 0.023325, 0.023843, 0.022097, 0.005400, 0.010612, 0.007669, 0.006875, 0.000000, 0.023758, 0.027304, 0.013975, 0.029646, 0.000000, 0.032745, 0.026602, 0.024183, 0.029332, 0.029699, 0.034421, 0.011943, 0.013348, 0.010348, 0.013726, 0.030191, 0.023555, 0.046717, 0.009245, 0.010471, 0.013527, 0.000000, 0.000000, 0.000000, 0.000000, 0.013238, 0.006489, 0.010390, 0.011800, 0.002770, 0.014682, 0.008588, 0.009221, 0.007945, 0.009994, 0.004794, 0.004396, 0.002988, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004101, 0.027002, 0.023804, 0.048435, 0.040177, 0.009073, 0.015005, 0.020468, 0.030784, 0.022137, 0.013946, 0.013147, 0.035663, 0.019363, 0.035707, 0.032504, 0.008460, 0.009489, 0.016426, 0.016431, 0.022859, 0.026893, 0.026159, 0.035030, 0.020603, 0.014368, 0.021858, 0.043042, 0.011146, 0.009374, 0.027250, 0.006123, 0.016597, 0.052534, 0.000057, 0.012774, 0.012171, 0.008873, 0.012050, 0.007312, 0.022845, 0.028258, 0.020693, 0.007865, 0.009321, 0.017614, 0.009658, 0.034481, 0.000000, 0.009409, 0.021471, 0.000000, 0.025501, 0.030518, 0.000000, 0.000000, 0.000000, 0.011573, 0.010619, 0.030530, 0.013543, 0.025438, 0.011980, 0.018717, 0.010340, 0.000000, 0.009869, 0.005461, 0.015037, 0.007322, 0.013145, 0.011392, 0.008655, 0.003978, 0.003492, 0.013796, 0.003621, 0.002989, 0.008061, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010371, 0.016187, 0.047353, 0.026903, 0.031625, 0.038937, 0.022214, 0.017142, 0.063556, 0.017955, 0.012443, 0.020243, 0.011392, 0.020358, 0.011599, 0.005187, 0.022978, 0.033529, 0.035709, 0.031707, 0.015586, 0.010927, 0.025346, 0.025090, 0.025237, 0.016080, 0.021964, 0.014888, 0.005954, 0.021549, 0.027528, 0.015257, 0.019207, 0.034083, 0.032863, 0.006902, 0.037153, 0.008807, 0.020040, 0.018980, 0.040128, 0.018484, 0.019365, 0.014179, 0.028013, 0.000000, 0.018428, 0.018958, 0.018069, 0.010240, 0.000000, 0.024338, 0.000000, 0.000000, 0.013801, 0.015793, 0.000000, 0.011557, 0.010256, 0.000000, 0.011752, 0.012055, 0.013168, 0.000000, 0.000036, 0.011978, 0.022853, 0.014480, 0.013616, 0.004367, 0.011438, 0.005325, 0.009072, 0.012019, 0.006354, 0.000003, 0.004857, 0.002988, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002666, 0.009665, 0.040962, 0.047033, 0.031428, 0.057127, 0.053015, 0.033840, 0.009821, 0.038147, 0.023184, 0.008277, 0.010550, 0.014771, 0.005965, 0.020221, 0.019890, 0.023813, 0.041417, 0.041965, 0.030190, 0.012495, 0.042378, 0.020444, 0.014313, 0.031831, 0.022362, 0.016173, 0.005954, 0.015605, 0.030032, 0.019266, 0.011900, 0.022669, 0.021145, 0.013298, 0.018299, 0.016884, 0.017229, 0.000000, 0.008231, 0.017801, 0.013172, 0.034466, 0.009314, 0.008858, 0.027486, 0.017896, 0.026247, 0.019413, 0.009212, 0.011943, 0.013494, 0.011180, 0.009367, 0.014641, 0.034357, 0.000000, 0.011270, 0.007974, 0.000050, 0.012719, 0.014056, 0.011546, 0.010374, 0.023492, 0.017340, 0.005558, 0.002156, 0.016874, 0.006594, 0.005866, 0.000000, 0.007945, 0.000002, 0.008443, 0.004236, 0.004483, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.022665, 0.036575, 0.041579, 0.031531, 0.017300, 0.010019, 0.024856, 0.040016, 0.028219, 0.009354, 0.024834, 0.005674, 0.016469, 0.026040, 0.052093, 0.015156, 0.021048, 0.030053, 0.019965, 0.042937, 0.025963, 0.017041, 0.014882, 0.027559, 0.041166, 0.019985, 0.005954, 0.009273, 0.014852, 0.010940, 0.012272, 0.010954, 0.032267, 0.006413, 0.010875, 0.035295, 0.033855, 0.007312, 0.016524, 0.028072, 0.012518, 0.022992, 0.026871, 0.026573, 0.007629, 0.040734, 0.009605, 0.000055, 0.000000, 0.000043, 0.012750, 0.010196, 0.012472, 0.000000, 0.000000, 0.012399, 0.021981, 0.032845, 0.000000, 0.023952, 0.025345, 0.046186, 0.020420, 0.000000, 0.018596, 0.012720, 0.010343, 0.018703, 0.010918, 0.005509, 0.005400, 0.000005, 0.006983, 0.004797, 0.004006, 0.005505, 0.003960, 0.000001, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002980, 0.024592, 0.036698, 0.025390, 0.020736, 0.018734, 0.015102, 0.013187, 0.024561, 0.026356, 0.019356, 0.010496, 0.010652, 0.019003, 0.010923, 0.005192, 0.020561, 0.019735, 0.035850, 0.012194, 0.037715, 0.017108, 0.030366, 0.010071, 0.016979, 0.018745, 0.022708, 0.022324, 0.010978, 0.016810, 0.024147, 0.015075, 0.016369, 0.012842, 0.018299, 0.016235, 0.013010, 0.036562, 0.000000, 0.018575, 0.020605, 0.030366, 0.009263, 0.007986, 0.017221, 0.017848, 0.009605, 0.020479, 0.011471, 0.000000, 0.026987, 0.021126, 0.037415, 0.014649, 0.023624, 0.037950, 0.031103, 0.030331, 0.013537, 0.012719, 0.000000, 0.044288, 0.009941, 0.009739, 0.012001, 0.005782, 0.007868, 0.007432, 0.003968, 0.005100, 0.000004, 0.000000, 0.022967, 0.009348, 0.006701, 0.001494, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003276, 0.015126, 0.020531, 0.041772, 0.043455, 0.022728, 0.024896, 0.015860, 0.029161, 0.017922, 0.020165, 0.010062, 0.022335, 0.019123, 0.018870, 0.023397, 0.019853, 0.035395, 0.016168, 0.019864, 0.016911, 0.021880, 0.044851, 0.053115, 0.016893, 0.014378, 0.021527, 0.020659, 0.015695, 0.016868, 0.011369, 0.023794, 0.048800, 0.019043, 0.023465, 0.008807, 0.033294, 0.021104, 0.032311, 0.028222, 0.020447, 0.028830, 0.017287, 0.008339, 0.008458, 0.035268, 0.009656, 0.021277, 0.011281, 0.011034, 0.011968, 0.009616, 0.000000, 0.029541, 0.012026, 0.013963, 0.009173, 0.038299, 0.000000, 0.000000, 0.000000, 0.011077, 0.020680, 0.010139, 0.018217, 0.008946, 0.008691, 0.007181, 0.008589, 0.008133, 0.014353, 0.007945, 0.006986, 0.013609, 0.005734, 0.004380, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011693, 0.027713, 0.040299, 0.044824, 0.017522, 0.015523, 0.007892, 0.039351, 0.025586, 0.018157, 0.029813, 0.014964, 0.028961, 0.008848, 0.019248, 0.025064, 0.038880, 0.016878, 0.023749, 0.016902, 0.026565, 0.010302, 0.034472, 0.039470, 0.019475, 0.022496, 0.018140, 0.022040, 0.016144, 0.042137, 0.019397, 0.010796, 0.006056, 0.017605, 0.008807, 0.018897, 0.049507, 0.008231, 0.000000, 0.013311, 0.000042, 0.027741, 0.000000, 0.009658, 0.017848, 0.037669, 0.010240, 0.011466, 0.035893, 0.000000, 0.022399, 0.000046, 0.014744, 0.000000, 0.063513, 0.019840, 0.051611, 0.027023, 0.012719, 0.000050, 0.011664, 0.000038, 0.011978, 0.015472, 0.009248, 0.012559, 0.009660, 0.019203, 0.008830, 0.002928, 0.000000, 0.000000, 0.024165, 0.008432, 0.005737, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003212, 0.012066, 0.008118, 0.025965, 0.040995, 0.036226, 0.023287, 0.036947, 0.017083, 0.040719, 0.009465, 0.014013, 0.010596, 0.010987, 0.019496, 0.034985, 0.019785, 0.028104, 0.019625, 0.013143, 0.015803, 0.028635, 0.009819, 0.020830, 0.009006, 0.050164, 0.022880, 0.017077, 0.021309, 0.024006, 0.017583, 0.035839, 0.012299, 0.029449, 0.008807, 0.027154, 0.027239, 0.022625, 0.043343, 0.018925, 0.007869, 0.000000, 0.017329, 0.027627, 0.000048, 0.009563, 0.020720, 0.022882, 0.000000, 0.026987, 0.039729, 0.033726, 0.000000, 0.012026, 0.000074, 0.022049, 0.010471, 0.025691, 0.000000, 0.013729, 0.000000, 0.010376, 0.011978, 0.012192, 0.011103, 0.008578, 0.009232, 0.004304, 0.005760, 0.008690, 0.014924, 0.003492, 0.004794, 0.009619, 0.003861, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003424, 0.023081, 0.045885, 0.028954, 0.029483, 0.027410, 0.031120, 0.004837, 0.019656, 0.030790, 0.023312, 0.024426, 0.015898, 0.019179, 0.011303, 0.015463, 0.012255, 0.020323, 0.021074, 0.013987, 0.015452, 0.019246, 0.030151, 0.020769, 0.022216, 0.015097, 0.005193, 0.032602, 0.029187, 0.017610, 0.016555, 0.033391, 0.012012, 0.017615, 0.026261, 0.000000, 0.021196, 0.000070, 0.013975, 0.000000, 0.009266, 0.008858, 0.038573, 0.008977, 0.000051, 0.021880, 0.022822, 0.022815, 0.000087, 0.000041, 0.011512, 0.010356, 0.000000, 0.012359, 0.010662, 0.020982, 0.012287, 0.024553, 0.013690, 0.011546, 0.009209, 0.011978, 0.013523, 0.014806, 0.014696, 0.007436, 0.011098, 0.008115, 0.013843, 0.007281, 0.003390, 0.024227, 0.007744, 0.007227, 0.003860, 0.013507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006302, 0.017685, 0.032108, 0.026648, 0.041440, 0.035990, 0.024178, 0.022690, 0.029172, 0.014636, 0.004073, 0.020264, 0.020498, 0.019722, 0.029428, 0.012468, 0.020044, 0.030793, 0.032156, 0.009472, 0.013886, 0.027157, 0.038024, 0.019124, 0.027036, 0.030527, 0.005863, 0.015409, 0.017154, 0.005948, 0.022268, 0.033910, 0.024326, 0.039901, 0.006875, 0.014730, 0.008116, 0.017271, 0.027443, 0.007827, 0.018433, 0.008858, 0.009658, 0.008924, 0.028815, 0.020335, 0.022822, 0.011475, 0.013543, 0.009952, 0.012182, 0.045313, 0.012026, 0.000045, 0.000000, 0.000000, 0.050766, 0.011108, 0.013690, 0.032391, 0.040869, 0.022049, 0.008443, 0.007280, 0.013480, 0.006877, 0.024516, 0.011457, 0.015527, 0.007950, 0.006986, 0.013753, 0.007211, 0.004235, 0.009392, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003466, 0.017441, 0.015236, 0.020145, 0.019927, 0.025477, 0.021635, 0.030850, 0.025377, 0.020015, 0.014900, 0.018266, 0.019789, 0.012980, 0.002753, 0.023576, 0.029618, 0.018098, 0.016742, 0.013816, 0.014770, 0.040301, 0.022401, 0.005954, 0.014139, 0.005799, 0.005660, 0.006023, 0.012802, 0.024948, 0.043591, 0.011516, 0.044839, 0.016475, 0.035129, 0.007310, 0.018814, 0.006674, 0.029392, 0.018433, 0.008858, 0.027839, 0.008972, 0.028815, 0.000055, 0.023063, 0.000062, 0.013543, 0.021479, 0.025068, 0.015851, 0.012026, 0.011271, 0.000039, 0.010545, 0.012386, 0.010696, 0.013564, 0.009489, 0.000038, 0.011179, 0.011743, 0.014021, 0.014780, 0.012309, 0.010212, 0.005870, 0.002616, 0.007288, 0.015958, 0.004794, 0.009800, 0.005896, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010291, 0.003133, 0.031605, 0.010869, 0.015485, 0.016654, 0.022381, 0.050940, 0.017364, 0.007590, 0.023995, 0.010104, 0.013963, 0.023504, 0.035625, 0.025618, 0.013223, 0.036719, 0.010302, 0.015387, 0.022267, 0.005028, 0.019824, 0.025969, 0.016774, 0.031969, 0.012210, 0.022594, 0.020030, 0.019702, 0.045716, 0.014816, 0.006875, 0.021587, 0.024693, 0.018188, 0.017353, 0.015697, 0.032489, 0.017656, 0.009658, 0.000000, 0.009656, 0.020369, 0.000059, 0.023886, 0.026987, 0.010455, 0.012472, 0.015854, 0.000044, 0.000000, 0.010619, 0.020943, 0.026608, 0.012719, 0.013690, 0.011584, 0.019252, 0.045747, 0.015853, 0.011148, 0.012399, 0.011655, 0.012920, 0.002933, 0.023844, 0.015582, 0.003379, 0.009442, 0.007519, 0.002712, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004324, 0.010336, 0.018405, 0.024585, 0.008033, 0.016951, 0.029390, 0.018587, 0.026437, 0.019954, 0.034332, 0.024315, 0.036282, 0.004194, 0.007574, 0.008194, 0.025415, 0.025433, 0.005101, 0.032228, 0.019095, 0.031760, 0.006036, 0.025528, 0.016723, 0.005603, 0.030163, 0.017249, 0.010027, 0.006354, 0.005720, 0.000059, 0.018046, 0.013266, 0.025081, 0.006087, 0.013249, 0.014782, 0.009126, 0.017715, 0.009658, 0.033256, 0.000000, 0.041371, 0.022822, 0.011943, 0.013494, 0.011221, 0.012472, 0.030950, 0.012026, 0.046921, 0.021238, 0.010018, 0.024268, 0.061885, 0.013690, 0.011546, 0.020079, 0.033759, 0.005263, 0.022863, 0.020604, 0.007695, 0.015377, 0.022160, 0.009574, 0.011917, 0.008954, 0.009588, 0.008838, 0.004480, 0.004697, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005558, 0.036721, 0.020068, 0.038699, 0.020280, 0.029281, 0.017535, 0.013449, 0.024658, 0.013991, 0.014874, 0.019705, 0.011859, 0.028876, 0.015990, 0.012663, 0.037129, 0.020006, 0.016157, 0.004456, 0.013407, 0.031211, 0.012220, 0.040070, 0.016867, 0.006105, 0.017299, 0.004476, 0.019945, 0.024303, 0.007800, 0.034376, 0.007312, 0.008231, 0.034530, 0.020004, 0.008389, 0.027746, 0.031269, 0.019315, 0.006888, 0.016240, 0.021855, 0.020885, 0.011943, 0.010548, 0.000000, 0.012563, 0.012888, 0.024052, 0.000000, 0.010619, 0.000000, 0.025949, 0.000000, 0.038530, 0.045395, 0.031057, 0.023489, 0.016864, 0.011102, 0.008177, 0.016796, 0.012478, 0.008807, 0.005828, 0.007692, 0.013763, 0.014382, 0.005111, 0.013109, 0.009392, 0.000000, 0.160092, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003039, 0.005147, 0.018368, 0.008122, 0.042166, 0.012530, 0.032481, 0.025359, 0.028038, 0.027983, 0.017306, 0.026398, 0.023414, 0.012136, 0.019602, 0.021384, 0.024696, 0.014959, 0.021054, 0.017189, 0.004610, 0.017584, 0.026305, 0.016712, 0.009909, 0.011997, 0.011897, 0.032542, 0.012610, 0.018384, 0.025690, 0.006875, 0.027095, 0.015107, 0.000000, 0.031479, 0.022135, 0.000049, 0.008344, 0.010825, 0.016346, 0.030113, 0.008919, 0.011411, 0.023716, 0.000000, 0.000038, 0.036994, 0.000000, 0.000000, 0.012405, 0.000039, 0.000038, 0.027028, 0.022485, 0.012815, 0.021658, 0.009429, 0.023778, 0.015138, 0.020122, 0.010313, 0.018721, 0.008934, 0.020226, 0.008952, 0.013756, 0.010477, 0.023969, 0.008422, 0.005902, 0.000001, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003263, 0.015634, 0.031110, 0.021648, 0.039832, 0.019982, 0.012490, 0.024452, 0.017935, 0.024041, 0.008448, 0.015608, 0.027633, 0.031515, 0.025185, 0.012356, 0.005151, 0.020213, 0.016044, 0.030279, 0.012721, 0.036062, 0.031916, 0.011443, 0.006105, 0.004826, 0.026744, 0.018310, 0.018598, 0.034770, 0.020626, 0.027490, 0.007622, 0.054127, 0.026790, 0.037909, 0.018433, 0.018628, 0.000000, 0.016440, 0.009605, 0.000000, 0.008845, 0.024011, 0.026987, 0.040977, 0.012472, 0.030110, 0.032026, 0.023758, 0.000000, 0.018531, 0.000000, 0.012872, 0.013690, 0.011577, 0.018129, 0.020722, 0.010462, 0.008738, 0.014217, 0.014391, 0.006348, 0.000000, 0.011626, 0.008468, 0.006568, 0.000000, 0.013088, 0.004650, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005072, 0.012307, 0.004692, 0.004204, 0.019565, 0.023622, 0.019954, 0.018475, 0.008135, 0.023899, 0.015705, 0.028576, 0.036152, 0.020960, 0.004456, 0.035665, 0.025517, 0.004539, 0.020155, 0.029835, 0.017438, 0.005917, 0.009943, 0.006067, 0.038052, 0.011134, 0.026235, 0.012399, 0.007426, 0.019010, 0.043438, 0.008231, 0.018814, 0.027949, 0.000000, 0.009216, 0.051740, 0.017460, 0.008924, 0.018157, 0.019886, 0.022822, 0.022677, 0.000000, 0.011180, 0.035638, 0.015793, 0.008182, 0.037078, 0.010059, 0.010471, 0.027012, 0.025438, 0.000000, 0.012487, 0.036520, 0.000000, 0.008800, 0.013686, 0.016998, 0.006927, 0.011164, 0.008799, 0.011533, 0.007947, 0.020950, 0.018447, 0.002860, 0.005977, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012681, 0.012882, 0.016078, 0.009966, 0.005031, 0.017956, 0.033751, 0.018943, 0.018421, 0.015964, 0.022844, 0.011421, 0.023261, 0.011679, 0.025815, 0.041264, 0.011088, 0.016623, 0.033569, 0.028282, 0.031383, 0.016945, 0.022133, 0.023056, 0.029564, 0.031454, 0.011563, 0.012399, 0.000000, 0.013612, 0.014625, 0.030817, 0.008046, 0.012615, 0.015349, 0.008089, 0.017760, 0.046287, 0.024102, 0.000000, 0.000055, 0.055184, 0.011943, 0.013494, 0.000000, 0.024944, 0.015793, 0.019883, 0.011919, 0.015885, 0.019295, 0.013489, 0.025438, 0.026377, 0.000000, 0.021340, 0.011978, 0.013793, 0.022794, 0.020718, 0.021757, 0.008557, 0.011733, 0.016604, 0.003975, 0.017713, 0.009226, 0.006170, 0.002989, 0.008992, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000429, 0.012715, 0.007534, 0.013728, 0.010724, 0.027371, 0.009457, 0.028523, 0.019749, 0.019533, 0.019237, 0.018886, 0.012339, 0.036890, 0.015452, 0.010983, 0.029806, 0.024069, 0.017552, 0.026272, 0.017648, 0.020087, 0.000000, 0.011958, 0.010098, 0.019704, 0.017618, 0.025980, 0.038812, 0.014117, 0.000000, 0.031286, 0.013307, 0.008811, 0.017437, 0.051944, 0.046816, 0.008084, 0.018881, 0.048853, 0.021225, 0.023080, 0.015377, 0.000041, 0.021590, 0.000000, 0.033631, 0.012359, 0.009572, 0.000000, 0.000084, 0.000000, 0.000000, 0.023093, 0.029465, 0.000029, 0.026372, 0.025447, 0.014396, 0.012192, 0.023223, 0.010573, 0.019919, 0.011613, 0.013969, 0.009588, 0.009613, 0.007249, 0.017430, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005133, 0.004416, 0.028477, 0.013251, 0.038449, 0.028423, 0.023133, 0.043762, 0.012256, 0.019775, 0.011427, 0.003905, 0.024791, 0.007356, 0.019063, 0.011055, 0.016538, 0.024283, 0.028239, 0.029650, 0.016906, 0.010542, 0.017676, 0.025756, 0.021415, 0.000000, 0.029580, 0.016876, 0.038427, 0.033633, 0.008231, 0.000070, 0.013223, 0.023440, 0.017276, 0.016986, 0.009286, 0.026820, 0.046088, 0.000000, 0.000061, 0.057193, 0.000050, 0.023443, 0.024944, 0.000000, 0.022551, 0.012401, 0.021238, 0.018959, 0.013489, 0.025438, 0.013690, 0.021382, 0.007309, 0.000000, 0.023708, 0.023794, 0.014882, 0.015569, 0.013178, 0.013668, 0.017082, 0.015351, 0.006775, 0.000003, 0.008513, 0.008524, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003959, 0.020236, 0.008843, 0.021125, 0.014774, 0.017772, 0.019612, 0.023968, 0.012318, 0.024137, 0.028814, 0.012182, 0.012492, 0.019135, 0.017423, 0.019967, 0.005031, 0.055697, 0.030630, 0.012458, 0.021735, 0.029770, 0.005649, 0.036119, 0.030863, 0.022842, 0.026305, 0.000000, 0.013320, 0.014706, 0.009407, 0.020137, 0.037139, 0.035714, 0.027683, 0.009658, 0.008924, 0.026446, 0.030774, 0.000000, 0.022118, 0.013020, 0.041838, 0.034807, 0.046563, 0.011960, 0.000043, 0.031896, 0.049663, 0.000000, 0.035634, 0.013690, 0.011546, 0.008064, 0.011978, 0.012254, 0.014472, 0.011765, 0.021394, 0.010507, 0.020095, 0.018150, 0.011554, 0.013376, 0.004794, 0.006788, 0.008638, 0.004696, 0.013507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008105, 0.000000, 0.028759, 0.019872, 0.005219, 0.032363, 0.013779, 0.013451, 0.019338, 0.024512, 0.004065, 0.021681, 0.022281, 0.015452, 0.035335, 0.022108, 0.013937, 0.029244, 0.031158, 0.023110, 0.037454, 0.022383, 0.011507, 0.016701, 0.006155, 0.035155, 0.026406, 0.020076, 0.021937, 0.048284, 0.009407, 0.006631, 0.007827, 0.045609, 0.006440, 0.000000, 0.016663, 0.028466, 0.018938, 0.010185, 0.021654, 0.011526, 0.044719, 0.062359, 0.031636, 0.022544, 0.012451, 0.010619, 0.007936, 0.000000, 0.000000, 0.013739, 0.022576, 0.010378, 0.011978, 0.009964, 0.016377, 0.016575, 0.013666, 0.023651, 0.011737, 0.012527, 0.003972, 0.006777, 0.014382, 0.009561, 0.005561, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004374, 0.000000, 0.002729, 0.005031, 0.019342, 0.021944, 0.005692, 0.004795, 0.003688, 0.019809, 0.004089, 0.024372, 0.020775, 0.012436, 0.024326, 0.017588, 0.031252, 0.024363, 0.017862, 0.008617, 0.005863, 0.005603, 0.006092, 0.017845, 0.010805, 0.034858, 0.017692, 0.026448, 0.011783, 0.007312, 0.016462, 0.046199, 0.006146, 0.000000, 0.008435, 0.035470, 0.028750, 0.043873, 0.018303, 0.021900, 0.022822, 0.009198, 0.011591, 0.010630, 0.000040, 0.030396, 0.021325, 0.012405, 0.060331, 0.020943, 0.000000, 0.000000, 0.000000, 0.000042, 0.029985, 0.019776, 0.019310, 0.009256, 0.029829, 0.021404, 0.006546, 0.005866, 0.014565, 0.011439, 0.013720, 0.004425, 0.007918, 0.011914, 0.004696, 0.013507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009636, 0.004989, 0.020256, 0.027717, 0.008015, 0.018226, 0.016114, 0.015734, 0.008762, 0.008580, 0.015452, 0.010557, 0.017075, 0.053127, 0.029846, 0.038305, 0.016962, 0.022133, 0.012272, 0.017845, 0.016701, 0.023852, 0.036884, 0.034770, 0.012750, 0.007312, 0.032330, 0.028539, 0.032045, 0.014186, 0.034518, 0.050906, 0.018227, 0.016414, 0.046156, 0.008800, 0.033482, 0.000000, 0.026706, 0.000000, 0.012472, 0.000000, 0.000000, 0.012254, 0.020612, 0.010471, 0.023119, 0.038157, 0.013729, 0.033370, 0.041359, 0.011978, 0.023627, 0.011048, 0.012960, 0.017271, 0.015108, 0.013846, 0.006101, 0.007945, 0.016549, 0.004359, 0.009605, 0.005849, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005708, 0.016831, 0.003979, 0.007771, 0.012252, 0.027593, 0.003864, 0.019878, 0.004005, 0.029339, 0.004375, 0.030714, 0.008410, 0.014956, 0.017862, 0.037725, 0.011786, 0.020669, 0.006167, 0.011497, 0.027418, 0.007290, 0.011023, 0.008807, 0.006875, 0.007367, 0.008293, 0.000000, 0.026967, 0.038961, 0.045086, 0.008905, 0.000052, 0.008924, 0.019261, 0.021105, 0.000061, 0.000000, 0.026987, 0.021830, 0.012515, 0.046835, 0.012069, 0.023906, 0.021238, 0.000000, 0.012482, 0.025438, 0.026635, 0.010550, 0.008604, 0.010235, 0.008247, 0.001637, 0.012109, 0.011664, 0.026942, 0.017899, 0.013716, 0.003975, 0.006568, 0.009597, 0.011055, 0.010812, 0.005341, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007942, 0.000231, 0.013203, 0.000000, 0.008448, 0.007746, 0.000000, 0.004727, 0.008762, 0.004538, 0.020110, 0.010071, 0.033565, 0.019048, 0.023086, 0.026686, 0.022146, 0.022413, 0.024419, 0.004681, 0.014614, 0.006354, 0.042057, 0.024056, 0.013750, 0.021096, 0.024648, 0.027496, 0.019924, 0.015655, 0.018477, 0.017715, 0.000000, 0.017944, 0.019836, 0.000000, 0.009985, 0.011943, 0.027037, 0.032938, 0.000089, 0.000058, 0.046818, 0.012359, 0.000000, 0.000039, 0.034231, 0.012719, 0.000000, 0.011546, 0.031101, 0.023516, 0.007029, 0.012445, 0.016270, 0.013124, 0.010965, 0.014049, 0.008664, 0.014704, 0.010507, 0.004797, 0.007297, 0.007472, 0.022519, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004583, 0.000000, 0.014542, 0.004224, 0.007643, 0.003767, 0.004065, 0.021619, 0.004064, 0.015343, 0.015530, 0.009013, 0.014755, 0.011908, 0.025984, 0.011726, 0.016455, 0.006105, 0.011897, 0.011134, 0.017217, 0.030384, 0.034751, 0.013750, 0.029305, 0.024763, 0.027583, 0.020123, 0.007545, 0.072583, 0.008347, 0.009658, 0.009020, 0.008963, 0.020479, 0.011411, 0.010096, 0.025050, 0.033479, 0.000000, 0.000058, 0.058926, 0.012405, 0.022548, 0.019403, 0.000050, 0.025438, 0.042475, 0.041126, 0.000000, 0.009331, 0.020658, 0.019889, 0.014537, 0.019571, 0.015338, 0.008914, 0.011940, 0.027125, 0.006730, 0.019185, 0.006174, 0.002988, 0.000001, 0.012998, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005052, 0.004348, 0.011131, 0.011439, 0.003803, 0.008516, 0.012438, 0.009903, 0.005128, 0.013254, 0.014120, 0.000000, 0.011820, 0.011195, 0.005603, 0.006105, 0.016102, 0.011248, 0.025948, 0.042839, 0.017681, 0.005640, 0.028857, 0.038020, 0.018885, 0.021087, 0.039137, 0.036866, 0.026573, 0.029390, 0.008924, 0.009006, 0.020479, 0.020002, 0.011943, 0.053362, 0.031780, 0.000046, 0.015793, 0.036079, 0.012405, 0.021238, 0.019909, 0.013532, 0.000000, 0.027431, 0.000000, 0.029291, 0.000000, 0.012006, 0.014606, 0.020900, 0.016518, 0.014857, 0.016383, 0.002992, 0.015174, 0.020657, 0.023662, 0.010075, 0.007463, 0.004696, 0.013507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000161, 0.008105, 0.008015, 0.004089, 0.011705, 0.009339, 0.008912, 0.019921, 0.015598, 0.004478, 0.018653, 0.000000, 0.017697, 0.016537, 0.022413, 0.012210, 0.011210, 0.011134, 0.006408, 0.012375, 0.017615, 0.025720, 0.013232, 0.024693, 0.007671, 0.026230, 0.007827, 0.033554, 0.017366, 0.000046, 0.000000, 0.008628, 0.018231, 0.022822, 0.011943, 0.026987, 0.011180, 0.012514, 0.043138, 0.049097, 0.011206, 0.040434, 0.000000, 0.038905, 0.012766, 0.039866, 0.011546, 0.021655, 0.010962, 0.019603, 0.018497, 0.010446, 0.012348, 0.019114, 0.011560, 0.017913, 0.015363, 0.003494, 0.018818, 0.008408, 0.004298, 0.004696, 0.013507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008179, 0.008129, 0.004381, 0.022092, 0.020427, 0.005947, 0.017284, 0.014888, 0.023816, 0.000000, 0.017344, 0.016355, 0.005457, 0.006009, 0.016235, 0.020698, 0.016445, 0.008569, 0.013273, 0.027833, 0.016650, 0.047036, 0.027451, 0.023482, 0.009216, 0.036502, 0.009658, 0.017848, 0.027611, 0.010240, 0.011411, 0.059016, 0.012344, 0.008800, 0.000000, 0.015793, 0.023908, 0.000000, 0.042119, 0.010471, 0.025419, 0.000000, 0.028779, 0.023093, 0.000038, 0.000000, 0.018865, 0.017613, 0.018358, 0.012032, 0.017621, 0.011741, 0.018307, 0.011920, 0.010880, 0.004794, 0.010640, 0.002988, 0.014088, 0.013507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000141, 0.000000, 0.000000, 0.000000, 0.000000, 0.004456, 0.000000, 0.005036, 0.017181, 0.013655, 0.022952, 0.000049, 0.017402, 0.000000, 0.023158, 0.011252, 0.004655, 0.015279, 0.006199, 0.000066, 0.011813, 0.020988, 0.000166, 0.018544, 0.014063, 0.014829, 0.027696, 0.026573, 0.028973, 0.016859, 0.028053, 0.020479, 0.011411, 0.011943, 0.023761, 0.000000, 0.018877, 0.015793, 0.012069, 0.012450, 0.021238, 0.020943, 0.000000, 0.000047, 0.013741, 0.010731, 0.010340, 0.035934, 0.015458, 0.008742, 0.015020, 0.002234, 0.011168, 0.008990, 0.009012, 0.007948, 0.010040, 0.009591, 0.011030, 0.001354, 0.009392, 0.013507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000095, 0.000000, 0.004165, 0.000000, 0.004293, 0.005151, 0.014442, 0.008372, 0.014190, 0.005954, 0.013533, 0.023506, 0.000000, 0.018138, 0.011897, 0.015646, 0.040752, 0.000040, 0.008807, 0.020626, 0.007312, 0.015123, 0.026270, 0.005041, 0.007827, 0.019241, 0.008858, 0.009658, 0.008924, 0.019210, 0.000055, 0.022822, 0.000000, 0.012530, 0.021983, 0.000000, 0.016487, 0.024097, 0.011115, 0.000000, 0.010471, 0.040468, 0.024520, 0.000000, 0.013130, 0.031020, 0.023956, 0.027588, 0.011103, 0.012436, 0.012056, 0.015409, 0.019939, 0.000000, 0.007950, 0.012397, 0.014102, 0.005534, 0.008235, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000101, 0.000000, 0.000000, 0.004381, 0.000000, 0.000000, 0.000000, 0.000061, 0.004963, 0.011908, 0.004511, 0.000000, 0.026987, 0.005705, 0.005948, 0.021393, 0.000054, 0.011635, 0.016819, 0.014005, 0.014680, 0.000000, 0.000000, 0.012396, 0.000000, 0.009266, 0.008858, 0.009658, 0.026507, 0.009656, 0.000000, 0.011411, 0.035829, 0.038335, 0.021711, 0.012472, 0.017023, 0.000000, 0.024718, 0.073234, 0.036052, 0.012801, 0.000000, 0.013690, 0.023093, 0.000000, 0.011978, 0.019266, 0.016452, 0.006363, 0.007307, 0.008671, 0.002880, 0.011047, 0.015890, 0.013932, 0.008750, 0.011148, 0.004483, 0.009307, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000081, 0.007742, 0.000000, 0.011894, 0.008331, 0.004963, 0.005954, 0.009022, 0.010107, 0.010065, 0.005368, 0.011897, 0.005567, 0.007172, 0.000000, 0.017615, 0.026395, 0.000000, 0.008231, 0.018814, 0.018979, 0.030503, 0.000000, 0.000000, 0.047561, 0.000095, 0.019362, 0.000000, 0.000000, 0.010396, 0.000050, 0.000000, 0.049976, 0.000000, 0.034558, 0.010680, 0.010619, 0.010510, 0.013489, 0.000047, 0.013690, 0.011166, 0.020680, 0.000000, 0.010535, 0.012705, 0.012716, 0.024602, 0.019981, 0.011733, 0.006212, 0.015601, 0.014164, 0.014004, 0.008878, 0.007471, 0.014415, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005151, 0.000000, 0.008293, 0.000000, 0.017445, 0.003975, 0.023452, 0.022006, 0.012210, 0.000000, 0.022319, 0.006354, 0.005303, 0.008807, 0.013129, 0.014625, 0.008231, 0.009407, 0.013301, 0.023482, 0.000000, 0.026573, 0.018381, 0.008924, 0.019261, 0.020479, 0.000000, 0.047773, 0.013494, 0.011175, 0.012472, 0.015851, 0.000000, 0.012359, 0.021238, 0.020050, 0.000000, 0.000000, 0.000000, 0.000000, 0.029345, 0.023956, 0.019327, 0.012521, 0.020553, 0.002484, 0.004468, 0.011737, 0.018144, 0.011765, 0.006985, 0.022913, 0.004643, 0.006019, 0.009392, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005151, 0.000000, 0.003853, 0.009925, 0.000000, 0.004511, 0.005863, 0.011260, 0.000000, 0.011958, 0.011191, 0.007172, 0.000046, 0.016801, 0.006875, 0.014625, 0.015333, 0.009407, 0.013975, 0.015655, 0.000000, 0.015705, 0.000052, 0.006831, 0.000051, 0.010240, 0.011024, 0.023886, 0.040531, 0.000041, 0.012472, 0.000000, 0.012026, 0.024718, 0.010619, 0.020982, 0.013489, 0.000000, 0.000000, 0.011546, 0.010340, 0.023956, 0.013568, 0.010832, 0.010913, 0.011650, 0.022314, 0.000000, 0.012181, 0.015893, 0.003494, 0.023969, 0.012348, 0.005768, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000081, 0.003839, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005603, 0.006105, 0.023794, 0.005248, 0.006354, 0.018598, 0.000000, 0.006875, 0.006239, 0.007038, 0.028791, 0.006666, 0.023566, 0.000000, 0.026573, 0.009658, 0.017848, 0.000000, 0.020589, 0.047110, 0.012007, 0.000000, 0.011180, 0.012472, 0.013034, 0.000000, 0.012359, 0.000000, 0.010549, 0.040368, 0.012766, 0.000000, 0.011546, 0.000038, 0.021536, 0.012186, 0.014820, 0.019188, 0.007439, 0.015621, 0.011261, 0.005967, 0.011920, 0.010269, 0.023969, 0.010039, 0.007471, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004381, 0.000000, 0.000000, 0.005036, 0.003622, 0.000000, 0.005954, 0.004511, 0.000060, 0.000000, 0.000000, 0.005948, 0.000000, 0.006354, 0.000052, 0.008807, 0.013797, 0.007312, 0.000000, 0.000000, 0.007344, 0.007827, 0.008167, 0.008858, 0.000052, 0.000000, 0.009605, 0.030719, 0.000000, 0.011943, 0.026987, 0.020853, 0.024944, 0.015851, 0.000000, 0.024764, 0.010619, 0.000000, 0.000050, 0.025438, 0.013741, 0.009984, 0.000000, 0.023956, 0.007024, 0.024073, 0.006472, 0.009917, 0.011148, 0.011741, 0.018480, 0.003303, 0.006437, 0.004800, 0.010906, 0.004484, 0.009392, 0.013507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004511, 0.000000, 0.005603, 0.006105, 0.005030, 0.011134, 0.000000, 0.011483, 0.008807, 0.006875, 0.014625, 0.016462, 0.000000, 0.013975, 0.007827, 0.000000, 0.026573, 0.009658, 0.017848, 0.009605, 0.000000, 0.011411, 0.000128, 0.013543, 0.011221, 0.037415, 0.015793, 0.000000, 0.012359, 0.000000, 0.010471, 0.026978, 0.012719, 0.000000, 0.000000, 0.020718, 0.012019, 0.022825, 0.010757, 0.016704, 0.014865, 0.019983, 0.002492, 0.018519, 0.015895, 0.006988, 0.019175, 0.008551, 0.005977, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005954, 0.004511, 0.005923, 0.005603, 0.018315, 0.011897, 0.010004, 0.013526, 0.012399, 0.035229, 0.020626, 0.014625, 0.041156, 0.037699, 0.065085, 0.046964, 0.009216, 0.070045, 0.067603, 0.089289, 0.057681, 0.049326, 0.057177, 0.072985, 0.094506, 0.089478, 0.062497, 0.079079, 0.048193, 0.083976, 0.085104, 0.042002, 0.067744, 0.073623, 0.041122, 0.034682, 0.093173, 0.082276, 0.081672, 0.107954, 0.082887, 0.071724, 0.084815, 0.101960, 0.057576, 0.082422, 0.097163, 0.071937, 0.076341, 0.053792, 0.037404, 0.013507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006105, 0.011897, 0.000000, 0.000000, 0.012399, 0.000000, 0.000000, 0.007312, 0.016524, 0.018814, 0.000000, 0.031310, 0.027092, 0.017715, 0.045091, 0.044716, 0.057673, 0.020479, 0.045644, 0.023886, 0.027037, 0.033540, 0.074831, 0.047494, 0.000000, 0.012450, 0.053133, 0.052435, 0.051314, 0.089032, 0.095883, 0.046228, 0.062039, 0.070298, 0.049298, 0.073496, 0.064656, 0.103617, 0.044580, 0.075884, 0.072953, 0.063568, 0.069841, 0.043154, 0.054983, 0.063563, 0.075139, 0.040520, 0.168936, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006631, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009605, 0.010240, 0.045705, 0.023886, 0.013494, 0.011221, 0.025035, 0.047552, 0.024052, 0.037078, 0.021238, 0.031453, 0.078761, 0.025485, 0.054762, 0.069364, 0.020756, 0.083047, 0.066370, 0.092529, 0.097973, 0.098630, 0.098201, 0.126052, 0.115824, 0.115229, 0.101264, 0.148430, 0.113387, 0.089347, 0.122101, 0.067534, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000050, 0.000047, 0.013690, 0.000000, 0.000038, 0.000000, 0.008788, 0.031458, 0.065696, 0.054522, 0.087030, 0.058684, 0.064011, 0.095361, 0.118725, 0.071616, 0.087477, 0.080691, 0.075142, 0.135066, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012719, 0.000000, 0.000000, 0.000038, 0.000000, 0.000000, 0.001850, 0.014645, 0.032218, 0.020092, 0.044026, 0.057673, 0.055625, 0.045397, 0.071911, 0.081242, 0.073218, 0.047006, 0.027014, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002043, 0.004955, 0.006696, 0.017603, 0.021377, 0.035755, 0.059366, 0.043161, 0.063082, 0.068735, 0.051706, 0.081040, 0.168936, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011737, 0.006091, 0.019865, 0.027936, 0.019179, 0.040100, 0.055287, 0.046962, 0.054027, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007945, 0.013967, 0.019179, 0.080606, 0.167357, 0.187851, 0.270134, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.058276, 0.065793, 0.094547, 0.168936, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004483, 0.042399, 0.067534, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.168936, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/app_nutau_bkg.txt <==
energy(#app_nutau_bkg)<
@energy =
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002311, 0.001480, 0.002386, 0.000000, 0.000000, 0.000000, 0.001056, 0.000000, 0.001320, 0.003039, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002519, 0.000000, 0.000000, 0.000000, 0.000000, 0.002488, 0.002889, 0.004326, 0.000000, 0.002534, 0.002302, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002211, 0.001889, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002266, 0.001913, 0.000000, 0.000000, 0.002112, 0.000000, 0.000247, 0.000000, 0.000000, 0.000407, 0.000000, 0.000199, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.015108, 0.004566, 0.004917, 0.001278, 0.003666, 0.002591, 0.003387, 0.004016, 0.006282, 0.001289, 0.003179, 0.003896, 0.000000, 0.002921, 0.005488, 0.000000, 0.002787, 0.007637, 0.000000, 0.000000, 0.000000, 0.003417, 0.006914, 0.002751, 0.005881, 0.004946, 0.003031, 0.000000, 0.005715, 0.000000, 0.000000, 0.000000, 0.000000, 0.002598, 0.006528, 0.000000, 0.006383, 0.005916, 0.002909, 0.002265, 0.004977, 0.000000, 0.005280, 0.000000, 0.002371, 0.000000, 0.000000, 0.002316, 0.000000, 0.000000, 0.002330, 0.000000, 0.000000, 0.000428, 0.000831, 0.000673, 0.000482, 0.000436, 0.000626, 0.000329, 0.000266, 0.000357, 0.000000, 0.000185, 0.000265, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.054643, 0.015108, 0.012044, 0.013232, 0.015324, 0.006183, 0.010256, 0.012740, 0.014078, 0.020223, 0.008589, 0.010422, 0.008253, 0.009277, 0.007958, 0.006394, 0.003406, 0.003592, 0.012360, 0.007128, 0.003757, 0.000000, 0.007130, 0.010061, 0.002981, 0.006538, 0.003331, 0.000000, 0.006207, 0.002540, 0.000000, 0.002560, 0.003109, 0.000000, 0.000000, 0.002765, 0.006077, 0.005810, 0.000000, 0.000000, 0.000000, 0.000000, 0.001995, 0.001265, 0.000000, 0.002634, 0.000000, 0.000000, 0.000000, 0.000000, 0.001663, 0.000000, 0.002115, 0.002115, 0.001462, 0.000683, 0.000753, 0.000512, 0.000819, 0.000752, 0.000780, 0.000320, 0.000345, 0.000000, 0.000373, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.166667, 0.000000, 0.000000, 0.163928, 0.016208, 0.009706, 0.021075, 0.024755, 0.027930, 0.011192, 0.012038, 0.015551, 0.009175, 0.011845, 0.014110, 0.018932, 0.008373, 0.010446, 0.006875, 0.002743, 0.013763, 0.007491, 0.026707, 0.007125, 0.017716, 0.000000, 0.006904, 0.003261, 0.007327, 0.012944, 0.000000, 0.008843, 0.006455, 0.010594, 0.006160, 0.003681, 0.005693, 0.002290, 0.003193, 0.004385, 0.006043, 0.002765, 0.001251, 0.000000, 0.005150, 0.004591, 0.004775, 0.005011, 0.002402, 0.000000, 0.006307, 0.002228, 0.003024, 0.006575, 0.004691, 0.002409, 0.001470, 0.003370, 0.001496, 0.001648, 0.001526, 0.002203, 0.000825, 0.001568, 0.000986, 0.001150, 0.000306, 0.000573, 0.000099, 0.000000, 0.000393, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.201723, 0.076923, 0.000000, 0.061884, 0.027400, 0.035832, 0.022928, 0.021549, 0.023528, 0.018347, 0.010651, 0.020609, 0.016177, 0.013817, 0.008899, 0.014510, 0.016796, 0.009716, 0.016142, 0.017241, 0.017264, 0.013430, 0.010298, 0.003803, 0.005914, 0.013640, 0.019937, 0.006427, 0.017712, 0.009684, 0.009978, 0.022760, 0.008588, 0.004856, 0.009548, 0.000000, 0.010406, 0.002917, 0.012121, 0.012871, 0.005997, 0.000000, 0.002803, 0.002188, 0.004683, 0.004767, 0.004949, 0.004733, 0.006452, 0.005287, 0.005644, 0.011610, 0.003212, 0.004726, 0.004423, 0.002037, 0.003757, 0.001872, 0.001657, 0.002136, 0.000884, 0.001645, 0.000706, 0.000836, 0.000719, 0.001219, 0.000647, 0.000257, 0.000090, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.500000, 0.000000, 0.000000, 0.000000, 0.076923, 0.000000, 0.032002, 0.017506, 0.046887, 0.035246, 0.029013, 0.020430, 0.029010, 0.017445, 0.024338, 0.018182, 0.022125, 0.018447, 0.013496, 0.023329, 0.022869, 0.015353, 0.013130, 0.014631, 0.018840, 0.010612, 0.022792, 0.014650, 0.006903, 0.011905, 0.006756, 0.011063, 0.018089, 0.012200, 0.008679, 0.011069, 0.017593, 0.006365, 0.005787, 0.002861, 0.006762, 0.008386, 0.012191, 0.008292, 0.006462, 0.006979, 0.006759, 0.009704, 0.011553, 0.005343, 0.000000, 0.008270, 0.008191, 0.007878, 0.002491, 0.001857, 0.002428, 0.002247, 0.004385, 0.004519, 0.003773, 0.003171, 0.002088, 0.002530, 0.002195, 0.000323, 0.000571, 0.000311, 0.000761, 0.000712, 0.000221, 0.000358, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.109285, 0.015108, 0.039891, 0.035972, 0.037880, 0.022382, 0.028636, 0.034673, 0.021495, 0.027827, 0.021344, 0.025799, 0.030855, 0.025192, 0.037966, 0.016535, 0.021407, 0.013056, 0.018657, 0.018203, 0.010329, 0.006752, 0.017526, 0.015750, 0.006355, 0.010225, 0.017047, 0.014301, 0.013107, 0.000000, 0.007682, 0.012781, 0.002677, 0.005632, 0.016832, 0.017124, 0.006626, 0.019349, 0.006435, 0.009540, 0.002799, 0.010368, 0.005196, 0.005036, 0.005256, 0.010770, 0.007409, 0.005084, 0.000000, 0.000000, 0.006306, 0.000000, 0.016448, 0.006274, 0.005065, 0.004073, 0.001810, 0.003602, 0.001439, 0.001940, 0.002161, 0.001042, 0.001752, 0.001286, 0.001013, 0.000414, 0.000603, 0.000387, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.032313, 0.049031, 0.030282, 0.040802, 0.028832, 0.018554, 0.023495, 0.029740, 0.025953, 0.039780, 0.019927, 0.023174, 0.017255, 0.020445, 0.025155, 0.005580, 0.037532, 0.012283, 0.024598, 0.017051, 0.014446, 0.010320, 0.013979, 0.020890, 0.002863, 0.006449, 0.008974, 0.012620, 0.019318, 0.024666, 0.019499, 0.007831, 0.010004, 0.016066, 0.009840, 0.007251, 0.022629, 0.013135, 0.012006, 0.008769, 0.005667, 0.005422, 0.008061, 0.007687, 0.011455, 0.010218, 0.002129, 0.005630, 0.009273, 0.011556, 0.007331, 0.004496, 0.012922, 0.004944, 0.003157, 0.002473, 0.001643, 0.001938, 0.003323, 0.001375, 0.003747, 0.001270, 0.001617, 0.001076, 0.000584, 0.000164, 0.000360, 0.000000, 0.001649, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.333333, 0.000000, 0.000000, 0.057929, 0.063310, 0.045292, 0.043853, 0.038876, 0.034065, 0.033659, 0.032730, 0.026204, 0.033051, 0.027085, 0.026775, 0.015823, 0.024279, 0.018231, 0.020329, 0.027832, 0.013623, 0.008794, 0.015685, 0.010593, 0.028033, 0.018535, 0.022606, 0.013952, 0.012312, 0.026898, 0.018298, 0.009076, 0.022215, 0.006124, 0.012955, 0.012841, 0.008349, 0.018046, 0.006782, 0.008766, 0.010373, 0.006254, 0.002586, 0.016766, 0.012457, 0.013046, 0.012220, 0.009473, 0.007076, 0.005374, 0.010262, 0.008836, 0.010956, 0.009716, 0.006941, 0.002037, 0.007593, 0.004014, 0.004597, 0.004496, 0.003281, 0.002384, 0.001913, 0.002373, 0.000498, 0.000806, 0.001952, 0.001313, 0.000268, 0.000208, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.060433, 0.037087, 0.037791, 0.034103, 0.039341, 0.034666, 0.043049, 0.034387, 0.034037, 0.022653, 0.037784, 0.034625, 0.011656, 0.023796, 0.012947, 0.022014, 0.016379, 0.026968, 0.019133, 0.008856, 0.025356, 0.025485, 0.010090, 0.013030, 0.012426, 0.005303, 0.005755, 0.003392, 0.003858, 0.014998, 0.011007, 0.010427, 0.016163, 0.012063, 0.013185, 0.021481, 0.005512, 0.006994, 0.017472, 0.008665, 0.004123, 0.006466, 0.005123, 0.007580, 0.006422, 0.009548, 0.010178, 0.002433, 0.012183, 0.010498, 0.008410, 0.002044, 0.001905, 0.005696, 0.004240, 0.003499, 0.003897, 0.003487, 0.002812, 0.001145, 0.001174, 0.000472, 0.001299, 0.001434, 0.000607, 0.000180, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.166667, 0.000000, 0.000000, 0.000000, 0.062482, 0.047400, 0.030805, 0.038047, 0.035812, 0.025061, 0.029774, 0.032408, 0.023011, 0.024031, 0.041035, 0.011406, 0.006298, 0.019625, 0.017485, 0.025807, 0.013125, 0.010898, 0.012620, 0.025923, 0.007264, 0.013237, 0.012350, 0.006404, 0.014765, 0.015196, 0.009432, 0.021096, 0.019722, 0.003438, 0.007401, 0.021803, 0.009128, 0.017843, 0.010127, 0.028969, 0.002695, 0.006092, 0.010505, 0.005844, 0.009864, 0.016661, 0.026220, 0.005195, 0.011488, 0.002676, 0.001165, 0.005017, 0.004506, 0.010457, 0.004752, 0.004830, 0.002399, 0.003872, 0.004666, 0.004002, 0.003147, 0.002392, 0.002843, 0.001792, 0.002722, 0.000555, 0.001712, 0.001376, 0.000451, 0.000399, 0.000440, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.076923, 0.054643, 0.047161, 0.040378, 0.053425, 0.048643, 0.044202, 0.031050, 0.032854, 0.026982, 0.036833, 0.043060, 0.026201, 0.032350, 0.026604, 0.020217, 0.023193, 0.023268, 0.020088, 0.022547, 0.014472, 0.022871, 0.028243, 0.021758, 0.019411, 0.026388, 0.032602, 0.014458, 0.012620, 0.023231, 0.006217, 0.017570, 0.010372, 0.015836, 0.016536, 0.011149, 0.009761, 0.003015, 0.008765, 0.013467, 0.011290, 0.003325, 0.003504, 0.016702, 0.013037, 0.009652, 0.013888, 0.014690, 0.007897, 0.013506, 0.011164, 0.002023, 0.012313, 0.002444, 0.004361, 0.006950, 0.007358, 0.004788, 0.003934, 0.003327, 0.002651, 0.002680, 0.001833, 0.002175, 0.000000, 0.001083, 0.000785, 0.000327, 0.000300, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 1.000000, 0.000000, 0.201723, 0.000000, 0.054643, 0.030216, 0.043183, 0.065196, 0.032607, 0.027584, 0.034717, 0.043082, 0.034734, 0.036073, 0.031795, 0.031568, 0.023385, 0.026410, 0.038918, 0.019352, 0.032088, 0.031337, 0.030764, 0.044813, 0.022443, 0.016564, 0.013568, 0.008155, 0.006632, 0.019292, 0.010766, 0.013188, 0.019624, 0.023376, 0.015933, 0.023462, 0.009526, 0.013045, 0.008083, 0.021781, 0.000000, 0.012082, 0.008914, 0.006079, 0.011252, 0.006820, 0.011762, 0.005108, 0.012781, 0.005232, 0.007061, 0.014211, 0.011685, 0.004935, 0.009503, 0.005387, 0.010769, 0.010477, 0.006919, 0.006135, 0.006139, 0.004226, 0.004831, 0.002556, 0.001268, 0.001672, 0.003548, 0.002920, 0.001358, 0.000454, 0.000286, 0.000387, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.076923, 0.109285, 0.047260, 0.047058, 0.028869, 0.037622, 0.034431, 0.034443, 0.032146, 0.038427, 0.035530, 0.025860, 0.034383, 0.027330, 0.019941, 0.030022, 0.019986, 0.029228, 0.004421, 0.010189, 0.019365, 0.022826, 0.029846, 0.011023, 0.010593, 0.026245, 0.025659, 0.017753, 0.014996, 0.005762, 0.023299, 0.007002, 0.021991, 0.005275, 0.021175, 0.013440, 0.021335, 0.011694, 0.015686, 0.003089, 0.010802, 0.015697, 0.002609, 0.007850, 0.011221, 0.017417, 0.017954, 0.008388, 0.009922, 0.013822, 0.016093, 0.006642, 0.002394, 0.012561, 0.006864, 0.004870, 0.003760, 0.004154, 0.004662, 0.003305, 0.002367, 0.002348, 0.001876, 0.001823, 0.001347, 0.001392, 0.000745, 0.000893, 0.000925, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.166667, 0.000000, 0.000000, 0.057929, 0.015108, 0.030209, 0.040283, 0.045604, 0.045786, 0.044460, 0.043214, 0.029813, 0.028213, 0.040439, 0.030478, 0.028237, 0.046619, 0.039021, 0.043104, 0.030616, 0.020793, 0.028753, 0.019742, 0.016893, 0.026315, 0.015587, 0.031673, 0.015966, 0.013030, 0.014855, 0.002934, 0.017677, 0.012187, 0.015231, 0.011213, 0.009652, 0.015907, 0.012353, 0.009937, 0.007380, 0.015287, 0.005898, 0.005442, 0.008747, 0.006444, 0.010631, 0.010705, 0.013891, 0.008725, 0.002332, 0.015175, 0.011570, 0.001083, 0.008774, 0.006128, 0.002678, 0.009863, 0.006484, 0.008348, 0.003200, 0.003288, 0.003767, 0.001270, 0.003201, 0.002196, 0.001876, 0.000759, 0.001576, 0.000600, 0.001054, 0.000000, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.030216, 0.033505, 0.033502, 0.040460, 0.039398, 0.030061, 0.035250, 0.044734, 0.034152, 0.041355, 0.028895, 0.022935, 0.025107, 0.027157, 0.029749, 0.020518, 0.027182, 0.014505, 0.029848, 0.027220, 0.015719, 0.014126, 0.019803, 0.011164, 0.026899, 0.008421, 0.028378, 0.026387, 0.017344, 0.013698, 0.013399, 0.004783, 0.014131, 0.013380, 0.007140, 0.011102, 0.008050, 0.007249, 0.010527, 0.017611, 0.014393, 0.004470, 0.007841, 0.009901, 0.006309, 0.018772, 0.012024, 0.008828, 0.013643, 0.002649, 0.009518, 0.005408, 0.002033, 0.007206, 0.003967, 0.005541, 0.004304, 0.003205, 0.004330, 0.003209, 0.002610, 0.003511, 0.002415, 0.001612, 0.000889, 0.000705, 0.000000, 0.000329, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.500000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.048588, 0.040120, 0.033398, 0.047225, 0.040386, 0.030696, 0.020192, 0.028217, 0.031949, 0.022324, 0.026636, 0.037743, 0.020444, 0.042751, 0.026392, 0.027153, 0.031898, 0.033448, 0.032751, 0.023831, 0.024851, 0.011114, 0.012719, 0.023740, 0.018701, 0.010922, 0.003187, 0.003218, 0.019077, 0.013728, 0.035296, 0.020225, 0.002559, 0.009545, 0.018214, 0.009734, 0.006772, 0.006647, 0.016059, 0.026086, 0.028166, 0.019603, 0.008276, 0.007585, 0.001050, 0.013335, 0.010914, 0.009734, 0.007815, 0.016710, 0.006482, 0.006450, 0.004286, 0.005025, 0.007289, 0.006095, 0.003922, 0.002067, 0.002098, 0.001772, 0.001698, 0.003070, 0.003415, 0.000996, 0.000387, 0.000470, 0.001435, 0.000000, 0.001854, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.112572, 0.032190, 0.031367, 0.031421, 0.036339, 0.037279, 0.044857, 0.026268, 0.031728, 0.025155, 0.037817, 0.025897, 0.022986, 0.017826, 0.026820, 0.016581, 0.019088, 0.025724, 0.013160, 0.016150, 0.031972, 0.027073, 0.014855, 0.017589, 0.019441, 0.022184, 0.014506, 0.022368, 0.019305, 0.015853, 0.011049, 0.013107, 0.020023, 0.009819, 0.024581, 0.016711, 0.012283, 0.008622, 0.026118, 0.010421, 0.014070, 0.003856, 0.010379, 0.006144, 0.014837, 0.011710, 0.010317, 0.008392, 0.011183, 0.018797, 0.004656, 0.010505, 0.011779, 0.004993, 0.007053, 0.005952, 0.004043, 0.004883, 0.004592, 0.002184, 0.002612, 0.001690, 0.001923, 0.004150, 0.001348, 0.000837, 0.000588, 0.000000, 0.000329, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.078494, 0.039816, 0.032927, 0.049050, 0.042825, 0.033166, 0.045147, 0.030050, 0.041591, 0.039249, 0.027261, 0.033735, 0.031647, 0.013556, 0.034115, 0.029519, 0.017813, 0.026433, 0.015862, 0.035654, 0.029397, 0.008385, 0.025899, 0.026610, 0.027415, 0.025244, 0.013825, 0.015636, 0.016239, 0.022026, 0.012809, 0.020976, 0.015774, 0.008614, 0.005491, 0.011976, 0.009535, 0.018548, 0.019375, 0.016022, 0.013655, 0.018036, 0.013927, 0.015801, 0.009603, 0.004174, 0.011136, 0.017520, 0.007917, 0.011699, 0.010634, 0.008745, 0.012090, 0.006635, 0.005976, 0.005266, 0.004809, 0.004276, 0.003682, 0.003944, 0.000884, 0.002172, 0.002415, 0.001246, 0.000917, 0.000817, 0.000000, 0.000000, 0.001676, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.201723, 0.153846, 0.054643, 0.030216, 0.049349, 0.039519, 0.034105, 0.032382, 0.038074, 0.032111, 0.049302, 0.035375, 0.027453, 0.044686, 0.050436, 0.026893, 0.039974, 0.034050, 0.019075, 0.015674, 0.019507, 0.031003, 0.016453, 0.018957, 0.010069, 0.014617, 0.028310, 0.021673, 0.008620, 0.013925, 0.008138, 0.005571, 0.005825, 0.024627, 0.016087, 0.012437, 0.014354, 0.025897, 0.031756, 0.023672, 0.014181, 0.020339, 0.020027, 0.007003, 0.023379, 0.021044, 0.002630, 0.007676, 0.012635, 0.008343, 0.013065, 0.010753, 0.012985, 0.000000, 0.000000, 0.009118, 0.010142, 0.010582, 0.004544, 0.004658, 0.004496, 0.002680, 0.001989, 0.002107, 0.002055, 0.002539, 0.001687, 0.000192, 0.000208, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.030216, 0.044010, 0.040056, 0.031373, 0.048593, 0.037213, 0.032056, 0.046620, 0.040093, 0.036119, 0.034029, 0.032629, 0.025881, 0.019466, 0.016973, 0.045867, 0.030838, 0.030583, 0.018919, 0.016569, 0.016328, 0.021339, 0.036068, 0.011790, 0.014540, 0.023293, 0.015982, 0.005823, 0.013225, 0.017835, 0.023138, 0.024941, 0.017027, 0.031047, 0.010388, 0.006569, 0.017721, 0.012253, 0.012754, 0.008215, 0.024849, 0.008429, 0.012470, 0.007356, 0.008423, 0.014175, 0.013100, 0.016706, 0.012664, 0.009093, 0.015477, 0.005247, 0.009732, 0.007900, 0.006872, 0.004060, 0.004748, 0.004863, 0.002784, 0.002024, 0.002795, 0.002285, 0.003211, 0.001846, 0.000705, 0.000799, 0.000387, 0.000728, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.153846, 0.000000, 0.045325, 0.041820, 0.042791, 0.030961, 0.031026, 0.034120, 0.032333, 0.035750, 0.022537, 0.025724, 0.032205, 0.033599, 0.023537, 0.026010, 0.016477, 0.027565, 0.029931, 0.018229, 0.016562, 0.062708, 0.029012, 0.012643, 0.037842, 0.037451, 0.012993, 0.024320, 0.026340, 0.025184, 0.008663, 0.003499, 0.020081, 0.013249, 0.027978, 0.012475, 0.016270, 0.011922, 0.015369, 0.019229, 0.028406, 0.010114, 0.017281, 0.007753, 0.013651, 0.019183, 0.004349, 0.017155, 0.010269, 0.006718, 0.004773, 0.006671, 0.006388, 0.014467, 0.009795, 0.007199, 0.006493, 0.005981, 0.003063, 0.003816, 0.001241, 0.002611, 0.002402, 0.002721, 0.002533, 0.001931, 0.000696, 0.000000, 0.000342, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.076923, 0.000000, 0.050598, 0.045633, 0.024084, 0.027623, 0.029260, 0.042616, 0.028057, 0.033658, 0.034439, 0.022743, 0.023762, 0.024132, 0.054461, 0.024883, 0.028576, 0.016878, 0.027755, 0.032625, 0.016036, 0.031280, 0.016056, 0.016478, 0.017551, 0.030338, 0.021090, 0.032628, 0.023076, 0.025962, 0.009350, 0.016966, 0.025608, 0.022865, 0.012830, 0.023850, 0.005898, 0.024072, 0.018034, 0.018702, 0.018966, 0.018016, 0.016008, 0.014181, 0.016414, 0.008294, 0.014999, 0.010868, 0.011008, 0.009677, 0.006119, 0.015912, 0.001154, 0.007879, 0.012347, 0.007210, 0.005537, 0.006901, 0.003803, 0.003679, 0.003135, 0.001693, 0.001669, 0.002173, 0.001255, 0.002401, 0.001103, 0.000190, 0.000682, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.166667, 0.193107, 0.076923, 0.000000, 0.016341, 0.047647, 0.034745, 0.043557, 0.049711, 0.038342, 0.034382, 0.038552, 0.024247, 0.023615, 0.036060, 0.024867, 0.023066, 0.014207, 0.028284, 0.029842, 0.027621, 0.028530, 0.022439, 0.012300, 0.020870, 0.006532, 0.009251, 0.025378, 0.011559, 0.033538, 0.024186, 0.010034, 0.028884, 0.040785, 0.022941, 0.026414, 0.012317, 0.027823, 0.016896, 0.008218, 0.011821, 0.016058, 0.018909, 0.015043, 0.028584, 0.028065, 0.003048, 0.013078, 0.015593, 0.015929, 0.002064, 0.005884, 0.011919, 0.006538, 0.015414, 0.011626, 0.010453, 0.007137, 0.006188, 0.005320, 0.005857, 0.004960, 0.004112, 0.002904, 0.002718, 0.001826, 0.000417, 0.001639, 0.000836, 0.000208, 0.000261, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.153846, 0.000000, 0.015108, 0.032471, 0.033483, 0.026830, 0.031718, 0.027021, 0.032461, 0.031011, 0.043206, 0.042367, 0.037793, 0.031570, 0.032125, 0.029843, 0.054446, 0.042591, 0.022431, 0.032516, 0.023321, 0.012636, 0.029598, 0.019383, 0.023926, 0.042651, 0.016570, 0.024149, 0.015680, 0.029094, 0.023491, 0.019414, 0.033085, 0.022979, 0.014312, 0.013241, 0.007633, 0.014869, 0.015918, 0.016486, 0.021572, 0.016852, 0.028802, 0.019552, 0.010485, 0.012568, 0.010680, 0.010234, 0.020826, 0.014656, 0.020224, 0.016133, 0.012875, 0.017348, 0.012222, 0.009284, 0.007786, 0.006834, 0.004429, 0.004793, 0.004001, 0.006593, 0.003415, 0.004992, 0.002245, 0.001291, 0.000251, 0.000613, 0.000303, 0.000637, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.201723, 0.000000, 0.057929, 0.060433, 0.025585, 0.025110, 0.029547, 0.035305, 0.043043, 0.038358, 0.030948, 0.039047, 0.032298, 0.027637, 0.033526, 0.026692, 0.029939, 0.026976, 0.037134, 0.037356, 0.029258, 0.025876, 0.013960, 0.022942, 0.025192, 0.033908, 0.017939, 0.018208, 0.025393, 0.036028, 0.026632, 0.006170, 0.006155, 0.019154, 0.008204, 0.032255, 0.025649, 0.020031, 0.015912, 0.017181, 0.009765, 0.000000, 0.007656, 0.014157, 0.014514, 0.008527, 0.015961, 0.015023, 0.014509, 0.016716, 0.012454, 0.006119, 0.008055, 0.015400, 0.009435, 0.011015, 0.011702, 0.007314, 0.006127, 0.004442, 0.005724, 0.003841, 0.003193, 0.003596, 0.002683, 0.002151, 0.001324, 0.000842, 0.000344, 0.002087, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.017043, 0.025778, 0.031693, 0.030492, 0.022653, 0.035025, 0.029881, 0.036092, 0.027217, 0.036565, 0.012135, 0.021315, 0.025848, 0.028679, 0.023605, 0.020019, 0.021703, 0.016844, 0.009591, 0.019586, 0.021059, 0.031028, 0.012856, 0.008332, 0.023429, 0.036478, 0.019918, 0.020042, 0.031091, 0.019372, 0.010154, 0.014243, 0.021670, 0.008931, 0.017645, 0.018374, 0.006543, 0.005985, 0.024265, 0.007261, 0.005141, 0.009281, 0.008099, 0.008070, 0.022776, 0.007609, 0.018845, 0.004601, 0.012954, 0.012042, 0.004700, 0.016412, 0.008931, 0.010936, 0.006835, 0.008008, 0.005461, 0.004493, 0.004010, 0.003094, 0.002614, 0.001990, 0.003850, 0.001710, 0.000763, 0.000175, 0.000940, 0.001047, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.112572, 0.015108, 0.019639, 0.030546, 0.022113, 0.021154, 0.037401, 0.034010, 0.039898, 0.030378, 0.023844, 0.023897, 0.031368, 0.060164, 0.046239, 0.021773, 0.008244, 0.030495, 0.025783, 0.007203, 0.021821, 0.032942, 0.014038, 0.026123, 0.019814, 0.017039, 0.026088, 0.017733, 0.018105, 0.028995, 0.011317, 0.030595, 0.028534, 0.018464, 0.021082, 0.008979, 0.009699, 0.009691, 0.008491, 0.020411, 0.005988, 0.011139, 0.012158, 0.011855, 0.020212, 0.015648, 0.023560, 0.007509, 0.008682, 0.010888, 0.022878, 0.009457, 0.018804, 0.008015, 0.009681, 0.010197, 0.004635, 0.007014, 0.004041, 0.004347, 0.004329, 0.004914, 0.003750, 0.002405, 0.001815, 0.000523, 0.000090, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016421, 0.022635, 0.021419, 0.024815, 0.019206, 0.034077, 0.027743, 0.026054, 0.034629, 0.027028, 0.023936, 0.032303, 0.038530, 0.027617, 0.049909, 0.026192, 0.032306, 0.031328, 0.036233, 0.027875, 0.027296, 0.034196, 0.028478, 0.018605, 0.045724, 0.022031, 0.016163, 0.017741, 0.013388, 0.029059, 0.016864, 0.013251, 0.026818, 0.024485, 0.023406, 0.016558, 0.015404, 0.009269, 0.008137, 0.016015, 0.006140, 0.032331, 0.017843, 0.007534, 0.008829, 0.011299, 0.006899, 0.003936, 0.011113, 0.007560, 0.015118, 0.009513, 0.011766, 0.008561, 0.008200, 0.007779, 0.008375, 0.004907, 0.004438, 0.005654, 0.003837, 0.003593, 0.002163, 0.001849, 0.000912, 0.000567, 0.000724, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.017654, 0.014955, 0.022445, 0.030533, 0.032821, 0.038182, 0.021132, 0.019263, 0.024767, 0.026099, 0.020647, 0.031804, 0.030967, 0.019330, 0.034798, 0.028311, 0.038428, 0.040392, 0.026109, 0.009690, 0.034922, 0.027340, 0.026366, 0.026300, 0.014475, 0.019228, 0.028750, 0.034039, 0.006274, 0.020876, 0.004936, 0.015181, 0.019840, 0.038362, 0.020709, 0.025472, 0.028799, 0.017940, 0.014821, 0.017892, 0.010889, 0.009619, 0.010778, 0.020567, 0.016701, 0.012050, 0.013543, 0.010219, 0.016361, 0.013822, 0.013786, 0.013376, 0.010096, 0.007676, 0.006302, 0.007601, 0.003653, 0.002243, 0.005070, 0.003751, 0.003361, 0.001239, 0.001775, 0.000699, 0.000625, 0.000000, 0.000000, 0.001637, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009999, 0.010276, 0.016734, 0.015268, 0.028400, 0.031364, 0.013648, 0.025795, 0.040550, 0.037135, 0.033748, 0.037241, 0.023282, 0.008694, 0.025311, 0.021208, 0.020258, 0.027732, 0.029495, 0.011447, 0.031711, 0.018868, 0.017425, 0.012807, 0.011774, 0.017984, 0.013820, 0.001503, 0.030191, 0.013348, 0.027620, 0.006840, 0.015576, 0.018262, 0.035749, 0.020416, 0.011882, 0.025667, 0.018432, 0.003209, 0.016786, 0.014668, 0.012233, 0.004405, 0.007580, 0.008056, 0.013430, 0.016984, 0.012188, 0.017883, 0.007291, 0.020449, 0.008927, 0.008435, 0.009173, 0.006342, 0.005620, 0.004544, 0.002128, 0.004875, 0.003513, 0.002131, 0.002476, 0.001032, 0.000208, 0.001161, 0.000983, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.076923, 0.000000, 0.000000, 0.009888, 0.008202, 0.007394, 0.023057, 0.015528, 0.020177, 0.016594, 0.027927, 0.022595, 0.021829, 0.024121, 0.030016, 0.020676, 0.031190, 0.040512, 0.029722, 0.035014, 0.018698, 0.028651, 0.019006, 0.022395, 0.020455, 0.018566, 0.036497, 0.015690, 0.030603, 0.029097, 0.021418, 0.029277, 0.019395, 0.042369, 0.021025, 0.016854, 0.021334, 0.010805, 0.019412, 0.007711, 0.027579, 0.020814, 0.006617, 0.004496, 0.012201, 0.005682, 0.013793, 0.013304, 0.022038, 0.008505, 0.016587, 0.019311, 0.008675, 0.015458, 0.013320, 0.015662, 0.009470, 0.006018, 0.006268, 0.004034, 0.004635, 0.002423, 0.003488, 0.003545, 0.003328, 0.001851, 0.001397, 0.000388, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007422, 0.003265, 0.005647, 0.010172, 0.016275, 0.011405, 0.020281, 0.022514, 0.025799, 0.032565, 0.025795, 0.030108, 0.029405, 0.024050, 0.022716, 0.023258, 0.031245, 0.034831, 0.028101, 0.038390, 0.028082, 0.029454, 0.032255, 0.020850, 0.026691, 0.058980, 0.012881, 0.012809, 0.026216, 0.007959, 0.027401, 0.020769, 0.024122, 0.028634, 0.026191, 0.027313, 0.011614, 0.029327, 0.016446, 0.008507, 0.021696, 0.020930, 0.023471, 0.013481, 0.009353, 0.023494, 0.010435, 0.012671, 0.004222, 0.022649, 0.013382, 0.012590, 0.009701, 0.010033, 0.010235, 0.007578, 0.006144, 0.002635, 0.002771, 0.003850, 0.004039, 0.002800, 0.002119, 0.000603, 0.000388, 0.001168, 0.001557, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007002, 0.009976, 0.012610, 0.017932, 0.020208, 0.022472, 0.014923, 0.017509, 0.022940, 0.028179, 0.017827, 0.018113, 0.031196, 0.021025, 0.023701, 0.026506, 0.021492, 0.037699, 0.024881, 0.021011, 0.024963, 0.020751, 0.019103, 0.024671, 0.012883, 0.027331, 0.028762, 0.022101, 0.024065, 0.016324, 0.008715, 0.021970, 0.021942, 0.024671, 0.015392, 0.017761, 0.012725, 0.014497, 0.025082, 0.010511, 0.013775, 0.011221, 0.026607, 0.013185, 0.006145, 0.012174, 0.005036, 0.014598, 0.013425, 0.016109, 0.010846, 0.010256, 0.010617, 0.005973, 0.004944, 0.006972, 0.005077, 0.003202, 0.003203, 0.003389, 0.002868, 0.001545, 0.001181, 0.000905, 0.000387, 0.000000, 0.001854, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003350, 0.000000, 0.011527, 0.007722, 0.013623, 0.011914, 0.016657, 0.023551, 0.012405, 0.030102, 0.033908, 0.019273, 0.028930, 0.034151, 0.022741, 0.041860, 0.030563, 0.047272, 0.036300, 0.034976, 0.020058, 0.021332, 0.030155, 0.026516, 0.036918, 0.035452, 0.018758, 0.020987, 0.029080, 0.019108, 0.029605, 0.012024, 0.026090, 0.012951, 0.011745, 0.020066, 0.017180, 0.018148, 0.009564, 0.017100, 0.015906, 0.014959, 0.017141, 0.022117, 0.012588, 0.006142, 0.013708, 0.018028, 0.002684, 0.006538, 0.015270, 0.008633, 0.010381, 0.006992, 0.008037, 0.006795, 0.004518, 0.002093, 0.005149, 0.004925, 0.002331, 0.001311, 0.001280, 0.000962, 0.000430, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002601, 0.001698, 0.001491, 0.008830, 0.006807, 0.008865, 0.015275, 0.015057, 0.021542, 0.021836, 0.024192, 0.020252, 0.029697, 0.026482, 0.028561, 0.029429, 0.024624, 0.020550, 0.026735, 0.020150, 0.038352, 0.014320, 0.035263, 0.018671, 0.015128, 0.027072, 0.020987, 0.036434, 0.013564, 0.018455, 0.015703, 0.026306, 0.014560, 0.038896, 0.017207, 0.024560, 0.016944, 0.015380, 0.020824, 0.026775, 0.012785, 0.030246, 0.017644, 0.018986, 0.018081, 0.021042, 0.007725, 0.011575, 0.020622, 0.011412, 0.010289, 0.027018, 0.015619, 0.010662, 0.010380, 0.009052, 0.004868, 0.005118, 0.004532, 0.003825, 0.002818, 0.002696, 0.002031, 0.001203, 0.000369, 0.000500, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002752, 0.005301, 0.006088, 0.006075, 0.011286, 0.004848, 0.012814, 0.026295, 0.018627, 0.018736, 0.022928, 0.035183, 0.011747, 0.039755, 0.016821, 0.024169, 0.014507, 0.041635, 0.039538, 0.038579, 0.013335, 0.024245, 0.017771, 0.028228, 0.017630, 0.012416, 0.022197, 0.026276, 0.026258, 0.021381, 0.031252, 0.019489, 0.019886, 0.014289, 0.010363, 0.023999, 0.014244, 0.015526, 0.011535, 0.013803, 0.018559, 0.021825, 0.024086, 0.018303, 0.018678, 0.012680, 0.016810, 0.013059, 0.016340, 0.008903, 0.010636, 0.009098, 0.008677, 0.005951, 0.006592, 0.005867, 0.005385, 0.004017, 0.004871, 0.003003, 0.001962, 0.001197, 0.000989, 0.000676, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001648, 0.000000, 0.000000, 0.002729, 0.003866, 0.014156, 0.012618, 0.009211, 0.009356, 0.011548, 0.015492, 0.018573, 0.012551, 0.026075, 0.017568, 0.012540, 0.024427, 0.044639, 0.018654, 0.035257, 0.028830, 0.032551, 0.024226, 0.036897, 0.021457, 0.029856, 0.027201, 0.016673, 0.026751, 0.023777, 0.025072, 0.011309, 0.013044, 0.023005, 0.007864, 0.017401, 0.012563, 0.024955, 0.026134, 0.015065, 0.019383, 0.019024, 0.019858, 0.010446, 0.017775, 0.010500, 0.000000, 0.010352, 0.021711, 0.007569, 0.016303, 0.013760, 0.010311, 0.009438, 0.009560, 0.006542, 0.003931, 0.004969, 0.002109, 0.005833, 0.002518, 0.002680, 0.000603, 0.000893, 0.000311, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002967, 0.000000, 0.001344, 0.002411, 0.004187, 0.001109, 0.005831, 0.012281, 0.022559, 0.021764, 0.007767, 0.031905, 0.031569, 0.032146, 0.030188, 0.019114, 0.025971, 0.025340, 0.018622, 0.010106, 0.012090, 0.016777, 0.023210, 0.029846, 0.020959, 0.030031, 0.044507, 0.018516, 0.023704, 0.025534, 0.008079, 0.018431, 0.021306, 0.021316, 0.038017, 0.021038, 0.026341, 0.025160, 0.024962, 0.008449, 0.022745, 0.018640, 0.019540, 0.012101, 0.013694, 0.012149, 0.014722, 0.015847, 0.016910, 0.018206, 0.014219, 0.010881, 0.007063, 0.007177, 0.008048, 0.006891, 0.003013, 0.002036, 0.003190, 0.004035, 0.003134, 0.001560, 0.001193, 0.000387, 0.000000, 0.001317, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003344, 0.000000, 0.001027, 0.001365, 0.001327, 0.005303, 0.005063, 0.002673, 0.013922, 0.003377, 0.019486, 0.021034, 0.020030, 0.031207, 0.017747, 0.012635, 0.011469, 0.013001, 0.021423, 0.028890, 0.024222, 0.034043, 0.030116, 0.031927, 0.030015, 0.025477, 0.029871, 0.016335, 0.014467, 0.018516, 0.019779, 0.018228, 0.007781, 0.024473, 0.011116, 0.012864, 0.024109, 0.009292, 0.010036, 0.014945, 0.023440, 0.021222, 0.021675, 0.020380, 0.025733, 0.030086, 0.020268, 0.016804, 0.009907, 0.017638, 0.016645, 0.016216, 0.013624, 0.009570, 0.007662, 0.006842, 0.005672, 0.003269, 0.004076, 0.003877, 0.005114, 0.002434, 0.001510, 0.000655, 0.000744, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001305, 0.002773, 0.003877, 0.001219, 0.007846, 0.019402, 0.006072, 0.019876, 0.013528, 0.011252, 0.013408, 0.033571, 0.044100, 0.025922, 0.017336, 0.039359, 0.017205, 0.013712, 0.020325, 0.020816, 0.023785, 0.015190, 0.025897, 0.022776, 0.019389, 0.025522, 0.042373, 0.033737, 0.027131, 0.019065, 0.014523, 0.006551, 0.022921, 0.026467, 0.031679, 0.022018, 0.012342, 0.008510, 0.017140, 0.006856, 0.020009, 0.012281, 0.007500, 0.007683, 0.009207, 0.007279, 0.017898, 0.010876, 0.013361, 0.009920, 0.007992, 0.006464, 0.007240, 0.005129, 0.005043, 0.006403, 0.002537, 0.002402, 0.001335, 0.001394, 0.001106, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001667, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001136, 0.002753, 0.000000, 0.002294, 0.008095, 0.006055, 0.026047, 0.015468, 0.020744, 0.025275, 0.021734, 0.015946, 0.015558, 0.032495, 0.030950, 0.030754, 0.023488, 0.036623, 0.015158, 0.011866, 0.021885, 0.024021, 0.035967, 0.029348, 0.024353, 0.024368, 0.019189, 0.015609, 0.008266, 0.019627, 0.018691, 0.009804, 0.022161, 0.033058, 0.030898, 0.019862, 0.007905, 0.026832, 0.032942, 0.017186, 0.036691, 0.015106, 0.015839, 0.014881, 0.021968, 0.013721, 0.010057, 0.011571, 0.007655, 0.006452, 0.005903, 0.005412, 0.003382, 0.005318, 0.003077, 0.002793, 0.001671, 0.000603, 0.000387, 0.000980, 0.000000, 0.003239, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001312, 0.000000, 0.001380, 0.006279, 0.003478, 0.005773, 0.009096, 0.003282, 0.009600, 0.009368, 0.003001, 0.007087, 0.020969, 0.009080, 0.017498, 0.021225, 0.036286, 0.013354, 0.019931, 0.024247, 0.017993, 0.028968, 0.023669, 0.012621, 0.012500, 0.030871, 0.027880, 0.016234, 0.019723, 0.032233, 0.013815, 0.017571, 0.037479, 0.019488, 0.021725, 0.007698, 0.010271, 0.015745, 0.018191, 0.024726, 0.015756, 0.013263, 0.023218, 0.010105, 0.014607, 0.010184, 0.017072, 0.013124, 0.014143, 0.010624, 0.006946, 0.006983, 0.007214, 0.004935, 0.006213, 0.006587, 0.005479, 0.002826, 0.001053, 0.000786, 0.000553, 0.000329, 0.000797, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001287, 0.000000, 0.000000, 0.000000, 0.002733, 0.000000, 0.003412, 0.006653, 0.009948, 0.002992, 0.008356, 0.011321, 0.016833, 0.020184, 0.015567, 0.033368, 0.021624, 0.004207, 0.017403, 0.050607, 0.028361, 0.014665, 0.031541, 0.008933, 0.039025, 0.013292, 0.009693, 0.021392, 0.012424, 0.024361, 0.017796, 0.024881, 0.028155, 0.020560, 0.027406, 0.027756, 0.010853, 0.017742, 0.021111, 0.016980, 0.016661, 0.011127, 0.021440, 0.007184, 0.018289, 0.011224, 0.011960, 0.018264, 0.017092, 0.014315, 0.009792, 0.010958, 0.007175, 0.005813, 0.007477, 0.005140, 0.004754, 0.003892, 0.002338, 0.001207, 0.000224, 0.000553, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001371, 0.001092, 0.001380, 0.001355, 0.000000, 0.001807, 0.003467, 0.002148, 0.004852, 0.010506, 0.000000, 0.013273, 0.006379, 0.003218, 0.019043, 0.013079, 0.013130, 0.026550, 0.024859, 0.026112, 0.012329, 0.007796, 0.005635, 0.018082, 0.020876, 0.018229, 0.020898, 0.022971, 0.021081, 0.010900, 0.013542, 0.019986, 0.018315, 0.007567, 0.017075, 0.023906, 0.011956, 0.016250, 0.023302, 0.022561, 0.013251, 0.017759, 0.026050, 0.008720, 0.003415, 0.028747, 0.012433, 0.008159, 0.016373, 0.009869, 0.011085, 0.009972, 0.009323, 0.007055, 0.005476, 0.002680, 0.004090, 0.004182, 0.002841, 0.001253, 0.001238, 0.000340, 0.001096, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002796, 0.001477, 0.000000, 0.004617, 0.002236, 0.000434, 0.009270, 0.019707, 0.011276, 0.020704, 0.003159, 0.015148, 0.020693, 0.015407, 0.016979, 0.016302, 0.008842, 0.017868, 0.025464, 0.019752, 0.045974, 0.032026, 0.006412, 0.020469, 0.013886, 0.034395, 0.027498, 0.020957, 0.021175, 0.016182, 0.012937, 0.029947, 0.027994, 0.014842, 0.012858, 0.026776, 0.032196, 0.023514, 0.023457, 0.016238, 0.022188, 0.014910, 0.018719, 0.010336, 0.018727, 0.012918, 0.009419, 0.008693, 0.007362, 0.008152, 0.004747, 0.006020, 0.004460, 0.002986, 0.002674, 0.001905, 0.000974, 0.000000, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001375, 0.000000, 0.000000, 0.000000, 0.002704, 0.001709, 0.003997, 0.000302, 0.000000, 0.003837, 0.002521, 0.010367, 0.014066, 0.016839, 0.002998, 0.019313, 0.022556, 0.018653, 0.022917, 0.012259, 0.029202, 0.014579, 0.019151, 0.029099, 0.017239, 0.017765, 0.030285, 0.030456, 0.015270, 0.014802, 0.025647, 0.014793, 0.024204, 0.009134, 0.021286, 0.019114, 0.023539, 0.032830, 0.031211, 0.028264, 0.016971, 0.019377, 0.036246, 0.018741, 0.015714, 0.019669, 0.023765, 0.017369, 0.015809, 0.010638, 0.011601, 0.009839, 0.008315, 0.006376, 0.003011, 0.006452, 0.003615, 0.003385, 0.002843, 0.001239, 0.002102, 0.000000, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005205, 0.006184, 0.002670, 0.010396, 0.003234, 0.007160, 0.005786, 0.002936, 0.021099, 0.011365, 0.021199, 0.008523, 0.002716, 0.020456, 0.027159, 0.025015, 0.024895, 0.015076, 0.017175, 0.009621, 0.019177, 0.018648, 0.028016, 0.018707, 0.026573, 0.017702, 0.018164, 0.013957, 0.022652, 0.010722, 0.028860, 0.009501, 0.014720, 0.002502, 0.025421, 0.018310, 0.026134, 0.016775, 0.020318, 0.024282, 0.016165, 0.013429, 0.012529, 0.010179, 0.008192, 0.007946, 0.006525, 0.006226, 0.003764, 0.005465, 0.002628, 0.001204, 0.001309, 0.000940, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001309, 0.002723, 0.001549, 0.000000, 0.002129, 0.000000, 0.000000, 0.004933, 0.000000, 0.000000, 0.003958, 0.012921, 0.002849, 0.007187, 0.011904, 0.020156, 0.008915, 0.022382, 0.028853, 0.028026, 0.023156, 0.002506, 0.005489, 0.011815, 0.028989, 0.027457, 0.005903, 0.024965, 0.009177, 0.028898, 0.009539, 0.023839, 0.026181, 0.020540, 0.020948, 0.014489, 0.026120, 0.018842, 0.036612, 0.032289, 0.013285, 0.023682, 0.012451, 0.022662, 0.006939, 0.013742, 0.010260, 0.012477, 0.010331, 0.008774, 0.007799, 0.006126, 0.004903, 0.006137, 0.004061, 0.003678, 0.001603, 0.000298, 0.001393, 0.000000, 0.000797, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003320, 0.006386, 0.000000, 0.004204, 0.000000, 0.015111, 0.006484, 0.010683, 0.008459, 0.011902, 0.014517, 0.027408, 0.023353, 0.010340, 0.015158, 0.009389, 0.018504, 0.022472, 0.032481, 0.014392, 0.019140, 0.025188, 0.035494, 0.011380, 0.017144, 0.005052, 0.017795, 0.028149, 0.025014, 0.013256, 0.023122, 0.017769, 0.029744, 0.030561, 0.020672, 0.015510, 0.012579, 0.015552, 0.020970, 0.016190, 0.010340, 0.010173, 0.010072, 0.007733, 0.004773, 0.004971, 0.005330, 0.005471, 0.003669, 0.001336, 0.000757, 0.000387, 0.000000, 0.000797, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003016, 0.010173, 0.003147, 0.014215, 0.002872, 0.009707, 0.002771, 0.005536, 0.007123, 0.017202, 0.008625, 0.017668, 0.027913, 0.025113, 0.014181, 0.029428, 0.017592, 0.021721, 0.015994, 0.020615, 0.016186, 0.033189, 0.010609, 0.033013, 0.018082, 0.017767, 0.012181, 0.015113, 0.026290, 0.020622, 0.020263, 0.009702, 0.021387, 0.020163, 0.026205, 0.010717, 0.019817, 0.016722, 0.015769, 0.012161, 0.010722, 0.011712, 0.007425, 0.008526, 0.006611, 0.005945, 0.005867, 0.003690, 0.001765, 0.000586, 0.000773, 0.000000, 0.000000, 0.003239, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002122, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003819, 0.002932, 0.003899, 0.003278, 0.019341, 0.007577, 0.006452, 0.009290, 0.006186, 0.006153, 0.009299, 0.018715, 0.022754, 0.015230, 0.015980, 0.017832, 0.014676, 0.020282, 0.040135, 0.026686, 0.036803, 0.014507, 0.020004, 0.018361, 0.028645, 0.026109, 0.016560, 0.017106, 0.018263, 0.026390, 0.012834, 0.021972, 0.030428, 0.017290, 0.009732, 0.020444, 0.013158, 0.009695, 0.009810, 0.008812, 0.006480, 0.007276, 0.004934, 0.004235, 0.003071, 0.003050, 0.001648, 0.000798, 0.001134, 0.000000, 0.001854, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003928, 0.003348, 0.009077, 0.012158, 0.019704, 0.011380, 0.012491, 0.018610, 0.015475, 0.010912, 0.011148, 0.014437, 0.013714, 0.000000, 0.015640, 0.017766, 0.011036, 0.025574, 0.010208, 0.031770, 0.014563, 0.017369, 0.023693, 0.024949, 0.012582, 0.014081, 0.006202, 0.022164, 0.020935, 0.013442, 0.013228, 0.016739, 0.014189, 0.017275, 0.010609, 0.016388, 0.011024, 0.007645, 0.007276, 0.007984, 0.006256, 0.006030, 0.006275, 0.002671, 0.001239, 0.001828, 0.000000, 0.001096, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003200, 0.000000, 0.000000, 0.000000, 0.003634, 0.006159, 0.002698, 0.012081, 0.003876, 0.006398, 0.018793, 0.017095, 0.008939, 0.009718, 0.008833, 0.012892, 0.020853, 0.011107, 0.022555, 0.020987, 0.021956, 0.027665, 0.013192, 0.031687, 0.030113, 0.039074, 0.005233, 0.017689, 0.020473, 0.004144, 0.025313, 0.010386, 0.029478, 0.009270, 0.018274, 0.016721, 0.022165, 0.015144, 0.016832, 0.012018, 0.010995, 0.008372, 0.007614, 0.004266, 0.005989, 0.001700, 0.005749, 0.003174, 0.001219, 0.000864, 0.000000, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010090, 0.000000, 0.006275, 0.002796, 0.002670, 0.011905, 0.009128, 0.019464, 0.015232, 0.017269, 0.028762, 0.014967, 0.020158, 0.017821, 0.017567, 0.014290, 0.025787, 0.028963, 0.016287, 0.021341, 0.022061, 0.035850, 0.020471, 0.017396, 0.031818, 0.012751, 0.009507, 0.026448, 0.024101, 0.009743, 0.021129, 0.015304, 0.015508, 0.014673, 0.010473, 0.008702, 0.012672, 0.008165, 0.006679, 0.007508, 0.002700, 0.003844, 0.003960, 0.001428, 0.000948, 0.001529, 0.000629, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004112, 0.000000, 0.001455, 0.006719, 0.002541, 0.005697, 0.006517, 0.006098, 0.017586, 0.014095, 0.011637, 0.018505, 0.024127, 0.018997, 0.026918, 0.025186, 0.015377, 0.012702, 0.009002, 0.025546, 0.029313, 0.017651, 0.021800, 0.013014, 0.018452, 0.035937, 0.014834, 0.026362, 0.021611, 0.024376, 0.028557, 0.017717, 0.014195, 0.016657, 0.014461, 0.009792, 0.010514, 0.007673, 0.006840, 0.007671, 0.007992, 0.007962, 0.003163, 0.001530, 0.000834, 0.001052, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002986, 0.003856, 0.000000, 0.011342, 0.000000, 0.000000, 0.000000, 0.000000, 0.006368, 0.000000, 0.011126, 0.012575, 0.015147, 0.002497, 0.019117, 0.022361, 0.020635, 0.019392, 0.007492, 0.018722, 0.025111, 0.015827, 0.014172, 0.015862, 0.019715, 0.018543, 0.026081, 0.027825, 0.010268, 0.022167, 0.011457, 0.011610, 0.016816, 0.017707, 0.015160, 0.013953, 0.011925, 0.009952, 0.012470, 0.007424, 0.009281, 0.006201, 0.004893, 0.003424, 0.003307, 0.002140, 0.001413, 0.001290, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006172, 0.003186, 0.002890, 0.003368, 0.000000, 0.006271, 0.005792, 0.013512, 0.007869, 0.002453, 0.011193, 0.004154, 0.008264, 0.017934, 0.004243, 0.019152, 0.006231, 0.022386, 0.013462, 0.013888, 0.017607, 0.016765, 0.020491, 0.011878, 0.011902, 0.015695, 0.025817, 0.016015, 0.013420, 0.008811, 0.026503, 0.022379, 0.019935, 0.017028, 0.012304, 0.013491, 0.009582, 0.006553, 0.009587, 0.010136, 0.005449, 0.005563, 0.003935, 0.002111, 0.001397, 0.001487, 0.000589, 0.000000, 0.007534, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003823, 0.000000, 0.000000, 0.000000, 0.000000, 0.006248, 0.000000, 0.009945, 0.002606, 0.000000, 0.016066, 0.008517, 0.006369, 0.014291, 0.025762, 0.009993, 0.006027, 0.010712, 0.013008, 0.022829, 0.016382, 0.020420, 0.015111, 0.016385, 0.020713, 0.018042, 0.016408, 0.013222, 0.025637, 0.018346, 0.020838, 0.014591, 0.027368, 0.012114, 0.017444, 0.014304, 0.015346, 0.011653, 0.009512, 0.009819, 0.006661, 0.003416, 0.009682, 0.006086, 0.003793, 0.001209, 0.000404, 0.000387, 0.001414, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003003, 0.000000, 0.000000, 0.000000, 0.003040, 0.000000, 0.003107, 0.002870, 0.011034, 0.008176, 0.009947, 0.012359, 0.018500, 0.002706, 0.010450, 0.020841, 0.011941, 0.027126, 0.019426, 0.004955, 0.018832, 0.025261, 0.004349, 0.017309, 0.010988, 0.011692, 0.021282, 0.018663, 0.019005, 0.011933, 0.017589, 0.018053, 0.015800, 0.011016, 0.015125, 0.007563, 0.009763, 0.006375, 0.007855, 0.005850, 0.004691, 0.003795, 0.001260, 0.001928, 0.000729, 0.000843, 0.000000, 0.007534, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005861, 0.000000, 0.000000, 0.005216, 0.003331, 0.006257, 0.002291, 0.003156, 0.005071, 0.005856, 0.003358, 0.009472, 0.026252, 0.006022, 0.016037, 0.012627, 0.019496, 0.009463, 0.020180, 0.010040, 0.021994, 0.009100, 0.014288, 0.022834, 0.024503, 0.026318, 0.016571, 0.027187, 0.023848, 0.020448, 0.011610, 0.014562, 0.011051, 0.010483, 0.007571, 0.007206, 0.009807, 0.005971, 0.007147, 0.003676, 0.001285, 0.001180, 0.000387, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003467, 0.000000, 0.000000, 0.000000, 0.000000, 0.002701, 0.000000, 0.006912, 0.005704, 0.000000, 0.000000, 0.003011, 0.002360, 0.000000, 0.000000, 0.010565, 0.009086, 0.013402, 0.010689, 0.009424, 0.022701, 0.023340, 0.016129, 0.010851, 0.030349, 0.022400, 0.015533, 0.023412, 0.012826, 0.020522, 0.033710, 0.022672, 0.024411, 0.016793, 0.013132, 0.012000, 0.014184, 0.009944, 0.009595, 0.010792, 0.007659, 0.004285, 0.004526, 0.004446, 0.002215, 0.002840, 0.000553, 0.001436, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002788, 0.004239, 0.000000, 0.000000, 0.004623, 0.002869, 0.008205, 0.005171, 0.008857, 0.005650, 0.002953, 0.007611, 0.016742, 0.017806, 0.008842, 0.007006, 0.003264, 0.013711, 0.009232, 0.022702, 0.018816, 0.010477, 0.016662, 0.019780, 0.022907, 0.022096, 0.013086, 0.013464, 0.015623, 0.015303, 0.015910, 0.009832, 0.010135, 0.008414, 0.009872, 0.006852, 0.004457, 0.003416, 0.003516, 0.002467, 0.001225, 0.000387, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002590, 0.000000, 0.002742, 0.002880, 0.000000, 0.004958, 0.005526, 0.002179, 0.000000, 0.003514, 0.001392, 0.008183, 0.003222, 0.002911, 0.017276, 0.008083, 0.006257, 0.009560, 0.011652, 0.012359, 0.007808, 0.007094, 0.018474, 0.006686, 0.016687, 0.023787, 0.018432, 0.007969, 0.018178, 0.013322, 0.013739, 0.012982, 0.011145, 0.010714, 0.008364, 0.005371, 0.007977, 0.004971, 0.004253, 0.002591, 0.000870, 0.000166, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005615, 0.003300, 0.002942, 0.000000, 0.008639, 0.002551, 0.003389, 0.000000, 0.008361, 0.011820, 0.017894, 0.022685, 0.045740, 0.041972, 0.023438, 0.040102, 0.032887, 0.050631, 0.063482, 0.069963, 0.081046, 0.092388, 0.091556, 0.105514, 0.095110, 0.098580, 0.101263, 0.131314, 0.133663, 0.130719, 0.133690, 0.120449, 0.107946, 0.082994, 0.082490, 0.069356, 0.061749, 0.051431, 0.057276, 0.035462, 0.015322, 0.008933, 0.007772, 0.005312, 0.004639, 0.007534, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002612, 0.002712, 0.002537, 0.000000, 0.010769, 0.005531, 0.005433, 0.008141, 0.015616, 0.004514, 0.003793, 0.011074, 0.021828, 0.018786, 0.026774, 0.025932, 0.030805, 0.014481, 0.062882, 0.054138, 0.083389, 0.073468, 0.068911, 0.095033, 0.128544, 0.129816, 0.118676, 0.099162, 0.088009, 0.083648, 0.070683, 0.053057, 0.048684, 0.039975, 0.019005, 0.010386, 0.009109, 0.006130, 0.005562, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002527, 0.000000, 0.000000, 0.000000, 0.000000, 0.006435, 0.000000, 0.003560, 0.008530, 0.002575, 0.002605, 0.008756, 0.004157, 0.009697, 0.013239, 0.013461, 0.005703, 0.016543, 0.031944, 0.009253, 0.028791, 0.059094, 0.125982, 0.184263, 0.207878, 0.222178, 0.214408, 0.190888, 0.190086, 0.152011, 0.140316, 0.088833, 0.038526, 0.026935, 0.019441, 0.013907, 0.015191, 0.007534, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002665, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005347, 0.017722, 0.055699, 0.104023, 0.161700, 0.189155, 0.202097, 0.168709, 0.177841, 0.155222, 0.109856, 0.046724, 0.026190, 0.016756, 0.016925, 0.018540, 0.015067, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000293, 0.001250, 0.004999, 0.018281, 0.047658, 0.093383, 0.131528, 0.172413, 0.178300, 0.166036, 0.134899, 0.058743, 0.033586, 0.020545, 0.015200, 0.014544, 0.007534, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000118, 0.000000, 0.002117, 0.005451, 0.018147, 0.044476, 0.071005, 0.121035, 0.137933, 0.144243, 0.060411, 0.037821, 0.022313, 0.019243, 0.009270, 0.007534, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000259, 0.001416, 0.002408, 0.007095, 0.017490, 0.033381, 0.076872, 0.126423, 0.069511, 0.043297, 0.025220, 0.026096, 0.012978, 0.015067, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000352, 0.001069, 0.003501, 0.006056, 0.022134, 0.178094, 0.463766, 0.282049, 0.180666, 0.107760, 0.125512, 0.082870, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002958, 0.154451, 0.363854, 0.293641, 0.194772, 0.128617, 0.131311, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000011, 0.007549, 0.112520, 0.272546, 0.251113, 0.150299, 0.149617, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000207, 0.009051, 0.083832, 0.234309, 0.226636, 0.208221, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000666, 0.015047, 0.071457, 0.194468, 0.222819, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001463, 0.012260, 0.053554, 0.093213, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003065, 0.020394, 0.015067, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005562, 0.015067, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/app_nutaubar_bkg.txt <==
energy(#app_nutaubar_bkg)<
@energy =
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001341, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000143, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.018823, 0.000000, 0.000000, 0.000000, 0.018832, 0.012756, 0.000000, 0.000000, 0.000000, 0.012634, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010645, 0.000000, 0.000000, 0.011607, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003371, 0.003434, 0.005842, 0.001828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001793, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.048948, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014335, 0.000000, 0.012961, 0.020501, 0.000000, 0.000000, 0.000000, 0.000000, 0.028692, 0.016061, 0.011248, 0.028187, 0.000000, 0.000000, 0.014603, 0.000000, 0.009884, 0.000000, 0.000000, 0.000000, 0.025991, 0.000000, 0.000000, 0.011239, 0.000000, 0.000000, 0.000000, 0.009016, 0.000000, 0.000000, 0.012447, 0.000000, 0.000000, 0.010430, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002892, 0.004013, 0.003092, 0.000000, 0.001719, 0.000000, 0.000000, 0.004656, 0.000000, 0.000000, 0.000000, 0.000646, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.500000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.046638, 0.023635, 0.019900, 0.000000, 0.025635, 0.021575, 0.014883, 0.028259, 0.021509, 0.015692, 0.017475, 0.013810, 0.000000, 0.000000, 0.017247, 0.000000, 0.000000, 0.013115, 0.000000, 0.022423, 0.027105, 0.012322, 0.010835, 0.000000, 0.000000, 0.009778, 0.014967, 0.023779, 0.026914, 0.010552, 0.000000, 0.015498, 0.026609, 0.000000, 0.000000, 0.000000, 0.024004, 0.012555, 0.000000, 0.023011, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007862, 0.001577, 0.000000, 0.000000, 0.001907, 0.004928, 0.000000, 0.000000, 0.002499, 0.000139, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.041043, 0.000000, 0.044642, 0.000000, 0.028951, 0.000000, 0.013059, 0.053138, 0.062911, 0.000000, 0.015946, 0.000000, 0.014733, 0.000000, 0.000000, 0.028747, 0.012585, 0.013924, 0.011493, 0.000000, 0.000000, 0.000000, 0.000000, 0.027894, 0.000000, 0.000000, 0.015534, 0.012020, 0.000000, 0.013044, 0.000000, 0.000000, 0.000000, 0.000000, 0.011510, 0.000000, 0.017668, 0.000000, 0.011974, 0.000000, 0.000000, 0.011750, 0.000000, 0.010875, 0.000000, 0.011981, 0.000000, 0.007657, 0.008496, 0.007358, 0.009027, 0.003037, 0.000000, 0.004605, 0.005256, 0.002391, 0.005058, 0.001106, 0.000828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.097442, 0.000000, 0.046433, 0.000000, 0.020042, 0.000000, 0.000000, 0.021395, 0.000000, 0.019329, 0.029405, 0.018495, 0.018950, 0.017730, 0.000000, 0.000000, 0.000000, 0.000000, 0.012684, 0.000000, 0.037350, 0.000000, 0.023028, 0.022768, 0.022438, 0.000000, 0.038657, 0.026266, 0.012848, 0.000000, 0.000000, 0.025747, 0.013302, 0.000000, 0.013816, 0.012240, 0.013172, 0.000000, 0.025480, 0.011034, 0.000000, 0.022421, 0.000000, 0.024277, 0.000000, 0.011446, 0.014412, 0.000000, 0.023506, 0.003191, 0.004886, 0.005982, 0.003999, 0.007658, 0.006040, 0.001736, 0.000000, 0.000000, 0.002865, 0.002656, 0.002070, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.093798, 0.067139, 0.023464, 0.000000, 0.000000, 0.017850, 0.000000, 0.020501, 0.028441, 0.015118, 0.015266, 0.036774, 0.000000, 0.000000, 0.021939, 0.000000, 0.023184, 0.015837, 0.011667, 0.000000, 0.000000, 0.013826, 0.000000, 0.012964, 0.014733, 0.000000, 0.000000, 0.010372, 0.035322, 0.023700, 0.011381, 0.013332, 0.011663, 0.015921, 0.018707, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016903, 0.010946, 0.013653, 0.000000, 0.000000, 0.009716, 0.006576, 0.003327, 0.007270, 0.005451, 0.001892, 0.002505, 0.000000, 0.001924, 0.000000, 0.000485, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.514589, 0.000000, 0.000000, 0.223354, 0.000000, 0.000000, 0.000000, 0.024720, 0.046565, 0.023475, 0.021356, 0.017177, 0.019693, 0.066438, 0.000000, 0.064391, 0.030525, 0.018973, 0.013466, 0.038511, 0.032884, 0.022887, 0.000000, 0.013854, 0.000000, 0.022170, 0.014358, 0.000000, 0.000000, 0.000000, 0.015548, 0.012536, 0.010844, 0.015581, 0.012289, 0.012066, 0.013654, 0.001013, 0.010663, 0.020845, 0.031412, 0.016430, 0.009452, 0.013556, 0.011667, 0.024324, 0.000000, 0.036628, 0.010584, 0.014412, 0.000000, 0.000000, 0.007772, 0.007981, 0.001515, 0.005163, 0.005729, 0.000000, 0.004829, 0.000000, 0.000000, 0.000000, 0.002704, 0.000942, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.217976, 0.000000, 0.000000, 0.046451, 0.025804, 0.040445, 0.000000, 0.000000, 0.020778, 0.020400, 0.030267, 0.022763, 0.018331, 0.061930, 0.034197, 0.025320, 0.015552, 0.030612, 0.000000, 0.000000, 0.011501, 0.031584, 0.000000, 0.001001, 0.010936, 0.000000, 0.000000, 0.013583, 0.000000, 0.000000, 0.039394, 0.000000, 0.037441, 0.000000, 0.000000, 0.035316, 0.000000, 0.013225, 0.011983, 0.000000, 0.000000, 0.024130, 0.000000, 0.000000, 0.017125, 0.011044, 0.013608, 0.012845, 0.010580, 0.006509, 0.001567, 0.007136, 0.005475, 0.006623, 0.008319, 0.005987, 0.007578, 0.004057, 0.002266, 0.002265, 0.002227, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.043578, 0.014668, 0.034794, 0.000000, 0.077938, 0.049660, 0.000000, 0.019125, 0.013269, 0.000000, 0.031424, 0.033786, 0.000000, 0.027401, 0.027485, 0.011194, 0.000000, 0.000000, 0.015292, 0.029150, 0.016097, 0.025376, 0.011758, 0.000000, 0.011152, 0.062323, 0.024950, 0.013423, 0.000000, 0.012764, 0.000000, 0.014710, 0.013147, 0.011982, 0.010084, 0.013873, 0.000000, 0.000000, 0.020736, 0.000000, 0.000000, 0.018369, 0.004860, 0.006128, 0.003605, 0.005187, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001663, 0.000783, 0.000762, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.050316, 0.076663, 0.074988, 0.000000, 0.056662, 0.041143, 0.000000, 0.018227, 0.018691, 0.000000, 0.030832, 0.000000, 0.014706, 0.000000, 0.025109, 0.044838, 0.081692, 0.025572, 0.026920, 0.072703, 0.000000, 0.011736, 0.012776, 0.027247, 0.012842, 0.027501, 0.037925, 0.036708, 0.000000, 0.010923, 0.010303, 0.014646, 0.014067, 0.026061, 0.000000, 0.044230, 0.016430, 0.012829, 0.016314, 0.000000, 0.048194, 0.013171, 0.018802, 0.000000, 0.012505, 0.000000, 0.020073, 0.004925, 0.003522, 0.009657, 0.008953, 0.003446, 0.000000, 0.004545, 0.005103, 0.004030, 0.002346, 0.003298, 0.002054, 0.002413, 0.005760, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.064288, 0.044845, 0.047195, 0.025004, 0.026277, 0.000000, 0.025386, 0.000000, 0.062493, 0.028322, 0.021798, 0.000000, 0.000000, 0.000000, 0.059682, 0.000000, 0.017573, 0.050658, 0.025770, 0.024292, 0.000000, 0.013471, 0.025702, 0.000000, 0.000000, 0.025304, 0.038600, 0.013876, 0.000000, 0.036553, 0.022026, 0.000000, 0.038731, 0.030243, 0.010631, 0.000000, 0.015921, 0.000000, 0.014102, 0.011775, 0.000000, 0.014874, 0.000000, 0.000000, 0.011396, 0.026546, 0.012845, 0.015419, 0.008701, 0.004679, 0.003542, 0.001923, 0.005263, 0.002028, 0.007124, 0.010265, 0.004459, 0.002404, 0.002996, 0.003137, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.496756, 0.000000, 0.000000, 0.000000, 0.000000, 0.088587, 0.000000, 0.091519, 0.125794, 0.037971, 0.033340, 0.043885, 0.014390, 0.038781, 0.000000, 0.000000, 0.016424, 0.011155, 0.000000, 0.043855, 0.042729, 0.000000, 0.000000, 0.013360, 0.032620, 0.047434, 0.025336, 0.026176, 0.000000, 0.044405, 0.024122, 0.023435, 0.024391, 0.000000, 0.000000, 0.000000, 0.011469, 0.012093, 0.013487, 0.015921, 0.000000, 0.025009, 0.025121, 0.000000, 0.011085, 0.034696, 0.019082, 0.000000, 0.012705, 0.000000, 0.000000, 0.005101, 0.005300, 0.010324, 0.004371, 0.005793, 0.005761, 0.002235, 0.010326, 0.003954, 0.007060, 0.004150, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.244194, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.021628, 0.039649, 0.023576, 0.024208, 0.042017, 0.054252, 0.049288, 0.021879, 0.031599, 0.033329, 0.000000, 0.010967, 0.023876, 0.014042, 0.048627, 0.028116, 0.000000, 0.000000, 0.012192, 0.011648, 0.023944, 0.013196, 0.000000, 0.000000, 0.000000, 0.035198, 0.012104, 0.000919, 0.014363, 0.014069, 0.027079, 0.012463, 0.030249, 0.000000, 0.014533, 0.000000, 0.000000, 0.008152, 0.000000, 0.013171, 0.001171, 0.024724, 0.000000, 0.011121, 0.032697, 0.008948, 0.008901, 0.007161, 0.011178, 0.005532, 0.002307, 0.003657, 0.007676, 0.004104, 0.007056, 0.003622, 0.001655, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.046912, 0.076717, 0.000000, 0.000000, 0.019655, 0.070866, 0.000000, 0.000000, 0.018188, 0.029601, 0.000000, 0.049826, 0.032454, 0.057038, 0.026502, 0.000000, 0.028131, 0.011178, 0.042268, 0.011399, 0.013006, 0.024743, 0.000000, 0.012547, 0.000000, 0.000000, 0.011635, 0.042001, 0.010809, 0.000000, 0.013006, 0.000000, 0.000902, 0.000000, 0.000000, 0.011128, 0.013147, 0.011889, 0.020147, 0.023265, 0.000000, 0.016525, 0.000000, 0.000000, 0.000000, 0.000000, 0.006865, 0.008667, 0.008295, 0.004943, 0.011640, 0.000000, 0.009139, 0.013303, 0.001903, 0.002370, 0.002070, 0.003035, 0.002254, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.259050, 0.370719, 0.000000, 0.070536, 0.093889, 0.000000, 0.045963, 0.020215, 0.000000, 0.024795, 0.059894, 0.021752, 0.018877, 0.017461, 0.081025, 0.013970, 0.030567, 0.023266, 0.037883, 0.032669, 0.048032, 0.027671, 0.023788, 0.026255, 0.000000, 0.014382, 0.025511, 0.012780, 0.000000, 0.016233, 0.027476, 0.011749, 0.011175, 0.010892, 0.011088, 0.045581, 0.014329, 0.000000, 0.021372, 0.000000, 0.018594, 0.000000, 0.000000, 0.000000, 0.000000, 0.011892, 0.019361, 0.012602, 0.037435, 0.034219, 0.018459, 0.012792, 0.008721, 0.015471, 0.008905, 0.001938, 0.002187, 0.002385, 0.000000, 0.012266, 0.005402, 0.002753, 0.000828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.061296, 0.045201, 0.089266, 0.071753, 0.042764, 0.051257, 0.020176, 0.020222, 0.019693, 0.036379, 0.039009, 0.046941, 0.012717, 0.048111, 0.033990, 0.000000, 0.000000, 0.021349, 0.016528, 0.023709, 0.000000, 0.000000, 0.011483, 0.049856, 0.014740, 0.012966, 0.000000, 0.028093, 0.000000, 0.014851, 0.010872, 0.000000, 0.012134, 0.000000, 0.023192, 0.000000, 0.032242, 0.015369, 0.035994, 0.012055, 0.010831, 0.010788, 0.013171, 0.021586, 0.012993, 0.034938, 0.011704, 0.024009, 0.007919, 0.005146, 0.005871, 0.005419, 0.005688, 0.006025, 0.008499, 0.008289, 0.002133, 0.007554, 0.002942, 0.002247, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.234148, 0.000000, 0.629281, 0.000000, 0.058222, 0.000000, 0.000000, 0.000000, 0.000000, 0.050159, 0.042443, 0.035120, 0.022084, 0.000000, 0.071009, 0.063263, 0.000000, 0.029206, 0.025117, 0.023995, 0.034268, 0.013073, 0.000000, 0.033891, 0.027032, 0.039087, 0.026012, 0.036312, 0.013499, 0.000000, 0.000000, 0.000000, 0.024087, 0.012133, 0.032447, 0.010532, 0.011301, 0.000000, 0.013332, 0.012132, 0.014840, 0.014339, 0.013147, 0.023359, 0.011810, 0.000000, 0.013171, 0.000000, 0.023928, 0.000000, 0.000000, 0.011437, 0.008490, 0.011677, 0.013966, 0.003969, 0.000000, 0.005619, 0.005585, 0.000000, 0.004003, 0.000254, 0.001523, 0.001655, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.116285, 0.068299, 0.000000, 0.000000, 0.045125, 0.051312, 0.000000, 0.000000, 0.048701, 0.034191, 0.014102, 0.000000, 0.057130, 0.014523, 0.000000, 0.053382, 0.015292, 0.057651, 0.025405, 0.000000, 0.014137, 0.029183, 0.025672, 0.011549, 0.000000, 0.031860, 0.011958, 0.016601, 0.064225, 0.000968, 0.023968, 0.044940, 0.000000, 0.011600, 0.032165, 0.000000, 0.010188, 0.014230, 0.013615, 0.011037, 0.027472, 0.010338, 0.012897, 0.013171, 0.000000, 0.000000, 0.012696, 0.000000, 0.000000, 0.008182, 0.003644, 0.007605, 0.004199, 0.014733, 0.008214, 0.005770, 0.000000, 0.000000, 0.005402, 0.002489, 0.001593, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.068223, 0.000000, 0.000000, 0.051278, 0.025875, 0.021813, 0.042199, 0.038091, 0.037775, 0.000000, 0.078984, 0.018444, 0.044441, 0.034383, 0.010763, 0.012074, 0.000000, 0.009884, 0.012380, 0.022308, 0.000000, 0.032086, 0.075036, 0.010832, 0.025656, 0.039012, 0.041518, 0.000000, 0.000000, 0.009812, 0.013469, 0.032933, 0.022507, 0.000000, 0.036293, 0.022570, 0.000000, 0.000000, 0.010579, 0.013556, 0.008767, 0.012897, 0.025156, 0.000000, 0.000000, 0.028890, 0.014625, 0.019916, 0.019280, 0.006696, 0.012218, 0.007391, 0.012709, 0.000000, 0.002505, 0.002379, 0.008867, 0.002414, 0.003497, 0.003089, 0.002464, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.500000, 0.000000, 0.000000, 0.000000, 0.115216, 0.200999, 0.050105, 0.047556, 0.019572, 0.044158, 0.025739, 0.040101, 0.037458, 0.016866, 0.000000, 0.000000, 0.014276, 0.046116, 0.015317, 0.000000, 0.011170, 0.014530, 0.000000, 0.014992, 0.021459, 0.000000, 0.010573, 0.022899, 0.000000, 0.018350, 0.000000, 0.000000, 0.012577, 0.021869, 0.025248, 0.021921, 0.023188, 0.000000, 0.028779, 0.010661, 0.021623, 0.010557, 0.000000, 0.011967, 0.010621, 0.000000, 0.000000, 0.000000, 0.017465, 0.000000, 0.000000, 0.012845, 0.025820, 0.010175, 0.010660, 0.010066, 0.003765, 0.009278, 0.000000, 0.006253, 0.004774, 0.002133, 0.001882, 0.003411, 0.000828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.064604, 0.000000, 0.047506, 0.044920, 0.068009, 0.054019, 0.024907, 0.016485, 0.061301, 0.017517, 0.017586, 0.014464, 0.016736, 0.066083, 0.035358, 0.012513, 0.012709, 0.033480, 0.013262, 0.000000, 0.013748, 0.021951, 0.035119, 0.021787, 0.048256, 0.000000, 0.023035, 0.036296, 0.025474, 0.000000, 0.000000, 0.014402, 0.000000, 0.015498, 0.000000, 0.021662, 0.030185, 0.000000, 0.000000, 0.026257, 0.013273, 0.022680, 0.013171, 0.000000, 0.011323, 0.038660, 0.001143, 0.014295, 0.011037, 0.012296, 0.003340, 0.009885, 0.011398, 0.010056, 0.001298, 0.000000, 0.006338, 0.005309, 0.004285, 0.000664, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.134910, 0.048397, 0.000000, 0.000000, 0.044407, 0.048793, 0.019958, 0.033455, 0.021267, 0.018461, 0.000000, 0.033467, 0.032872, 0.047422, 0.010813, 0.037816, 0.013667, 0.046483, 0.000000, 0.032765, 0.000000, 0.023194, 0.000000, 0.009539, 0.020798, 0.011108, 0.000000, 0.000000, 0.025111, 0.038952, 0.010558, 0.023144, 0.000000, 0.017471, 0.012181, 0.000000, 0.014320, 0.017823, 0.027368, 0.000000, 0.022440, 0.024268, 0.036001, 0.000000, 0.000000, 0.000000, 0.011706, 0.000000, 0.015986, 0.011781, 0.004756, 0.009419, 0.001938, 0.007427, 0.007056, 0.005326, 0.003834, 0.000000, 0.004112, 0.002951, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.046788, 0.019750, 0.045585, 0.000000, 0.025793, 0.000000, 0.000000, 0.029183, 0.040388, 0.000000, 0.031066, 0.000000, 0.064247, 0.089806, 0.016786, 0.000000, 0.016749, 0.021772, 0.000000, 0.022011, 0.000000, 0.059508, 0.013106, 0.013581, 0.026892, 0.014821, 0.000000, 0.000000, 0.041016, 0.036173, 0.013006, 0.000000, 0.000000, 0.009917, 0.000000, 0.047940, 0.023356, 0.024468, 0.022275, 0.012897, 0.012166, 0.000000, 0.023749, 0.000000, 0.000000, 0.010959, 0.012452, 0.008107, 0.008112, 0.004633, 0.005535, 0.008367, 0.009606, 0.005557, 0.004267, 0.010425, 0.004134, 0.000703, 0.002298, 0.006792, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.139197, 0.075452, 0.000000, 0.001924, 0.100987, 0.046679, 0.035610, 0.017112, 0.033082, 0.017423, 0.032643, 0.063199, 0.018591, 0.024886, 0.041435, 0.000000, 0.045368, 0.026009, 0.022782, 0.016155, 0.025864, 0.034674, 0.046027, 0.036000, 0.042194, 0.027846, 0.012117, 0.000000, 0.015230, 0.034454, 0.026925, 0.011408, 0.015108, 0.022105, 0.010213, 0.027123, 0.032693, 0.000000, 0.000000, 0.024469, 0.022296, 0.014979, 0.016732, 0.029054, 0.041749, 0.011490, 0.000000, 0.006178, 0.014085, 0.003597, 0.009763, 0.001641, 0.004132, 0.002505, 0.013632, 0.003755, 0.005422, 0.003314, 0.001460, 0.002513, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.064604, 0.049263, 0.082899, 0.025158, 0.038688, 0.027567, 0.069823, 0.029436, 0.016834, 0.028637, 0.000000, 0.016653, 0.049442, 0.000000, 0.047709, 0.029196, 0.032231, 0.000000, 0.016750, 0.023005, 0.014265, 0.022885, 0.046509, 0.045076, 0.013041, 0.029994, 0.013734, 0.013876, 0.000000, 0.029436, 0.023631, 0.025696, 0.000000, 0.015498, 0.024299, 0.009789, 0.014761, 0.000000, 0.013750, 0.040538, 0.010639, 0.012897, 0.013171, 0.015250, 0.009288, 0.000000, 0.001072, 0.000000, 0.017450, 0.012245, 0.005955, 0.009662, 0.009489, 0.005265, 0.009558, 0.007821, 0.004267, 0.002497, 0.001891, 0.000741, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.046485, 0.046098, 0.000000, 0.023577, 0.022879, 0.000000, 0.052113, 0.044186, 0.029734, 0.000000, 0.014021, 0.018497, 0.000000, 0.000000, 0.012072, 0.012892, 0.012589, 0.043598, 0.023717, 0.044025, 0.011232, 0.034786, 0.021946, 0.000000, 0.000000, 0.067551, 0.000000, 0.011113, 0.038588, 0.031652, 0.012894, 0.000000, 0.027073, 0.013332, 0.021846, 0.000000, 0.014494, 0.013147, 0.010697, 0.000000, 0.000000, 0.023321, 0.020806, 0.012362, 0.014412, 0.000000, 0.000000, 0.016548, 0.009402, 0.007068, 0.003805, 0.000000, 0.005518, 0.006025, 0.000239, 0.011854, 0.002701, 0.004313, 0.000767, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.071302, 0.101205, 0.000000, 0.025684, 0.068910, 0.027418, 0.044182, 0.074267, 0.039345, 0.012743, 0.000000, 0.032463, 0.032573, 0.015047, 0.024686, 0.026649, 0.029716, 0.029474, 0.055072, 0.045574, 0.070140, 0.039603, 0.000000, 0.021195, 0.024383, 0.000000, 0.016621, 0.012084, 0.033602, 0.044953, 0.010717, 0.024645, 0.000000, 0.000000, 0.011345, 0.012132, 0.017683, 0.014057, 0.036095, 0.000000, 0.000000, 0.010553, 0.025685, 0.000000, 0.031408, 0.000000, 0.012845, 0.029511, 0.017209, 0.010637, 0.004376, 0.009556, 0.003875, 0.011071, 0.000000, 0.005557, 0.004542, 0.000000, 0.002556, 0.001655, 0.002158, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.072717, 0.048262, 0.047061, 0.050204, 0.020287, 0.028853, 0.019970, 0.021586, 0.021605, 0.014042, 0.033854, 0.014563, 0.012654, 0.014897, 0.000000, 0.045869, 0.030117, 0.000000, 0.029149, 0.014903, 0.031918, 0.020905, 0.022199, 0.011523, 0.012813, 0.016889, 0.025297, 0.000000, 0.021721, 0.012248, 0.033030, 0.012329, 0.035028, 0.043522, 0.025107, 0.045730, 0.015659, 0.000000, 0.034127, 0.027184, 0.044474, 0.022437, 0.024046, 0.000000, 0.000000, 0.010612, 0.000000, 0.000000, 0.006733, 0.014907, 0.006040, 0.001782, 0.012220, 0.002028, 0.009361, 0.000000, 0.003808, 0.005231, 0.002736, 0.001436, 0.005184, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.051032, 0.000000, 0.050356, 0.041993, 0.000000, 0.048930, 0.000000, 0.000000, 0.062403, 0.000000, 0.000000, 0.000000, 0.015353, 0.010654, 0.000000, 0.000000, 0.042157, 0.026620, 0.022620, 0.000000, 0.012155, 0.009409, 0.045874, 0.026343, 0.012177, 0.027560, 0.013876, 0.011913, 0.012808, 0.000000, 0.049339, 0.000000, 0.013597, 0.000000, 0.019814, 0.027528, 0.000000, 0.014173, 0.000000, 0.023029, 0.000000, 0.011441, 0.018820, 0.021726, 0.011358, 0.014446, 0.026352, 0.003595, 0.016029, 0.009131, 0.019803, 0.005388, 0.005474, 0.007026, 0.005267, 0.001900, 0.007532, 0.002945, 0.004100, 0.002592, 0.004810, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.251263, 0.000000, 0.000000, 0.116840, 0.000000, 0.000000, 0.044233, 0.000000, 0.000000, 0.104831, 0.000000, 0.016261, 0.018402, 0.030398, 0.056464, 0.000000, 0.000000, 0.062952, 0.021729, 0.000000, 0.016061, 0.024452, 0.011835, 0.027024, 0.042510, 0.035203, 0.011212, 0.010631, 0.000000, 0.000000, 0.024912, 0.024810, 0.000000, 0.011994, 0.000000, 0.012894, 0.013442, 0.013548, 0.026195, 0.022561, 0.000000, 0.000000, 0.026882, 0.040520, 0.010445, 0.026326, 0.010642, 0.000000, 0.010297, 0.012883, 0.024522, 0.000985, 0.013000, 0.008478, 0.007854, 0.014756, 0.007751, 0.004056, 0.011297, 0.008650, 0.000000, 0.002701, 0.004954, 0.001622, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.112887, 0.000000, 0.048614, 0.000000, 0.051154, 0.000000, 0.021559, 0.019840, 0.028202, 0.036257, 0.045698, 0.036509, 0.027295, 0.000000, 0.042924, 0.010778, 0.025475, 0.000000, 0.000000, 0.012434, 0.000000, 0.043632, 0.021069, 0.046576, 0.013270, 0.022730, 0.029818, 0.037384, 0.020986, 0.011895, 0.022032, 0.026271, 0.000000, 0.011937, 0.011926, 0.012222, 0.009339, 0.014709, 0.014417, 0.000000, 0.010343, 0.000000, 0.000000, 0.000000, 0.016701, 0.043937, 0.014026, 0.025689, 0.000000, 0.011693, 0.010055, 0.003030, 0.007879, 0.009907, 0.005942, 0.006253, 0.005359, 0.002133, 0.000000, 0.006007, 0.000828, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.039810, 0.000000, 0.000000, 0.021489, 0.081921, 0.036313, 0.054079, 0.000000, 0.018056, 0.018542, 0.000000, 0.028922, 0.055914, 0.011246, 0.017064, 0.000000, 0.026043, 0.000000, 0.000000, 0.036593, 0.043020, 0.013274, 0.000000, 0.040192, 0.000000, 0.012238, 0.011692, 0.057126, 0.000000, 0.056996, 0.026012, 0.000000, 0.013857, 0.012132, 0.013832, 0.030521, 0.025346, 0.020769, 0.023333, 0.000000, 0.048366, 0.000000, 0.000000, 0.012439, 0.011765, 0.021236, 0.012945, 0.007218, 0.006527, 0.001792, 0.008310, 0.004056, 0.010401, 0.002135, 0.005611, 0.008060, 0.003677, 0.000828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.035701, 0.000000, 0.045279, 0.000000, 0.040492, 0.034507, 0.039680, 0.018838, 0.017930, 0.000000, 0.029986, 0.018947, 0.068129, 0.039317, 0.044026, 0.025414, 0.057398, 0.046860, 0.014361, 0.010485, 0.036993, 0.000000, 0.000000, 0.000000, 0.028217, 0.011525, 0.024652, 0.000000, 0.000000, 0.000000, 0.061768, 0.000000, 0.000000, 0.013542, 0.017295, 0.017761, 0.038397, 0.045501, 0.024815, 0.012897, 0.020739, 0.000000, 0.000000, 0.039896, 0.023443, 0.030830, 0.017395, 0.006663, 0.005807, 0.009514, 0.008558, 0.012590, 0.014610, 0.004923, 0.006101, 0.000000, 0.003725, 0.004797, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.020160, 0.055199, 0.019557, 0.032164, 0.015442, 0.058029, 0.019313, 0.015971, 0.028477, 0.030539, 0.035353, 0.037060, 0.000000, 0.025037, 0.000000, 0.014812, 0.043225, 0.032352, 0.019216, 0.011524, 0.061931, 0.013305, 0.024704, 0.026692, 0.000000, 0.012441, 0.013895, 0.000000, 0.042557, 0.000000, 0.000000, 0.000000, 0.001208, 0.000000, 0.000000, 0.000000, 0.008375, 0.036188, 0.023774, 0.017980, 0.013536, 0.013386, 0.022901, 0.016615, 0.017085, 0.014368, 0.007619, 0.008089, 0.013073, 0.015742, 0.007214, 0.002155, 0.008099, 0.012249, 0.005065, 0.001496, 0.000000, 0.006792, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.025417, 0.000000, 0.044939, 0.033815, 0.034547, 0.015823, 0.017359, 0.028450, 0.051479, 0.072578, 0.048210, 0.025676, 0.057491, 0.024000, 0.041803, 0.038879, 0.000000, 0.022396, 0.000000, 0.056571, 0.038482, 0.011432, 0.000000, 0.042509, 0.039320, 0.000000, 0.021179, 0.011659, 0.000000, 0.000000, 0.000000, 0.046265, 0.041801, 0.035148, 0.048077, 0.012299, 0.023011, 0.001148, 0.036262, 0.001465, 0.022457, 0.012366, 0.000000, 0.011169, 0.018121, 0.010594, 0.009360, 0.007486, 0.006071, 0.008112, 0.008622, 0.016472, 0.004299, 0.004538, 0.005208, 0.003032, 0.005184, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.046765, 0.000000, 0.022870, 0.020157, 0.000000, 0.000000, 0.052406, 0.000000, 0.027701, 0.018690, 0.035701, 0.042016, 0.028872, 0.010115, 0.000000, 0.064940, 0.011387, 0.026670, 0.011272, 0.013614, 0.000000, 0.052535, 0.014254, 0.009963, 0.027445, 0.000000, 0.023405, 0.046887, 0.024705, 0.024060, 0.032628, 0.022353, 0.017215, 0.000000, 0.000000, 0.012750, 0.000000, 0.035583, 0.011099, 0.020853, 0.012897, 0.021356, 0.014428, 0.011183, 0.013084, 0.000000, 0.012461, 0.006361, 0.009864, 0.011555, 0.006931, 0.009449, 0.019381, 0.006982, 0.002779, 0.007772, 0.001935, 0.005535, 0.001454, 0.002592, 0.006792, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.055516, 0.000000, 0.000000, 0.034886, 0.036081, 0.021130, 0.000000, 0.077808, 0.019056, 0.020968, 0.040603, 0.000000, 0.011046, 0.000000, 0.046793, 0.047979, 0.012670, 0.011639, 0.009912, 0.013431, 0.054442, 0.026330, 0.011912, 0.020839, 0.000000, 0.013854, 0.025586, 0.000000, 0.013270, 0.000000, 0.021767, 0.000000, 0.016430, 0.038767, 0.027112, 0.011667, 0.025721, 0.011548, 0.000000, 0.011307, 0.025909, 0.037399, 0.000000, 0.019980, 0.015601, 0.005486, 0.011527, 0.007432, 0.008112, 0.002505, 0.005383, 0.002133, 0.002851, 0.005141, 0.003310, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.019803, 0.019787, 0.000000, 0.000000, 0.016082, 0.016868, 0.014596, 0.037064, 0.014240, 0.033298, 0.014820, 0.036417, 0.016252, 0.000000, 0.012285, 0.000000, 0.025138, 0.026995, 0.038707, 0.048360, 0.010275, 0.000000, 0.057675, 0.000000, 0.000000, 0.000000, 0.023859, 0.010391, 0.000000, 0.011970, 0.013710, 0.051124, 0.010314, 0.014142, 0.031016, 0.038390, 0.023494, 0.011667, 0.011778, 0.000000, 0.037709, 0.022659, 0.040541, 0.011865, 0.000000, 0.014785, 0.015747, 0.008258, 0.015182, 0.013532, 0.005942, 0.010749, 0.010030, 0.016475, 0.008106, 0.005348, 0.001575, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.045186, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.018225, 0.044711, 0.000000, 0.000000, 0.035589, 0.021820, 0.013965, 0.031271, 0.030031, 0.095132, 0.013115, 0.028120, 0.034664, 0.010024, 0.033209, 0.036939, 0.011978, 0.043736, 0.011990, 0.032147, 0.025898, 0.024857, 0.022428, 0.022608, 0.000000, 0.026147, 0.054663, 0.013589, 0.044122, 0.025110, 0.025482, 0.009327, 0.022938, 0.011643, 0.000000, 0.000000, 0.040369, 0.000000, 0.008253, 0.017396, 0.024296, 0.016113, 0.012706, 0.007592, 0.014051, 0.006855, 0.008336, 0.006633, 0.005125, 0.005716, 0.003270, 0.005000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.019473, 0.000000, 0.000000, 0.014112, 0.039953, 0.000000, 0.047042, 0.029232, 0.000000, 0.059368, 0.012654, 0.000000, 0.063601, 0.059617, 0.027612, 0.001012, 0.037178, 0.036910, 0.019569, 0.013066, 0.024148, 0.012468, 0.046953, 0.024446, 0.000000, 0.034653, 0.044876, 0.017215, 0.021560, 0.000000, 0.000000, 0.016430, 0.014322, 0.053012, 0.020457, 0.012897, 0.000000, 0.038898, 0.000000, 0.001282, 0.047699, 0.014799, 0.021719, 0.006714, 0.012066, 0.008743, 0.014722, 0.017689, 0.004716, 0.005133, 0.001939, 0.002701, 0.006210, 0.001655, 0.000000, 0.005774, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.023805, 0.000000, 0.000000, 0.014974, 0.000000, 0.000000, 0.014535, 0.000000, 0.011019, 0.039876, 0.018053, 0.010131, 0.012412, 0.023861, 0.031114, 0.021450, 0.037449, 0.000000, 0.027762, 0.012748, 0.025901, 0.027342, 0.012205, 0.050556, 0.023802, 0.000000, 0.038821, 0.030061, 0.011726, 0.047083, 0.013400, 0.037032, 0.000000, 0.014216, 0.000000, 0.023478, 0.013171, 0.015990, 0.022922, 0.000000, 0.011252, 0.012461, 0.008244, 0.006877, 0.006237, 0.012815, 0.004078, 0.013145, 0.013768, 0.005557, 0.000000, 0.010187, 0.003687, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.025433, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001522, 0.000000, 0.034889, 0.018361, 0.000000, 0.010848, 0.011986, 0.015321, 0.024953, 0.012854, 0.010869, 0.062395, 0.025585, 0.034878, 0.000000, 0.036962, 0.025525, 0.051829, 0.012669, 0.040048, 0.026388, 0.031990, 0.024127, 0.023440, 0.030536, 0.012129, 0.023026, 0.015810, 0.015855, 0.000000, 0.013556, 0.000000, 0.008623, 0.009679, 0.014515, 0.011603, 0.001168, 0.012845, 0.000000, 0.011305, 0.022507, 0.017493, 0.007649, 0.007023, 0.007803, 0.008483, 0.005323, 0.016781, 0.004678, 0.004752, 0.003256, 0.000440, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.019689, 0.000000, 0.000000, 0.029085, 0.000000, 0.000000, 0.013312, 0.000000, 0.023059, 0.000000, 0.030135, 0.022360, 0.012997, 0.011253, 0.000000, 0.010897, 0.000000, 0.044784, 0.024398, 0.050002, 0.012536, 0.023611, 0.000000, 0.000000, 0.032248, 0.035066, 0.035881, 0.000000, 0.047951, 0.010329, 0.061523, 0.029292, 0.024744, 0.025084, 0.021956, 0.022697, 0.012834, 0.017730, 0.009821, 0.000000, 0.010764, 0.000000, 0.025346, 0.016876, 0.005964, 0.019619, 0.007040, 0.011342, 0.004720, 0.004638, 0.010517, 0.007932, 0.005634, 0.001655, 0.005184, 0.006792, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.021775, 0.013689, 0.014124, 0.036826, 0.010550, 0.024749, 0.029177, 0.000000, 0.041394, 0.000000, 0.000000, 0.014218, 0.000000, 0.023894, 0.000000, 0.029910, 0.014889, 0.024365, 0.023242, 0.000000, 0.000000, 0.036858, 0.033867, 0.043784, 0.025244, 0.021125, 0.015921, 0.000000, 0.026654, 0.024213, 0.032228, 0.049546, 0.000000, 0.000000, 0.000000, 0.023391, 0.012845, 0.010400, 0.012842, 0.014577, 0.005041, 0.019009, 0.003678, 0.011358, 0.007496, 0.010686, 0.006305, 0.001808, 0.004264, 0.004940, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016882, 0.000000, 0.035696, 0.034898, 0.018405, 0.000000, 0.001060, 0.016563, 0.026592, 0.030273, 0.000000, 0.000000, 0.040107, 0.000000, 0.021503, 0.000000, 0.013665, 0.032139, 0.000000, 0.043008, 0.012243, 0.022320, 0.000000, 0.009705, 0.021904, 0.059606, 0.011427, 0.022639, 0.014377, 0.046404, 0.000000, 0.013556, 0.021413, 0.011462, 0.024861, 0.050532, 0.022473, 0.026952, 0.036782, 0.031115, 0.013756, 0.009527, 0.011618, 0.009090, 0.000000, 0.005690, 0.013121, 0.004419, 0.005514, 0.002701, 0.005564, 0.002386, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016926, 0.014237, 0.000000, 0.011031, 0.000000, 0.011355, 0.025287, 0.026737, 0.000000, 0.052428, 0.011184, 0.000000, 0.024813, 0.013234, 0.055782, 0.014163, 0.020888, 0.031027, 0.033846, 0.000000, 0.001216, 0.017388, 0.026663, 0.035084, 0.000000, 0.000000, 0.026466, 0.000000, 0.010319, 0.009450, 0.022934, 0.000000, 0.023641, 0.013531, 0.036044, 0.030041, 0.011298, 0.006780, 0.008689, 0.012838, 0.011228, 0.003809, 0.011194, 0.013615, 0.006300, 0.012872, 0.003381, 0.001585, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013637, 0.022317, 0.000000, 0.014195, 0.010498, 0.013069, 0.012641, 0.014804, 0.000000, 0.010897, 0.000000, 0.025125, 0.032994, 0.026164, 0.012068, 0.014810, 0.011623, 0.000000, 0.013870, 0.000000, 0.029805, 0.040104, 0.025202, 0.014594, 0.016430, 0.013195, 0.012467, 0.021587, 0.011432, 0.000000, 0.000000, 0.010745, 0.014412, 0.012845, 0.000000, 0.011803, 0.007125, 0.018080, 0.017732, 0.011388, 0.007774, 0.007356, 0.004966, 0.001939, 0.005299, 0.003217, 0.000000, 0.005184, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012936, 0.013781, 0.022644, 0.000000, 0.000000, 0.012154, 0.012805, 0.013006, 0.033134, 0.012481, 0.024072, 0.000000, 0.022242, 0.048247, 0.011817, 0.009390, 0.025538, 0.066347, 0.016426, 0.000000, 0.000000, 0.031739, 0.014404, 0.023199, 0.012163, 0.000000, 0.000000, 0.012160, 0.040314, 0.000000, 0.013352, 0.052797, 0.018914, 0.011829, 0.010097, 0.006970, 0.011638, 0.009485, 0.013622, 0.003748, 0.019266, 0.005952, 0.002701, 0.004186, 0.001655, 0.007775, 0.006792, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011002, 0.016514, 0.018222, 0.000000, 0.016536, 0.000000, 0.018128, 0.038356, 0.000000, 0.014130, 0.012694, 0.029367, 0.026036, 0.036814, 0.029791, 0.012346, 0.021090, 0.000000, 0.012675, 0.027151, 0.024916, 0.000000, 0.014966, 0.000000, 0.023430, 0.000000, 0.032275, 0.013262, 0.048773, 0.046913, 0.023619, 0.000000, 0.000000, 0.011495, 0.023612, 0.019116, 0.024369, 0.008053, 0.020302, 0.016902, 0.003748, 0.011115, 0.006119, 0.005402, 0.005623, 0.002483, 0.005184, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.017283, 0.017225, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013115, 0.013944, 0.011820, 0.011194, 0.000000, 0.022975, 0.027542, 0.000000, 0.011794, 0.027144, 0.012605, 0.037610, 0.000000, 0.000000, 0.015498, 0.010168, 0.055125, 0.031850, 0.016048, 0.024355, 0.027112, 0.000000, 0.012897, 0.012409, 0.000000, 0.024724, 0.011972, 0.000000, 0.012461, 0.009925, 0.008824, 0.011660, 0.012620, 0.008780, 0.015773, 0.009121, 0.003006, 0.000000, 0.002701, 0.006091, 0.000828, 0.005184, 0.006792, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016301, 0.000000, 0.000000, 0.012833, 0.000000, 0.012706, 0.000000, 0.000000, 0.000000, 0.014601, 0.000000, 0.022842, 0.027979, 0.013168, 0.012422, 0.040034, 0.025197, 0.012334, 0.052977, 0.010896, 0.037070, 0.011664, 0.027570, 0.012132, 0.041123, 0.000000, 0.010519, 0.000000, 0.054839, 0.025794, 0.025198, 0.018119, 0.011072, 0.000000, 0.010646, 0.000000, 0.011397, 0.018372, 0.012257, 0.003593, 0.011368, 0.013841, 0.008611, 0.007759, 0.007701, 0.002701, 0.007281, 0.000828, 0.002301, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012188, 0.025535, 0.000000, 0.015038, 0.013562, 0.000000, 0.011357, 0.025533, 0.026854, 0.000000, 0.000000, 0.025295, 0.049452, 0.034205, 0.011227, 0.000000, 0.001487, 0.047069, 0.013213, 0.000000, 0.045827, 0.000000, 0.000000, 0.033408, 0.045481, 0.000000, 0.021502, 0.009870, 0.024734, 0.037552, 0.000000, 0.018395, 0.006995, 0.014952, 0.011438, 0.013030, 0.011904, 0.008620, 0.002423, 0.010716, 0.010803, 0.004601, 0.004138, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013014, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012616, 0.009882, 0.000000, 0.034226, 0.000000, 0.000000, 0.020687, 0.010278, 0.000000, 0.013876, 0.010124, 0.000000, 0.013322, 0.013159, 0.014297, 0.013670, 0.013332, 0.012132, 0.027187, 0.016430, 0.026295, 0.012624, 0.020169, 0.014109, 0.011802, 0.016242, 0.023820, 0.028823, 0.012845, 0.034848, 0.016078, 0.009270, 0.009470, 0.009597, 0.012451, 0.003493, 0.011081, 0.000000, 0.011924, 0.002701, 0.005115, 0.003319, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016304, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013112, 0.000000, 0.011037, 0.014051, 0.000881, 0.000000, 0.011331, 0.026946, 0.000000, 0.025956, 0.000000, 0.036332, 0.011777, 0.000000, 0.023534, 0.000000, 0.040977, 0.012054, 0.011260, 0.015921, 0.016430, 0.000000, 0.000000, 0.021518, 0.000000, 0.037559, 0.035706, 0.011343, 0.042012, 0.038803, 0.018620, 0.016166, 0.007364, 0.012692, 0.014875, 0.012906, 0.020354, 0.018322, 0.011278, 0.004476, 0.012835, 0.003888, 0.002426, 0.002592, 0.006792, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016407, 0.024270, 0.000000, 0.010329, 0.000000, 0.023337, 0.012754, 0.041356, 0.000000, 0.026293, 0.011702, 0.011347, 0.022836, 0.020565, 0.011410, 0.025350, 0.000000, 0.044507, 0.017897, 0.001476, 0.000000, 0.000000, 0.022080, 0.000000, 0.032023, 0.020251, 0.010931, 0.012998, 0.000000, 0.000000, 0.015219, 0.006976, 0.011630, 0.007056, 0.009499, 0.003920, 0.002486, 0.002779, 0.008534, 0.004945, 0.002965, 0.004003, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011936, 0.014255, 0.000000, 0.011315, 0.013354, 0.000000, 0.026284, 0.012842, 0.010550, 0.011707, 0.011278, 0.021838, 0.012668, 0.036036, 0.015498, 0.010352, 0.033616, 0.027847, 0.016430, 0.011473, 0.011779, 0.008988, 0.022257, 0.025467, 0.017096, 0.012362, 0.037679, 0.000000, 0.030830, 0.016655, 0.014174, 0.012182, 0.009412, 0.009810, 0.015413, 0.007313, 0.002414, 0.012333, 0.005402, 0.003007, 0.000777, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.022398, 0.012889, 0.012814, 0.000000, 0.000000, 0.024493, 0.012568, 0.009862, 0.000000, 0.013006, 0.016880, 0.011913, 0.024458, 0.024470, 0.030720, 0.023757, 0.012214, 0.046568, 0.024721, 0.011105, 0.016466, 0.037083, 0.012957, 0.014457, 0.034735, 0.009905, 0.012488, 0.018866, 0.009303, 0.008032, 0.009760, 0.003443, 0.008336, 0.015085, 0.011216, 0.003864, 0.005070, 0.002592, 0.006792, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011706, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000977, 0.020963, 0.000000, 0.010646, 0.017583, 0.013332, 0.013615, 0.031841, 0.000000, 0.011343, 0.010302, 0.010880, 0.000000, 0.000997, 0.015110, 0.024724, 0.027230, 0.020618, 0.000000, 0.018811, 0.018427, 0.007660, 0.017612, 0.013107, 0.002215, 0.010240, 0.008336, 0.002133, 0.005402, 0.003581, 0.004023, 0.002592, 0.013584, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013876, 0.011576, 0.000000, 0.013498, 0.000000, 0.035430, 0.013119, 0.023960, 0.008675, 0.044689, 0.016672, 0.001051, 0.010879, 0.000000, 0.000000, 0.024437, 0.000000, 0.022433, 0.000000, 0.012845, 0.012777, 0.029073, 0.011119, 0.006124, 0.009322, 0.012840, 0.003960, 0.014104, 0.013514, 0.008016, 0.000000, 0.004447, 0.000828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013006, 0.000000, 0.011600, 0.000000, 0.000000, 0.013876, 0.013235, 0.000000, 0.000000, 0.012894, 0.000000, 0.030287, 0.000000, 0.000000, 0.027595, 0.014193, 0.026294, 0.013556, 0.000000, 0.012897, 0.011090, 0.000000, 0.010091, 0.000000, 0.012845, 0.000000, 0.016677, 0.012567, 0.006188, 0.010914, 0.007925, 0.011748, 0.012722, 0.005557, 0.003590, 0.005402, 0.004161, 0.002483, 0.005095, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014635, 0.012848, 0.000000, 0.012313, 0.000000, 0.011285, 0.011055, 0.014037, 0.013332, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009197, 0.012897, 0.014714, 0.035628, 0.024724, 0.000000, 0.025689, 0.012461, 0.007043, 0.012150, 0.015581, 0.015010, 0.007336, 0.006424, 0.003748, 0.013894, 0.008534, 0.008102, 0.006009, 0.006597, 0.005184, 0.006792, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014864, 0.000000, 0.000000, 0.000000, 0.000000, 0.009467, 0.011600, 0.000000, 0.000000, 0.013876, 0.000000, 0.000000, 0.000000, 0.010764, 0.000000, 0.025117, 0.013332, 0.000000, 0.042169, 0.013899, 0.023247, 0.013556, 0.034599, 0.022191, 0.019373, 0.035794, 0.024078, 0.000000, 0.000000, 0.037142, 0.011967, 0.011774, 0.017714, 0.009135, 0.007489, 0.013345, 0.007216, 0.013233, 0.014934, 0.008102, 0.004716, 0.000828, 0.002592, 0.006320, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013566, 0.010981, 0.022458, 0.013006, 0.014672, 0.013332, 0.000000, 0.000000, 0.000000, 0.000000, 0.036868, 0.030104, 0.000000, 0.000000, 0.019082, 0.011015, 0.012764, 0.000000, 0.018369, 0.011213, 0.019091, 0.021509, 0.005783, 0.012753, 0.011648, 0.006408, 0.005557, 0.006449, 0.008147, 0.008246, 0.003310, 0.005184, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014166, 0.000000, 0.000000, 0.000000, 0.012776, 0.000000, 0.023982, 0.013724, 0.000000, 0.023166, 0.000000, 0.000000, 0.000000, 0.010408, 0.041496, 0.053841, 0.031390, 0.000000, 0.072186, 0.035638, 0.122508, 0.094546, 0.082842, 0.049086, 0.091538, 0.136341, 0.050832, 0.148562, 0.142794, 0.109416, 0.107462, 0.118044, 0.069250, 0.085511, 0.065036, 0.073842, 0.065686, 0.078205, 0.052391, 0.049744, 0.030053, 0.018142, 0.012579, 0.045770, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009582, 0.010641, 0.000000, 0.013332, 0.012132, 0.000000, 0.014383, 0.010000, 0.012339, 0.000000, 0.075041, 0.048391, 0.071111, 0.045008, 0.067206, 0.079314, 0.046993, 0.083438, 0.122327, 0.094332, 0.115676, 0.072389, 0.074001, 0.083869, 0.062423, 0.048615, 0.066610, 0.051043, 0.030896, 0.007775, 0.027167, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012897, 0.000000, 0.016921, 0.000000, 0.013216, 0.019482, 0.065795, 0.039771, 0.095665, 0.162466, 0.145267, 0.178449, 0.161464, 0.147970, 0.145065, 0.168882, 0.151455, 0.093604, 0.064841, 0.033555, 0.034622, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003802, 0.023831, 0.051034, 0.095900, 0.137076, 0.146788, 0.137357, 0.161595, 0.118398, 0.112071, 0.101290, 0.053106, 0.027235, 0.033959, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001515, 0.018383, 0.033757, 0.069344, 0.098383, 0.128290, 0.127725, 0.145708, 0.114515, 0.069636, 0.028278, 0.000000, 0.039899, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001985, 0.005813, 0.017244, 0.034101, 0.054335, 0.094929, 0.117901, 0.109688, 0.057271, 0.047734, 0.027003, 0.090352, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003548, 0.000000, 0.005570, 0.002486, 0.010577, 0.019017, 0.059069, 0.105148, 0.083243, 0.059859, 0.027167, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008392, 0.005089, 0.134483, 0.370353, 0.317996, 0.223151, 0.048926, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002300, 0.111598, 0.264398, 0.248655, 0.293557, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004821, 0.075281, 0.234363, 0.139013, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000828, 0.007280, 0.033959, 0.244631, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.097852, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/dis_NC_bkg.txt <==
energy(#dis_NC_bkg)<
@energy =
{0,98, 0.933333, 0.851064, 0.684932, 0.525566, 0.379751, 0.314060, 0.237119, 0.222551, 0.183510, 0.167221, 0.154752, 0.139263, 0.127816, 0.120970, 0.115109, 0.113118, 0.102556, 0.100195, 0.096005, 0.085315, 0.086217, 0.083903, 0.076712, 0.075146, 0.070941, 0.070576, 0.067108, 0.065458, 0.064548, 0.059684, 0.058754, 0.057770, 0.059680, 0.056735, 0.056391, 0.058438, 0.051516, 0.051248, 0.056590, 0.047757, 0.042920, 0.049517, 0.047044, 0.046435, 0.053742, 0.053125, 0.048472, 0.051032, 0.048560, 0.043925, 0.044205, 0.036340, 0.040096, 0.038605, 0.033510, 0.038173, 0.034678, 0.038015, 0.041304, 0.037062, 0.034789, 0.038908, 0.039359, 0.042714, 0.035172, 0.037612, 0.030747, 0.024333, 0.035826, 0.037368, 0.031956, 0.034282, 0.028571, 0.032129, 0.025239, 0.022889, 0.033359, 0.032641, 0.025869, 0.027530, 0.024156, 0.021084, 0.021721, 0.018623, 0.019873, 0.018389, 0.015702, 0.015665, 0.015420, 0.012009, 0.011220, 0.008897, 0.006245, 0.002255, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.033333, 0.063830, 0.073973, 0.070550, 0.045826, 0.028311, 0.020681, 0.018159, 0.016048, 0.016047, 0.013165, 0.013782, 0.013171, 0.012162, 0.009861, 0.010078, 0.009572, 0.009473, 0.008387, 0.008032, 0.007261, 0.007868, 0.007330, 0.005998, 0.006676, 0.006672, 0.007077, 0.006335, 0.005974, 0.005040, 0.006156, 0.004913, 0.004297, 0.004872, 0.005046, 0.005467, 0.005376, 0.006526, 0.004298, 0.003184, 0.006759, 0.004196, 0.006042, 0.003752, 0.004520, 0.006250, 0.004215, 0.005734, 0.003953, 0.004564, 0.001195, 0.004543, 0.002394, 0.004981, 0.002352, 0.000000, 0.003539, 0.002577, 0.002174, 0.004118, 0.005181, 0.003413, 0.002915, 0.001675, 0.000000, 0.004088, 0.002196, 0.003140, 0.003115, 0.005686, 0.002338, 0.002188, 0.002449, 0.000803, 0.002611, 0.002368, 0.001552, 0.000742, 0.003234, 0.002429, 0.002532, 0.002231, 0.002348, 0.002440, 0.002208, 0.001825, 0.001877, 0.001502, 0.001611, 0.000546, 0.001067, 0.000189, 0.000215, 0.001353, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.033333, 0.085106, 0.235616, 0.337864, 0.401776, 0.379079, 0.350686, 0.297720, 0.263868, 0.231703, 0.214996, 0.186779, 0.177730, 0.166024, 0.151566, 0.145611, 0.137215, 0.126109, 0.122589, 0.119259, 0.110494, 0.108461, 0.106033, 0.101111, 0.097802, 0.092360, 0.086674, 0.082395, 0.085877, 0.080632, 0.078086, 0.076363, 0.075830, 0.075811, 0.072319, 0.070465, 0.074660, 0.071977, 0.069962, 0.063965, 0.063197, 0.069240, 0.071644, 0.063790, 0.062783, 0.061458, 0.055848, 0.052752, 0.053642, 0.053622, 0.060335, 0.057755, 0.051466, 0.052304, 0.051734, 0.051125, 0.046709, 0.045747, 0.050725, 0.045985, 0.042191, 0.045734, 0.051020, 0.048576, 0.038369, 0.040883, 0.040996, 0.045526, 0.035826, 0.044679, 0.042089, 0.035011, 0.040000, 0.044980, 0.043516, 0.039463, 0.041893, 0.035608, 0.034762, 0.030769, 0.035865, 0.028224, 0.026653, 0.022605, 0.024808, 0.021056, 0.020140, 0.015880, 0.017491, 0.023199, 0.013906, 0.010317, 0.008183, 0.007668, 0.003895, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.002740, 0.027184, 0.071048, 0.118522, 0.155821, 0.161881, 0.171997, 0.160861, 0.148126, 0.134936, 0.125645, 0.117112, 0.108355, 0.104527, 0.099769, 0.096336, 0.089703, 0.087902, 0.084729, 0.079430, 0.079495, 0.073482, 0.072034, 0.069370, 0.066775, 0.066646, 0.062868, 0.063340, 0.058376, 0.061315, 0.055313, 0.054175, 0.055797, 0.053942, 0.047932, 0.052399, 0.052292, 0.053835, 0.054748, 0.052875, 0.051360, 0.045497, 0.045706, 0.048438, 0.047418, 0.044151, 0.044608, 0.048488, 0.041816, 0.045425, 0.037702, 0.036737, 0.035861, 0.039536, 0.035386, 0.031572, 0.036232, 0.037062, 0.036269, 0.034130, 0.042274, 0.035176, 0.042366, 0.034342, 0.030015, 0.032182, 0.024143, 0.034119, 0.030398, 0.030635, 0.039184, 0.032932, 0.029591, 0.036306, 0.028704, 0.025223, 0.031528, 0.030769, 0.029852, 0.024431, 0.024774, 0.019908, 0.017535, 0.020073, 0.015190, 0.016738, 0.015420, 0.016648, 0.012721, 0.008140, 0.004522, 0.004511, 0.007790, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.002740, 0.032362, 0.062522, 0.084933, 0.112498, 0.124578, 0.134085, 0.141683, 0.130253, 0.128125, 0.119584, 0.118224, 0.110387, 0.105133, 0.102556, 0.091775, 0.094868, 0.089762, 0.084948, 0.082909, 0.081573, 0.076965, 0.075430, 0.072304, 0.072562, 0.068450, 0.066415, 0.068231, 0.064424, 0.058765, 0.063977, 0.058551, 0.057281, 0.052970, 0.051516, 0.053359, 0.055396, 0.050941, 0.054748, 0.055392, 0.053086, 0.047842, 0.060271, 0.040625, 0.043203, 0.043578, 0.041220, 0.044495, 0.045400, 0.049968, 0.044285, 0.036737, 0.043504, 0.044990, 0.046001, 0.036727, 0.037681, 0.032944, 0.034789, 0.046416, 0.031341, 0.032663, 0.038369, 0.033524, 0.032943, 0.043171, 0.030374, 0.034119, 0.033515, 0.026988, 0.031837, 0.033735, 0.030461, 0.033938, 0.019395, 0.031157, 0.028294, 0.023482, 0.028481, 0.025324, 0.023717, 0.021834, 0.020132, 0.019792, 0.016385, 0.016738, 0.015880, 0.012009, 0.013551, 0.008708, 0.004953, 0.004060, 0.003895, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.006472, 0.033393, 0.052303, 0.075415, 0.086289, 0.096290, 0.108513, 0.111683, 0.108654, 0.113522, 0.112208, 0.100944, 0.095220, 0.092248, 0.093830, 0.084443, 0.084135, 0.081099, 0.076076, 0.073576, 0.072476, 0.070043, 0.069893, 0.065068, 0.063039, 0.065061, 0.060771, 0.060536, 0.058578, 0.059125, 0.056157, 0.052533, 0.053213, 0.044796, 0.052207, 0.053964, 0.051809, 0.050693, 0.045741, 0.049633, 0.053940, 0.049221, 0.052604, 0.048999, 0.042431, 0.047431, 0.035368, 0.044205, 0.044776, 0.044883, 0.046700, 0.039976, 0.040900, 0.026893, 0.034149, 0.034783, 0.035690, 0.034049, 0.028669, 0.040816, 0.041039, 0.030376, 0.048242, 0.020498, 0.022763, 0.036604, 0.034931, 0.028839, 0.023341, 0.039184, 0.030522, 0.031332, 0.027624, 0.029480, 0.032641, 0.029911, 0.026721, 0.026899, 0.027555, 0.020195, 0.021706, 0.017535, 0.015581, 0.019799, 0.017167, 0.018642, 0.015557, 0.013077, 0.008140, 0.004737, 0.005413, 0.006816, 0.004717, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.004263, 0.019194, 0.034231, 0.050816, 0.064194, 0.071624, 0.080209, 0.088942, 0.089276, 0.087949, 0.089589, 0.086849, 0.082413, 0.078693, 0.074918, 0.073244, 0.069857, 0.068124, 0.066050, 0.065356, 0.060907, 0.060448, 0.058615, 0.057012, 0.056520, 0.056917, 0.053786, 0.051862, 0.051501, 0.050293, 0.047586, 0.048354, 0.047335, 0.046641, 0.039160, 0.044284, 0.046299, 0.052875, 0.040570, 0.039400, 0.042190, 0.043750, 0.037408, 0.037271, 0.041220, 0.040502, 0.041219, 0.029851, 0.036505, 0.033624, 0.042328, 0.034765, 0.033970, 0.040593, 0.039855, 0.034317, 0.025907, 0.029352, 0.033528, 0.025126, 0.030376, 0.023712, 0.030747, 0.025118, 0.030374, 0.030057, 0.035074, 0.034282, 0.026939, 0.027309, 0.025239, 0.018942, 0.025601, 0.016320, 0.022635, 0.028340, 0.023101, 0.021419, 0.021369, 0.017853, 0.017924, 0.016564, 0.017409, 0.018026, 0.014499, 0.015830, 0.011536, 0.009655, 0.005814, 0.006766, 0.004869, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002879, 0.009984, 0.021819, 0.034306, 0.045401, 0.055275, 0.066827, 0.066826, 0.069509, 0.072376, 0.074347, 0.074997, 0.070272, 0.069848, 0.065801, 0.065439, 0.063238, 0.059739, 0.057695, 0.058447, 0.054098, 0.056909, 0.053053, 0.050779, 0.048715, 0.050113, 0.047634, 0.045609, 0.042778, 0.044123, 0.045195, 0.044348, 0.042994, 0.040115, 0.042547, 0.041906, 0.044062, 0.041864, 0.034240, 0.037167, 0.037500, 0.036881, 0.030963, 0.039526, 0.038220, 0.035245, 0.026606, 0.037104, 0.039851, 0.028219, 0.036128, 0.040340, 0.038660, 0.030435, 0.026081, 0.035529, 0.037543, 0.036443, 0.021776, 0.027178, 0.026983, 0.030015, 0.031397, 0.027259, 0.032494, 0.018706, 0.026258, 0.023673, 0.029719, 0.030461, 0.023678, 0.020946, 0.020030, 0.028294, 0.021862, 0.022785, 0.019969, 0.015498, 0.019651, 0.018704, 0.015862, 0.016044, 0.015451, 0.011277, 0.013919, 0.010390, 0.008519, 0.005814, 0.007217, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000720, 0.002318, 0.009572, 0.018491, 0.026810, 0.040453, 0.050401, 0.053431, 0.057870, 0.061559, 0.060029, 0.061849, 0.062603, 0.060465, 0.059857, 0.060802, 0.054707, 0.054212, 0.053399, 0.051692, 0.048230, 0.051039, 0.048170, 0.047792, 0.045405, 0.042823, 0.044898, 0.041935, 0.043852, 0.042837, 0.036812, 0.039421, 0.037044, 0.036772, 0.038784, 0.034809, 0.036509, 0.033233, 0.034240, 0.038674, 0.036458, 0.031085, 0.033830, 0.033879, 0.029663, 0.031063, 0.027904, 0.032316, 0.030511, 0.033510, 0.023858, 0.027601, 0.034794, 0.030435, 0.036376, 0.024426, 0.028669, 0.025510, 0.026801, 0.024780, 0.033524, 0.030015, 0.021193, 0.028816, 0.021121, 0.024942, 0.028446, 0.032653, 0.020080, 0.036554, 0.020521, 0.025601, 0.016320, 0.024252, 0.020243, 0.021941, 0.017849, 0.016907, 0.017981, 0.015586, 0.015862, 0.016214, 0.011588, 0.010357, 0.014738, 0.010509, 0.007478, 0.007321, 0.005413, 0.001947, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000891, 0.003941, 0.010117, 0.014188, 0.020575, 0.030369, 0.038240, 0.041326, 0.050861, 0.050721, 0.051857, 0.058042, 0.053120, 0.056498, 0.051879, 0.052015, 0.049626, 0.050188, 0.048920, 0.047627, 0.047334, 0.046806, 0.041632, 0.043034, 0.042121, 0.043841, 0.039440, 0.040053, 0.036605, 0.037177, 0.035986, 0.034741, 0.033906, 0.033575, 0.035823, 0.037348, 0.037980, 0.033771, 0.037167, 0.032813, 0.038988, 0.026376, 0.031056, 0.023959, 0.034648, 0.025957, 0.031119, 0.034247, 0.030570, 0.029993, 0.030432, 0.023840, 0.026812, 0.024022, 0.023686, 0.025256, 0.019679, 0.025963, 0.024780, 0.020442, 0.023426, 0.016484, 0.021028, 0.017872, 0.026500, 0.020423, 0.018776, 0.029719, 0.027850, 0.019732, 0.024050, 0.020772, 0.018593, 0.025911, 0.021097, 0.017068, 0.018199, 0.015926, 0.014807, 0.015300, 0.016726, 0.012876, 0.012428, 0.012282, 0.008731, 0.006152, 0.003876, 0.003157, 0.005842, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001408, 0.003605, 0.008121, 0.014996, 0.022276, 0.028137, 0.034002, 0.040342, 0.039982, 0.044546, 0.047166, 0.047908, 0.049328, 0.049210, 0.046755, 0.047901, 0.045583, 0.043845, 0.045215, 0.043504, 0.043155, 0.041305, 0.038192, 0.038989, 0.038679, 0.038955, 0.036006, 0.035319, 0.037784, 0.036136, 0.030902, 0.030086, 0.029522, 0.035485, 0.024759, 0.026759, 0.029550, 0.026620, 0.023438, 0.018967, 0.020069, 0.032750, 0.030804, 0.028076, 0.031798, 0.026332, 0.024907, 0.023516, 0.019768, 0.027601, 0.023840, 0.031884, 0.025395, 0.025167, 0.020478, 0.026239, 0.023451, 0.023181, 0.023712, 0.022694, 0.020408, 0.016355, 0.015435, 0.014030, 0.021152, 0.022041, 0.024900, 0.023499, 0.023678, 0.019395, 0.019288, 0.021019, 0.014575, 0.018882, 0.012941, 0.016790, 0.013999, 0.013898, 0.011791, 0.014849, 0.013734, 0.010817, 0.011190, 0.008731, 0.007761, 0.006460, 0.003608, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000422, 0.001628, 0.003914, 0.006626, 0.012179, 0.018708, 0.021644, 0.027851, 0.032548, 0.036131, 0.038945, 0.042932, 0.044246, 0.041730, 0.044353, 0.043511, 0.042139, 0.042439, 0.042402, 0.041006, 0.038228, 0.038458, 0.038538, 0.035965, 0.036814, 0.034727, 0.035841, 0.035813, 0.035597, 0.034194, 0.028791, 0.038204, 0.026918, 0.028726, 0.030634, 0.029348, 0.030957, 0.030638, 0.030208, 0.031612, 0.021789, 0.024280, 0.019966, 0.026284, 0.027904, 0.018552, 0.019303, 0.025867, 0.023858, 0.021231, 0.023196, 0.021739, 0.021277, 0.026647, 0.022526, 0.021137, 0.022613, 0.021583, 0.017171, 0.024158, 0.021193, 0.017913, 0.018684, 0.021044, 0.014588, 0.020408, 0.014458, 0.016536, 0.015785, 0.017067, 0.015579, 0.015360, 0.021862, 0.018565, 0.017180, 0.015381, 0.015155, 0.011430, 0.012212, 0.013142, 0.008369, 0.012198, 0.007915, 0.008850, 0.006720, 0.004737, 0.001804, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000178, 0.000141, 0.000465, 0.002055, 0.003575, 0.008013, 0.012273, 0.014516, 0.020440, 0.025058, 0.027138, 0.029322, 0.033455, 0.034897, 0.037400, 0.041123, 0.038964, 0.040436, 0.038847, 0.038101, 0.037592, 0.035633, 0.034584, 0.035524, 0.036613, 0.036067, 0.031607, 0.029152, 0.029086, 0.027579, 0.031357, 0.031094, 0.031041, 0.032417, 0.030754, 0.028116, 0.027190, 0.025328, 0.018081, 0.026042, 0.034773, 0.033257, 0.024845, 0.022248, 0.030466, 0.025957, 0.029922, 0.031756, 0.028807, 0.027948, 0.019816, 0.028351, 0.029710, 0.017845, 0.020725, 0.021843, 0.021866, 0.011725, 0.020783, 0.013900, 0.027086, 0.019623, 0.017913, 0.013810, 0.017927, 0.020423, 0.017959, 0.022490, 0.017406, 0.018942, 0.020171, 0.012611, 0.014551, 0.017004, 0.013924, 0.013833, 0.016320, 0.013999, 0.011560, 0.011510, 0.009729, 0.012876, 0.012888, 0.010644, 0.008771, 0.006247, 0.003015, 0.004511, 0.005842, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000282, 0.000116, 0.000881, 0.001831, 0.003446, 0.004789, 0.009220, 0.012850, 0.017568, 0.020879, 0.024109, 0.029901, 0.029906, 0.030664, 0.033876, 0.035632, 0.037263, 0.037051, 0.036333, 0.034761, 0.036116, 0.032904, 0.033696, 0.033103, 0.032088, 0.031954, 0.032786, 0.029581, 0.028794, 0.032701, 0.032054, 0.030325, 0.024313, 0.026022, 0.028955, 0.023738, 0.030019, 0.019588, 0.018750, 0.021602, 0.021216, 0.027103, 0.028523, 0.028076, 0.023361, 0.023938, 0.023661, 0.019400, 0.019087, 0.021231, 0.020619, 0.021739, 0.024708, 0.014804, 0.021843, 0.019679, 0.020101, 0.015987, 0.016353, 0.015373, 0.019623, 0.017913, 0.012185, 0.012471, 0.013129, 0.013878, 0.014458, 0.017406, 0.015785, 0.020171, 0.012611, 0.018593, 0.014575, 0.016034, 0.014949, 0.013502, 0.011816, 0.012079, 0.012353, 0.011777, 0.008155, 0.010127, 0.009552, 0.006914, 0.005774, 0.005383, 0.002255, 0.005842, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000116, 0.000196, 0.001046, 0.002003, 0.003966, 0.006147, 0.009921, 0.012612, 0.016409, 0.018946, 0.020755, 0.023915, 0.028520, 0.029900, 0.030261, 0.033781, 0.031820, 0.031510, 0.033263, 0.035105, 0.030290, 0.033943, 0.028405, 0.028232, 0.031261, 0.030556, 0.031559, 0.026364, 0.027923, 0.026871, 0.027459, 0.025470, 0.027036, 0.025178, 0.027190, 0.023452, 0.017077, 0.025000, 0.026870, 0.024656, 0.018634, 0.026241, 0.017921, 0.021415, 0.016158, 0.021793, 0.019988, 0.017723, 0.021231, 0.023840, 0.021739, 0.018531, 0.023686, 0.012969, 0.016035, 0.015913, 0.017586, 0.022077, 0.019766, 0.022763, 0.025701, 0.015435, 0.017147, 0.016776, 0.018776, 0.016867, 0.009574, 0.019732, 0.010085, 0.020772, 0.011318, 0.020243, 0.013397, 0.014391, 0.012093, 0.011816, 0.011690, 0.010528, 0.008875, 0.011803, 0.010587, 0.010917, 0.007467, 0.005679, 0.004091, 0.003608, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000196, 0.000436, 0.000881, 0.002769, 0.003466, 0.005140, 0.008096, 0.011781, 0.014786, 0.018907, 0.018833, 0.023096, 0.025510, 0.026969, 0.028557, 0.029126, 0.030827, 0.028475, 0.030706, 0.031597, 0.027915, 0.029701, 0.030222, 0.030152, 0.029400, 0.028789, 0.028186, 0.029715, 0.027447, 0.024117, 0.029522, 0.028050, 0.021402, 0.023306, 0.026735, 0.024611, 0.031250, 0.021075, 0.025803, 0.020892, 0.023959, 0.019713, 0.020117, 0.020946, 0.021793, 0.022928, 0.022495, 0.029016, 0.013531, 0.018116, 0.015786, 0.017024, 0.021843, 0.019679, 0.011725, 0.015188, 0.017171, 0.022694, 0.025118, 0.025701, 0.019496, 0.020265, 0.019694, 0.018776, 0.014458, 0.009574, 0.018153, 0.013189, 0.020772, 0.013743, 0.017004, 0.017722, 0.014056, 0.012211, 0.012073, 0.011950, 0.010809, 0.011435, 0.007082, 0.009666, 0.010371, 0.007111, 0.005206, 0.004091, 0.002706, 0.003895, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000178, 0.000141, 0.000349, 0.000098, 0.000436, 0.000721, 0.001572, 0.001962, 0.004004, 0.006333, 0.008099, 0.010877, 0.013173, 0.018697, 0.019859, 0.020458, 0.022657, 0.025307, 0.027135, 0.027169, 0.027393, 0.031146, 0.029123, 0.029496, 0.028567, 0.029600, 0.027795, 0.026014, 0.026514, 0.029037, 0.029416, 0.027447, 0.023639, 0.020260, 0.024670, 0.022241, 0.021580, 0.023452, 0.021597, 0.020833, 0.027397, 0.021789, 0.024845, 0.015402, 0.017324, 0.022713, 0.021544, 0.023661, 0.017049, 0.018405, 0.020524, 0.023196, 0.013043, 0.018531, 0.019985, 0.015700, 0.022595, 0.018425, 0.016787, 0.020442, 0.017570, 0.021193, 0.010125, 0.021121, 0.015588, 0.017505, 0.017959, 0.014458, 0.016536, 0.018942, 0.018619, 0.017062, 0.011318, 0.016194, 0.013186, 0.012829, 0.012211, 0.011302, 0.012729, 0.010949, 0.009729, 0.009013, 0.006904, 0.007642, 0.008138, 0.005490, 0.003230, 0.004511, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000233, 0.000000, 0.000262, 0.000641, 0.000374, 0.001373, 0.002510, 0.003745, 0.005890, 0.008371, 0.010472, 0.012616, 0.016054, 0.016648, 0.019482, 0.020238, 0.024011, 0.025441, 0.025478, 0.026878, 0.026370, 0.025099, 0.028135, 0.026553, 0.027726, 0.026014, 0.026810, 0.026971, 0.025683, 0.020345, 0.024355, 0.026049, 0.021291, 0.023500, 0.020285, 0.022983, 0.027624, 0.020833, 0.023182, 0.024656, 0.020892, 0.018254, 0.023297, 0.024659, 0.023938, 0.020548, 0.014109, 0.017723, 0.017693, 0.015464, 0.021014, 0.021277, 0.016284, 0.013652, 0.020408, 0.007538, 0.016787, 0.021259, 0.022694, 0.014129, 0.014798, 0.012998, 0.013250, 0.018235, 0.015510, 0.015261, 0.018277, 0.018153, 0.011637, 0.014837, 0.017785, 0.011336, 0.015823, 0.015060, 0.013502, 0.011945, 0.011950, 0.010107, 0.010241, 0.008584, 0.011277, 0.009279, 0.007388, 0.004543, 0.003230, 0.004060, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000116, 0.000098, 0.000087, 0.000401, 0.000599, 0.000785, 0.001972, 0.001872, 0.004839, 0.005313, 0.007914, 0.009621, 0.012292, 0.013791, 0.015327, 0.017993, 0.019795, 0.021743, 0.021981, 0.023359, 0.024223, 0.026927, 0.026191, 0.025185, 0.023706, 0.024692, 0.024832, 0.027214, 0.025832, 0.025336, 0.024594, 0.024023, 0.020615, 0.018464, 0.022874, 0.020169, 0.020593, 0.024479, 0.017387, 0.022936, 0.018634, 0.022248, 0.017921, 0.024010, 0.017953, 0.018680, 0.021164, 0.019768, 0.019108, 0.019330, 0.011594, 0.021963, 0.017765, 0.019113, 0.013848, 0.011725, 0.012790, 0.017989, 0.024158, 0.025903, 0.016355, 0.015435, 0.017147, 0.018964, 0.014694, 0.016064, 0.014795, 0.013418, 0.021722, 0.014837, 0.016168, 0.013765, 0.012447, 0.012829, 0.013620, 0.012458, 0.010131, 0.009545, 0.009217, 0.009013, 0.009436, 0.009279, 0.007309, 0.003975, 0.004091, 0.004060, 0.000974, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000174, 0.000080, 0.000225, 0.000654, 0.000717, 0.001652, 0.002367, 0.004110, 0.005497, 0.006626, 0.009405, 0.012300, 0.014582, 0.015285, 0.017803, 0.017604, 0.021564, 0.021731, 0.023196, 0.023468, 0.023221, 0.025931, 0.024953, 0.026840, 0.024040, 0.028308, 0.025982, 0.021881, 0.026266, 0.021997, 0.020953, 0.018884, 0.024169, 0.022514, 0.024611, 0.020313, 0.016860, 0.014908, 0.026539, 0.019395, 0.019116, 0.020117, 0.017953, 0.021793, 0.019988, 0.017723, 0.014154, 0.023840, 0.018116, 0.018531, 0.023686, 0.014334, 0.018950, 0.022613, 0.015987, 0.019624, 0.013909, 0.016484, 0.014019, 0.021121, 0.014030, 0.019694, 0.010612, 0.014458, 0.013925, 0.016575, 0.018619, 0.020772, 0.016168, 0.017814, 0.013713, 0.013722, 0.012681, 0.009761, 0.010391, 0.010668, 0.010582, 0.008798, 0.008285, 0.011190, 0.006519, 0.005111, 0.004091, 0.002255, 0.001947, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000174, 0.000240, 0.000299, 0.000589, 0.000598, 0.000826, 0.001525, 0.002657, 0.003980, 0.005083, 0.007174, 0.010146, 0.010701, 0.011492, 0.014836, 0.015916, 0.018317, 0.019180, 0.021003, 0.019713, 0.024031, 0.022698, 0.022250, 0.021472, 0.023447, 0.024906, 0.022398, 0.023225, 0.022684, 0.021129, 0.026360, 0.018044, 0.020716, 0.017355, 0.018081, 0.018750, 0.017914, 0.021216, 0.020327, 0.022248, 0.014934, 0.020117, 0.019150, 0.017435, 0.024103, 0.019087, 0.019108, 0.010309, 0.026812, 0.017845, 0.019245, 0.017747, 0.016764, 0.008375, 0.018385, 0.009812, 0.021230, 0.016484, 0.014019, 0.010561, 0.018706, 0.014588, 0.014694, 0.011245, 0.018277, 0.015785, 0.011637, 0.020030, 0.012126, 0.019433, 0.011287, 0.014056, 0.010450, 0.009119, 0.010261, 0.010809, 0.010582, 0.010300, 0.009206, 0.008461, 0.007348, 0.004354, 0.003445, 0.002255, 0.000974, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000116, 0.000000, 0.000000, 0.000080, 0.000000, 0.000327, 0.000598, 0.000991, 0.000947, 0.001905, 0.002322, 0.005083, 0.006605, 0.006005, 0.009329, 0.010564, 0.011713, 0.013786, 0.014904, 0.017376, 0.018296, 0.019071, 0.020197, 0.019713, 0.018784, 0.022380, 0.021963, 0.022476, 0.021204, 0.025528, 0.023161, 0.024891, 0.021629, 0.020143, 0.018990, 0.014071, 0.023104, 0.022396, 0.016860, 0.018349, 0.015810, 0.018825, 0.022700, 0.020117, 0.022741, 0.016812, 0.018225, 0.018405, 0.021939, 0.019330, 0.016667, 0.011668, 0.019985, 0.012287, 0.017493, 0.014238, 0.023181, 0.021259, 0.014641, 0.018053, 0.013240, 0.019496, 0.016368, 0.010941, 0.015510, 0.011245, 0.012185, 0.018153, 0.017843, 0.014095, 0.015360, 0.013765, 0.015506, 0.013387, 0.010802, 0.010789, 0.012209, 0.012072, 0.012289, 0.010086, 0.007365, 0.011736, 0.006124, 0.005963, 0.003230, 0.003608, 0.000974, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000087, 0.000160, 0.000075, 0.000196, 0.000239, 0.000661, 0.000789, 0.000952, 0.002132, 0.002950, 0.003281, 0.005259, 0.007291, 0.008358, 0.009604, 0.012660, 0.013905, 0.015529, 0.016942, 0.017194, 0.016254, 0.018096, 0.019824, 0.023206, 0.019193, 0.021383, 0.021651, 0.021689, 0.021490, 0.022576, 0.020277, 0.021821, 0.023306, 0.019700, 0.017579, 0.022396, 0.025290, 0.018349, 0.023715, 0.015402, 0.015532, 0.020117, 0.019150, 0.019925, 0.017049, 0.012270, 0.019108, 0.020619, 0.013768, 0.017159, 0.017765, 0.019113, 0.016764, 0.013400, 0.011191, 0.013083, 0.016837, 0.015699, 0.020249, 0.020309, 0.010912, 0.016776, 0.017959, 0.009639, 0.014795, 0.011839, 0.013189, 0.015579, 0.019402, 0.011336, 0.013397, 0.012271, 0.012563, 0.010275, 0.010781, 0.008563, 0.007851, 0.005150, 0.008516, 0.009825, 0.008020, 0.005395, 0.003661, 0.003608, 0.001947, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000087, 0.000000, 0.000075, 0.000262, 0.000299, 0.000275, 0.000316, 0.001103, 0.001422, 0.002224, 0.003062, 0.003893, 0.005292, 0.006385, 0.008707, 0.009766, 0.010699, 0.013461, 0.013348, 0.014575, 0.018253, 0.016479, 0.017814, 0.018416, 0.017907, 0.018831, 0.019113, 0.020154, 0.020535, 0.022287, 0.020277, 0.018464, 0.020716, 0.017824, 0.014063, 0.019271, 0.018967, 0.016055, 0.023151, 0.017684, 0.017324, 0.016872, 0.017953, 0.021171, 0.019400, 0.023858, 0.012739, 0.014175, 0.018116, 0.017159, 0.014804, 0.009556, 0.010204, 0.015075, 0.017586, 0.017171, 0.017570, 0.014914, 0.014019, 0.020309, 0.018706, 0.013129, 0.015510, 0.008835, 0.013055, 0.016575, 0.014740, 0.013353, 0.012126, 0.014575, 0.011920, 0.013052, 0.011624, 0.010660, 0.007923, 0.009405, 0.009899, 0.006652, 0.008285, 0.011463, 0.006519, 0.005679, 0.003015, 0.001353, 0.000974, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000150, 0.000065, 0.000060, 0.000110, 0.000841, 0.000601, 0.000853, 0.001180, 0.002362, 0.003023, 0.003841, 0.005572, 0.006052, 0.008279, 0.008742, 0.010338, 0.011015, 0.013291, 0.014040, 0.015484, 0.014625, 0.018086, 0.016324, 0.019682, 0.018217, 0.015739, 0.021251, 0.021129, 0.015546, 0.022661, 0.021148, 0.020169, 0.018081, 0.019271, 0.017387, 0.014908, 0.011293, 0.017114, 0.016726, 0.018819, 0.017953, 0.010585, 0.016461, 0.017723, 0.017693, 0.016108, 0.011594, 0.014413, 0.018505, 0.017747, 0.010204, 0.015075, 0.015987, 0.014718, 0.016105, 0.014914, 0.010125, 0.016247, 0.014030, 0.020423, 0.014694, 0.013655, 0.013925, 0.015785, 0.012413, 0.012611, 0.016168, 0.011336, 0.011814, 0.011267, 0.009276, 0.011945, 0.009352, 0.012072, 0.009729, 0.009227, 0.008285, 0.008188, 0.006874, 0.005774, 0.002153, 0.003608, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000141, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000179, 0.000220, 0.000316, 0.000501, 0.000521, 0.000590, 0.001750, 0.002195, 0.002862, 0.004024, 0.005115, 0.007355, 0.008659, 0.008314, 0.010688, 0.012796, 0.013338, 0.013743, 0.016635, 0.015195, 0.018104, 0.014822, 0.016575, 0.019002, 0.016476, 0.016787, 0.018249, 0.021821, 0.017264, 0.016417, 0.020593, 0.021354, 0.022655, 0.021789, 0.016375, 0.014832, 0.020311, 0.016872, 0.014961, 0.016189, 0.015873, 0.023858, 0.011323, 0.014820, 0.014493, 0.010295, 0.019245, 0.011604, 0.018222, 0.024288, 0.011191, 0.013083, 0.013909, 0.023548, 0.012461, 0.009748, 0.014030, 0.018235, 0.009796, 0.006426, 0.020017, 0.010260, 0.010861, 0.015579, 0.009701, 0.012146, 0.014241, 0.012606, 0.011389, 0.010660, 0.010391, 0.010247, 0.008022, 0.008584, 0.005984, 0.008734, 0.005966, 0.004354, 0.004091, 0.003157, 0.005842, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000075, 0.000065, 0.000179, 0.000275, 0.000263, 0.000200, 0.000190, 0.000771, 0.000787, 0.001781, 0.002587, 0.003366, 0.004178, 0.004582, 0.006702, 0.006599, 0.008354, 0.009783, 0.010854, 0.012375, 0.012130, 0.015773, 0.013751, 0.015065, 0.016575, 0.014971, 0.011461, 0.020260, 0.015884, 0.011750, 0.015969, 0.017355, 0.018081, 0.018750, 0.011591, 0.021216, 0.019198, 0.023388, 0.011350, 0.016223, 0.019150, 0.013076, 0.020576, 0.015678, 0.016985, 0.016108, 0.016667, 0.024708, 0.015544, 0.014334, 0.016764, 0.017588, 0.013589, 0.012265, 0.012445, 0.014914, 0.016355, 0.013810, 0.014809, 0.015317, 0.012245, 0.011245, 0.011314, 0.014996, 0.015516, 0.008902, 0.012935, 0.013765, 0.012342, 0.012941, 0.009276, 0.010917, 0.011560, 0.011230, 0.010923, 0.008798, 0.008746, 0.008188, 0.006440, 0.003881, 0.005383, 0.004060, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000098, 0.000000, 0.000080, 0.000000, 0.000131, 0.000060, 0.000000, 0.000105, 0.000401, 0.000379, 0.000363, 0.000612, 0.000994, 0.001842, 0.002322, 0.002928, 0.003738, 0.004829, 0.006819, 0.007234, 0.009042, 0.009990, 0.011131, 0.011991, 0.012553, 0.014048, 0.013000, 0.014783, 0.017274, 0.016476, 0.019682, 0.015546, 0.016786, 0.018990, 0.013602, 0.019086, 0.010938, 0.018967, 0.014335, 0.015246, 0.018825, 0.014337, 0.021415, 0.023339, 0.018680, 0.022928, 0.015678, 0.014154, 0.014175, 0.011594, 0.017845, 0.009623, 0.017065, 0.008746, 0.019263, 0.015987, 0.013900, 0.015373, 0.012559, 0.014798, 0.008123, 0.015588, 0.012400, 0.011429, 0.015261, 0.012185, 0.019732, 0.012413, 0.010386, 0.016168, 0.014575, 0.012869, 0.009594, 0.012915, 0.010789, 0.009092, 0.008563, 0.009558, 0.008369, 0.009666, 0.009825, 0.006321, 0.004733, 0.002799, 0.003157, 0.000000, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000065, 0.000060, 0.000110, 0.000105, 0.000301, 0.000426, 0.000318, 0.000350, 0.000952, 0.001333, 0.001973, 0.002577, 0.003376, 0.003913, 0.004707, 0.005507, 0.007460, 0.007776, 0.010074, 0.009427, 0.010240, 0.015334, 0.012757, 0.013290, 0.012476, 0.014327, 0.015340, 0.015546, 0.014268, 0.017695, 0.017355, 0.013561, 0.014063, 0.017387, 0.020069, 0.013552, 0.017684, 0.013740, 0.016872, 0.016756, 0.021793, 0.014109, 0.017042, 0.015570, 0.016108, 0.010870, 0.013040, 0.008882, 0.019113, 0.015306, 0.016750, 0.015987, 0.019624, 0.014641, 0.010989, 0.014019, 0.009748, 0.014809, 0.013129, 0.016327, 0.018474, 0.013055, 0.013418, 0.011637, 0.010386, 0.012935, 0.020243, 0.012764, 0.013275, 0.012211, 0.010532, 0.012989, 0.009966, 0.010241, 0.009227, 0.010127, 0.009279, 0.006914, 0.003975, 0.004522, 0.002706, 0.000000, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000055, 0.000105, 0.000150, 0.000332, 0.000182, 0.000437, 0.000290, 0.000706, 0.001316, 0.002108, 0.002170, 0.002956, 0.003827, 0.005787, 0.007263, 0.007398, 0.006965, 0.008179, 0.009332, 0.009992, 0.010327, 0.012543, 0.012284, 0.013610, 0.014472, 0.012842, 0.015946, 0.015537, 0.020169, 0.014063, 0.017188, 0.015279, 0.020642, 0.018069, 0.014832, 0.016726, 0.020766, 0.011969, 0.011208, 0.017637, 0.014997, 0.014154, 0.019330, 0.012319, 0.015100, 0.015544, 0.017065, 0.015306, 0.015075, 0.013589, 0.010630, 0.016105, 0.010204, 0.017913, 0.017059, 0.014809, 0.009482, 0.017143, 0.011245, 0.010444, 0.017364, 0.015516, 0.010386, 0.016977, 0.018623, 0.012131, 0.009929, 0.011037, 0.010789, 0.011300, 0.009686, 0.008705, 0.009013, 0.010127, 0.007915, 0.007309, 0.004259, 0.004953, 0.001804, 0.001947, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000055, 0.000000, 0.000351, 0.000047, 0.000272, 0.000306, 0.000207, 0.000431, 0.000967, 0.001406, 0.002331, 0.002123, 0.002683, 0.005227, 0.005632, 0.007182, 0.006467, 0.007070, 0.007680, 0.011476, 0.010934, 0.012394, 0.011516, 0.013133, 0.010709, 0.013856, 0.015946, 0.012085, 0.013133, 0.014063, 0.013542, 0.018967, 0.020069, 0.014116, 0.015402, 0.014934, 0.014925, 0.015560, 0.017435, 0.015285, 0.010225, 0.014862, 0.017397, 0.011594, 0.014413, 0.018505, 0.012969, 0.010204, 0.016750, 0.018385, 0.013900, 0.016837, 0.013344, 0.013240, 0.017872, 0.009353, 0.013858, 0.014694, 0.009639, 0.012185, 0.013418, 0.014740, 0.014837, 0.014551, 0.011336, 0.013186, 0.014391, 0.009745, 0.011945, 0.008832, 0.008001, 0.007510, 0.009657, 0.008516, 0.009007, 0.007427, 0.004165, 0.004953, 0.002706, 0.002921, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000080, 0.000000, 0.000000, 0.000000, 0.000220, 0.000210, 0.000100, 0.000237, 0.000136, 0.000131, 0.000290, 0.000431, 0.000813, 0.001210, 0.001407, 0.002206, 0.002463, 0.003454, 0.004200, 0.004806, 0.004477, 0.006100, 0.006194, 0.008013, 0.008990, 0.012991, 0.010940, 0.009790, 0.009841, 0.012842, 0.010071, 0.009927, 0.013602, 0.014566, 0.012500, 0.010011, 0.015482, 0.012422, 0.011409, 0.020311, 0.016223, 0.013166, 0.013076, 0.017049, 0.011588, 0.012739, 0.017397, 0.010870, 0.012354, 0.017024, 0.014334, 0.016764, 0.015075, 0.020783, 0.013900, 0.017570, 0.008634, 0.014019, 0.013810, 0.011691, 0.016776, 0.011429, 0.012851, 0.010444, 0.011839, 0.006982, 0.012611, 0.013743, 0.008907, 0.013713, 0.012271, 0.013268, 0.011431, 0.011040, 0.009264, 0.009387, 0.008798, 0.010817, 0.004367, 0.006953, 0.005206, 0.003445, 0.002255, 0.000974, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000065, 0.000000, 0.000000, 0.000105, 0.000100, 0.000142, 0.000272, 0.000131, 0.000373, 0.000431, 0.000658, 0.000820, 0.000844, 0.001332, 0.001892, 0.002287, 0.002569, 0.003780, 0.005099, 0.005337, 0.008093, 0.008112, 0.006439, 0.007466, 0.009981, 0.010506, 0.010420, 0.012504, 0.015946, 0.011653, 0.015009, 0.018584, 0.014063, 0.017914, 0.018349, 0.012422, 0.015402, 0.013142, 0.015574, 0.010772, 0.012453, 0.012934, 0.014997, 0.016277, 0.018686, 0.015217, 0.013727, 0.020725, 0.016382, 0.018222, 0.019263, 0.014388, 0.015536, 0.012445, 0.020408, 0.017913, 0.012998, 0.013250, 0.010212, 0.010612, 0.018474, 0.013055, 0.014996, 0.013189, 0.014095, 0.011318, 0.012146, 0.012658, 0.012383, 0.011859, 0.010275, 0.010651, 0.007720, 0.008534, 0.005150, 0.009896, 0.004640, 0.006795, 0.003218, 0.003445, 0.004511, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000160, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000182, 0.000175, 0.000248, 0.000314, 0.000271, 0.000469, 0.000522, 0.001041, 0.001364, 0.002287, 0.002816, 0.002808, 0.004477, 0.004436, 0.005285, 0.006332, 0.006196, 0.008810, 0.009789, 0.008596, 0.010420, 0.012842, 0.008812, 0.008632, 0.015009, 0.011552, 0.008854, 0.014226, 0.008601, 0.013552, 0.017684, 0.015532, 0.013628, 0.013166, 0.014944, 0.015285, 0.014997, 0.013447, 0.012887, 0.016667, 0.015100, 0.011843, 0.017747, 0.019679, 0.010050, 0.008793, 0.012265, 0.008053, 0.010989, 0.021807, 0.019496, 0.016368, 0.013858, 0.009796, 0.014458, 0.013925, 0.015785, 0.016292, 0.011869, 0.008084, 0.012146, 0.012553, 0.011937, 0.010332, 0.011431, 0.009742, 0.010107, 0.008705, 0.008155, 0.007135, 0.010098, 0.006163, 0.004543, 0.004737, 0.002255, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000098, 0.000000, 0.000000, 0.000075, 0.000000, 0.000060, 0.000000, 0.000000, 0.000000, 0.000190, 0.000136, 0.000000, 0.000166, 0.000196, 0.000232, 0.000273, 0.000563, 0.000874, 0.000836, 0.001260, 0.002470, 0.003186, 0.003731, 0.004852, 0.004459, 0.004254, 0.004617, 0.007317, 0.007486, 0.006686, 0.008973, 0.007097, 0.011330, 0.009063, 0.010319, 0.008538, 0.010417, 0.014226, 0.012041, 0.015246, 0.017114, 0.014337, 0.012330, 0.010772, 0.010585, 0.012346, 0.008180, 0.015570, 0.014175, 0.018116, 0.021963, 0.017024, 0.012287, 0.018950, 0.011725, 0.016787, 0.013083, 0.016105, 0.007064, 0.011682, 0.020309, 0.021824, 0.010212, 0.008980, 0.013655, 0.013055, 0.016575, 0.014740, 0.017804, 0.018593, 0.015385, 0.012131, 0.010263, 0.010567, 0.011045, 0.010911, 0.008141, 0.006827, 0.007511, 0.008516, 0.008188, 0.006953, 0.004733, 0.005168, 0.004511, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000055, 0.000053, 0.000000, 0.000047, 0.000045, 0.000044, 0.000166, 0.000078, 0.000193, 0.000195, 0.000482, 0.000375, 0.000616, 0.001213, 0.000939, 0.002052, 0.003109, 0.003812, 0.003386, 0.003166, 0.006561, 0.004480, 0.008061, 0.005492, 0.009262, 0.009463, 0.006714, 0.012085, 0.010319, 0.014063, 0.007813, 0.011064, 0.012615, 0.009034, 0.014261, 0.013142, 0.009734, 0.014363, 0.014944, 0.014697, 0.014315, 0.012739, 0.010954, 0.015942, 0.013727, 0.020725, 0.008874, 0.012391, 0.014238, 0.009592, 0.010630, 0.013909, 0.010204, 0.017913, 0.011373, 0.013250, 0.012400, 0.014694, 0.012048, 0.012185, 0.012628, 0.013189, 0.016320, 0.013743, 0.013765, 0.012025, 0.009036, 0.010802, 0.010275, 0.008832, 0.009966, 0.011094, 0.009227, 0.010357, 0.006823, 0.006953, 0.004638, 0.003015, 0.001804, 0.003895, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000065, 0.000060, 0.000055, 0.000000, 0.000050, 0.000047, 0.000000, 0.000087, 0.000124, 0.000196, 0.000193, 0.000273, 0.000402, 0.000416, 0.000572, 0.000560, 0.000939, 0.002214, 0.001492, 0.003188, 0.002643, 0.004452, 0.003645, 0.004480, 0.004990, 0.005014, 0.006078, 0.006421, 0.009652, 0.008632, 0.012664, 0.006529, 0.007813, 0.013699, 0.016628, 0.010728, 0.012550, 0.012545, 0.007787, 0.019150, 0.016189, 0.011170, 0.017042, 0.014154, 0.012242, 0.016667, 0.016472, 0.009623, 0.013652, 0.013848, 0.013400, 0.013589, 0.020442, 0.009517, 0.012559, 0.013240, 0.011373, 0.017147, 0.013858, 0.018776, 0.013655, 0.010444, 0.006314, 0.010861, 0.014837, 0.008084, 0.014575, 0.011920, 0.011490, 0.009980, 0.009633, 0.008443, 0.008984, 0.006144, 0.009442, 0.007825, 0.007915, 0.007190, 0.006058, 0.003661, 0.000902, 0.004869, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000100, 0.000000, 0.000091, 0.000000, 0.000166, 0.000196, 0.000348, 0.000312, 0.000362, 0.000416, 0.000440, 0.000747, 0.000642, 0.000972, 0.001741, 0.002218, 0.002147, 0.003265, 0.003402, 0.004330, 0.002687, 0.004776, 0.006078, 0.004731, 0.008393, 0.006474, 0.008912, 0.008538, 0.009375, 0.007903, 0.009748, 0.010164, 0.011979, 0.011350, 0.012979, 0.008977, 0.009963, 0.014697, 0.008180, 0.013447, 0.009665, 0.011594, 0.014413, 0.018505, 0.008874, 0.010204, 0.014238, 0.015987, 0.009812, 0.007321, 0.011774, 0.012461, 0.011373, 0.014030, 0.010212, 0.008980, 0.016064, 0.009574, 0.009471, 0.014740, 0.015579, 0.013743, 0.013765, 0.012447, 0.011267, 0.010450, 0.012201, 0.008832, 0.008422, 0.009558, 0.008155, 0.007365, 0.004367, 0.007190, 0.005584, 0.004522, 0.002255, 0.001947, 0.002358, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000053, 0.000000, 0.000047, 0.000000, 0.000000, 0.000166, 0.000078, 0.000155, 0.000156, 0.000121, 0.000250, 0.000264, 0.000513, 0.000692, 0.000756, 0.001182, 0.002495, 0.002890, 0.003562, 0.002551, 0.004629, 0.003839, 0.004537, 0.005789, 0.005407, 0.003777, 0.005179, 0.010319, 0.007534, 0.007292, 0.006322, 0.002867, 0.010164, 0.014832, 0.013740, 0.012330, 0.011969, 0.009963, 0.011758, 0.012952, 0.012031, 0.012887, 0.013043, 0.015100, 0.015544, 0.010239, 0.018222, 0.020938, 0.019185, 0.014718, 0.010249, 0.014129, 0.010125, 0.009748, 0.018706, 0.013858, 0.016327, 0.014458, 0.012185, 0.011839, 0.014740, 0.015579, 0.010509, 0.009717, 0.011920, 0.010486, 0.012093, 0.011945, 0.008832, 0.009124, 0.010923, 0.008584, 0.008285, 0.009279, 0.006361, 0.005017, 0.003015, 0.002255, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000055, 0.000000, 0.000000, 0.000000, 0.000000, 0.000087, 0.000124, 0.000078, 0.000155, 0.000039, 0.000201, 0.000208, 0.000132, 0.000187, 0.000346, 0.000540, 0.000746, 0.001317, 0.001486, 0.002869, 0.002187, 0.002090, 0.004223, 0.004298, 0.006368, 0.004393, 0.002937, 0.006905, 0.007974, 0.003516, 0.007292, 0.008957, 0.010321, 0.009034, 0.013691, 0.013142, 0.008436, 0.013764, 0.016189, 0.010582, 0.013633, 0.012031, 0.016108, 0.013043, 0.013040, 0.016284, 0.011604, 0.010204, 0.010050, 0.015188, 0.014718, 0.009517, 0.010989, 0.010125, 0.012998, 0.010912, 0.008023, 0.014694, 0.013655, 0.017406, 0.014207, 0.016292, 0.005935, 0.008892, 0.012146, 0.010970, 0.012941, 0.010450, 0.010275, 0.009482, 0.008843, 0.011606, 0.006438, 0.008976, 0.005459, 0.007111, 0.004733, 0.004091, 0.003608, 0.003895, 0.002358, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000000, 0.000000, 0.000000, 0.000047, 0.000136, 0.000000, 0.000083, 0.000078, 0.000000, 0.000156, 0.000121, 0.000208, 0.000176, 0.000187, 0.000445, 0.000648, 0.000435, 0.000970, 0.001404, 0.001682, 0.002187, 0.002090, 0.005374, 0.003582, 0.003473, 0.004393, 0.006295, 0.004748, 0.008443, 0.008538, 0.008854, 0.003161, 0.008028, 0.012422, 0.009698, 0.013740, 0.011032, 0.005984, 0.009963, 0.014109, 0.012270, 0.014862, 0.014820, 0.017391, 0.011668, 0.008882, 0.015017, 0.012391, 0.016750, 0.014388, 0.013083, 0.008785, 0.010204, 0.014798, 0.012998, 0.012471, 0.015317, 0.012245, 0.019277, 0.009574, 0.009471, 0.013189, 0.011128, 0.016168, 0.012955, 0.010759, 0.010933, 0.010685, 0.010403, 0.009222, 0.008843, 0.007510, 0.007296, 0.008976, 0.006004, 0.007269, 0.004638, 0.005599, 0.002706, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000047, 0.000000, 0.000044, 0.000000, 0.000039, 0.000077, 0.000117, 0.000121, 0.000083, 0.000000, 0.000187, 0.000247, 0.000378, 0.000622, 0.000832, 0.000578, 0.001286, 0.001336, 0.001941, 0.002879, 0.002388, 0.004342, 0.004731, 0.005455, 0.003453, 0.005159, 0.006529, 0.005729, 0.006322, 0.008028, 0.005082, 0.013120, 0.007766, 0.008436, 0.009575, 0.013076, 0.009994, 0.011588, 0.009200, 0.009665, 0.010145, 0.015100, 0.008882, 0.014334, 0.008017, 0.012563, 0.008793, 0.011447, 0.010249, 0.012559, 0.018692, 0.014622, 0.013250, 0.018235, 0.008980, 0.013655, 0.012185, 0.011050, 0.017067, 0.012611, 0.014551, 0.014575, 0.010654, 0.012160, 0.012681, 0.010275, 0.009482, 0.008422, 0.007851, 0.007511, 0.005293, 0.006277, 0.006440, 0.004733, 0.003876, 0.002255, 0.004869, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000055, 0.000000, 0.000000, 0.000047, 0.000000, 0.000000, 0.000000, 0.000078, 0.000116, 0.000078, 0.000040, 0.000125, 0.000176, 0.000280, 0.000296, 0.000324, 0.000560, 0.000693, 0.000578, 0.001088, 0.000486, 0.001941, 0.001727, 0.002865, 0.003184, 0.005407, 0.002098, 0.005611, 0.004221, 0.004520, 0.006771, 0.006849, 0.007454, 0.005082, 0.005134, 0.002389, 0.007138, 0.010174, 0.013699, 0.012346, 0.013633, 0.015570, 0.012887, 0.007246, 0.013040, 0.014064, 0.011604, 0.012391, 0.011725, 0.011990, 0.013900, 0.008785, 0.014129, 0.007788, 0.012185, 0.010133, 0.013129, 0.017143, 0.008835, 0.010444, 0.006314, 0.008534, 0.006677, 0.004850, 0.009717, 0.011814, 0.009148, 0.007984, 0.011045, 0.009612, 0.007580, 0.007168, 0.009657, 0.008285, 0.006823, 0.006677, 0.004733, 0.003445, 0.003157, 0.000000, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000053, 0.000000, 0.000000, 0.000000, 0.000000, 0.000041, 0.000039, 0.000039, 0.000039, 0.000201, 0.000125, 0.000044, 0.000373, 0.000148, 0.000216, 0.000124, 0.000693, 0.000413, 0.001088, 0.001701, 0.000896, 0.002111, 0.002149, 0.002894, 0.003380, 0.002518, 0.001726, 0.002345, 0.002009, 0.006250, 0.005796, 0.007454, 0.006776, 0.006845, 0.009558, 0.007138, 0.013166, 0.007472, 0.008818, 0.007498, 0.012031, 0.009021, 0.010145, 0.010295, 0.008882, 0.009556, 0.013848, 0.013400, 0.013589, 0.012265, 0.013177, 0.014129, 0.010125, 0.012998, 0.013250, 0.010212, 0.013061, 0.013655, 0.009574, 0.007893, 0.013964, 0.010386, 0.011318, 0.009717, 0.010970, 0.009929, 0.009628, 0.008348, 0.009222, 0.008984, 0.007680, 0.010086, 0.007825, 0.008734, 0.006756, 0.006626, 0.003230, 0.004060, 0.000000, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000087, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000050, 0.000000, 0.000091, 0.000044, 0.000041, 0.000039, 0.000039, 0.000039, 0.000040, 0.000042, 0.000088, 0.000187, 0.000099, 0.000108, 0.000249, 0.000139, 0.000330, 0.001088, 0.000850, 0.000896, 0.000960, 0.001194, 0.001737, 0.001352, 0.001679, 0.001726, 0.006567, 0.004018, 0.003646, 0.003161, 0.005734, 0.005082, 0.003993, 0.008363, 0.009085, 0.007181, 0.006849, 0.008818, 0.011588, 0.008493, 0.013531, 0.008696, 0.008236, 0.008142, 0.015700, 0.011662, 0.005863, 0.010392, 0.010630, 0.014641, 0.010989, 0.011682, 0.013810, 0.011691, 0.011670, 0.010612, 0.010442, 0.016536, 0.017364, 0.011637, 0.008902, 0.017785, 0.009717, 0.011287, 0.010040, 0.009393, 0.010018, 0.009222, 0.008141, 0.008875, 0.007725, 0.007595, 0.007369, 0.005136, 0.005206, 0.005599, 0.001353, 0.003895, 0.004717, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000065, 0.000000, 0.000000, 0.000053, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000201, 0.000042, 0.000044, 0.000233, 0.000148, 0.000162, 0.000249, 0.000069, 0.000248, 0.000791, 0.000486, 0.000448, 0.001727, 0.001910, 0.001447, 0.000338, 0.002518, 0.002590, 0.000938, 0.006027, 0.002604, 0.004742, 0.004587, 0.008470, 0.007416, 0.005974, 0.005840, 0.008378, 0.006849, 0.004703, 0.005453, 0.012031, 0.006443, 0.007246, 0.008922, 0.012583, 0.013652, 0.011662, 0.017588, 0.013589, 0.013083, 0.009517, 0.014129, 0.014019, 0.008936, 0.012471, 0.011670, 0.007347, 0.011245, 0.012185, 0.012628, 0.008534, 0.015579, 0.006467, 0.008097, 0.010759, 0.010933, 0.009745, 0.008990, 0.008573, 0.008703, 0.007851, 0.006652, 0.008976, 0.007915, 0.006282, 0.004733, 0.003661, 0.003608, 0.001947, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000041, 0.000000, 0.000039, 0.000039, 0.000161, 0.000000, 0.000088, 0.000233, 0.000000, 0.000270, 0.000062, 0.000347, 0.000248, 0.000198, 0.000729, 0.000448, 0.001536, 0.000000, 0.001447, 0.002366, 0.001679, 0.000863, 0.003283, 0.003014, 0.003646, 0.003688, 0.004587, 0.004517, 0.002852, 0.006571, 0.003245, 0.009575, 0.003736, 0.009406, 0.010907, 0.012739, 0.008376, 0.005797, 0.008922, 0.011103, 0.010922, 0.008746, 0.010888, 0.007194, 0.012265, 0.015373, 0.012559, 0.010903, 0.012998, 0.011691, 0.013858, 0.007347, 0.013655, 0.011314, 0.009471, 0.013189, 0.008902, 0.006467, 0.012146, 0.011603, 0.010152, 0.008923, 0.007064, 0.008832, 0.009264, 0.008022, 0.007940, 0.007595, 0.007369, 0.006124, 0.004827, 0.004522, 0.002255, 0.000974, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000047, 0.000000, 0.000000, 0.000000, 0.000078, 0.000000, 0.000039, 0.000040, 0.000042, 0.000176, 0.000140, 0.000099, 0.000108, 0.000187, 0.000347, 0.000083, 0.000099, 0.000364, 0.000448, 0.000384, 0.001194, 0.000868, 0.002704, 0.001679, 0.002590, 0.002345, 0.001507, 0.002083, 0.002634, 0.005161, 0.002823, 0.003993, 0.004779, 0.005191, 0.005386, 0.004359, 0.005291, 0.008862, 0.011323, 0.006443, 0.009420, 0.012354, 0.009623, 0.012969, 0.008746, 0.012563, 0.009592, 0.008177, 0.014641, 0.007849, 0.008567, 0.008123, 0.010912, 0.008023, 0.010612, 0.012048, 0.006963, 0.011839, 0.006982, 0.015579, 0.007276, 0.008907, 0.010338, 0.010152, 0.010919, 0.009247, 0.010651, 0.006878, 0.008363, 0.009227, 0.009666, 0.007915, 0.005254, 0.005679, 0.001507, 0.002255, 0.003895, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000000, 0.000042, 0.000000, 0.000187, 0.000099, 0.000054, 0.000062, 0.000000, 0.000000, 0.000198, 0.000121, 0.000149, 0.000384, 0.000478, 0.000579, 0.001352, 0.000839, 0.002158, 0.001876, 0.000000, 0.004167, 0.003161, 0.002294, 0.003953, 0.005705, 0.001195, 0.003894, 0.003591, 0.003736, 0.005879, 0.005453, 0.007785, 0.008376, 0.005072, 0.006177, 0.005181, 0.011604, 0.003644, 0.011725, 0.012790, 0.010630, 0.010249, 0.007064, 0.010903, 0.007311, 0.009353, 0.008023, 0.017143, 0.012048, 0.009574, 0.007893, 0.010085, 0.009644, 0.013743, 0.012146, 0.009072, 0.009929, 0.008454, 0.009247, 0.007923, 0.008563, 0.008363, 0.006438, 0.009666, 0.006823, 0.006124, 0.005111, 0.003661, 0.001353, 0.002921, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000065, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000045, 0.000044, 0.000000, 0.000000, 0.000116, 0.000000, 0.000000, 0.000000, 0.000088, 0.000093, 0.000099, 0.000270, 0.000124, 0.000139, 0.000000, 0.000000, 0.000243, 0.000149, 0.000768, 0.000716, 0.001158, 0.001352, 0.001679, 0.000863, 0.002345, 0.002511, 0.002083, 0.003688, 0.002294, 0.004517, 0.004564, 0.002987, 0.004543, 0.001197, 0.006227, 0.007643, 0.004772, 0.004246, 0.005799, 0.008696, 0.008922, 0.006662, 0.008874, 0.008746, 0.006700, 0.006395, 0.008994, 0.012445, 0.010204, 0.005452, 0.012185, 0.013250, 0.007294, 0.009796, 0.012048, 0.009574, 0.006314, 0.009310, 0.010386, 0.016168, 0.007287, 0.010021, 0.010933, 0.009863, 0.008477, 0.009871, 0.007720, 0.006144, 0.007296, 0.006904, 0.006277, 0.006321, 0.004354, 0.003876, 0.002255, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000053, 0.000000, 0.000000, 0.000000, 0.000000, 0.000124, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000093, 0.000099, 0.000216, 0.000062, 0.000139, 0.000083, 0.000297, 0.000121, 0.000149, 0.000192, 0.000955, 0.000289, 0.000676, 0.000839, 0.001726, 0.002814, 0.001507, 0.003646, 0.003161, 0.005734, 0.002823, 0.002282, 0.001792, 0.003894, 0.005386, 0.006227, 0.003527, 0.006135, 0.008493, 0.006443, 0.008696, 0.004804, 0.011103, 0.010922, 0.005831, 0.009213, 0.011191, 0.008177, 0.008053, 0.014914, 0.015576, 0.008123, 0.003897, 0.013129, 0.005714, 0.008835, 0.013055, 0.010260, 0.006982, 0.006677, 0.008084, 0.008907, 0.010232, 0.008701, 0.011272, 0.008091, 0.009352, 0.009966, 0.009217, 0.010086, 0.005754, 0.006277, 0.006005, 0.005395, 0.004522, 0.001804, 0.003895, 0.004717, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000000, 0.000000, 0.000000, 0.000000, 0.000093, 0.000000, 0.000000, 0.000062, 0.000000, 0.000083, 0.000000, 0.000364, 0.000000, 0.000000, 0.000239, 0.000579, 0.000676, 0.000420, 0.001295, 0.000938, 0.002009, 0.000521, 0.003688, 0.005161, 0.000000, 0.002852, 0.002389, 0.005191, 0.001197, 0.004359, 0.002939, 0.003408, 0.008493, 0.003222, 0.009420, 0.006177, 0.006662, 0.005461, 0.005102, 0.010888, 0.010392, 0.009812, 0.010249, 0.009419, 0.006231, 0.012185, 0.005456, 0.007294, 0.006531, 0.007229, 0.012185, 0.014996, 0.008534, 0.013353, 0.015360, 0.011336, 0.011603, 0.011714, 0.009276, 0.008734, 0.008832, 0.010247, 0.006315, 0.009013, 0.006214, 0.004640, 0.005452, 0.004922, 0.004307, 0.002706, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000000, 0.000000, 0.000000, 0.000042, 0.000000, 0.000047, 0.000049, 0.000000, 0.000124, 0.000000, 0.000083, 0.000099, 0.000243, 0.000149, 0.000000, 0.000000, 0.000000, 0.000000, 0.000420, 0.000863, 0.000469, 0.003014, 0.001563, 0.001581, 0.002294, 0.002259, 0.003993, 0.002389, 0.003894, 0.004788, 0.002491, 0.004115, 0.005453, 0.004954, 0.004510, 0.004348, 0.004118, 0.005922, 0.007509, 0.006560, 0.007538, 0.006395, 0.008994, 0.005857, 0.007064, 0.009346, 0.011373, 0.009353, 0.010941, 0.008980, 0.012048, 0.007833, 0.011050, 0.011637, 0.009644, 0.012126, 0.010526, 0.008650, 0.011490, 0.009276, 0.009247, 0.008702, 0.007019, 0.007851, 0.008369, 0.005524, 0.008188, 0.005649, 0.005206, 0.004522, 0.003608, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000050, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000042, 0.000044, 0.000000, 0.000000, 0.000000, 0.000124, 0.000069, 0.000248, 0.000099, 0.000121, 0.000000, 0.000192, 0.000478, 0.000289, 0.000338, 0.000420, 0.000863, 0.000000, 0.000000, 0.001563, 0.001054, 0.002294, 0.002823, 0.001141, 0.001792, 0.005191, 0.003591, 0.002491, 0.002939, 0.005453, 0.000000, 0.002577, 0.005072, 0.005491, 0.008882, 0.007509, 0.005102, 0.006700, 0.011191, 0.014718, 0.003660, 0.012559, 0.005452, 0.012998, 0.005456, 0.013129, 0.009796, 0.009639, 0.010444, 0.011839, 0.009310, 0.008160, 0.008892, 0.012955, 0.008861, 0.010152, 0.007867, 0.011559, 0.009092, 0.010247, 0.008022, 0.008798, 0.006674, 0.005459, 0.006045, 0.004827, 0.003015, 0.004962, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000098, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000080, 0.000042, 0.000000, 0.000047, 0.000000, 0.000000, 0.000062, 0.000139, 0.000000, 0.000198, 0.000000, 0.000149, 0.000192, 0.000478, 0.000000, 0.000338, 0.000000, 0.000432, 0.000000, 0.000502, 0.000521, 0.001581, 0.000573, 0.003953, 0.000570, 0.001195, 0.000000, 0.002394, 0.003736, 0.001176, 0.002727, 0.003539, 0.006443, 0.006522, 0.004804, 0.008142, 0.004096, 0.003644, 0.006700, 0.007194, 0.005724, 0.006589, 0.007064, 0.010125, 0.005686, 0.011691, 0.008753, 0.008980, 0.007229, 0.013055, 0.013418, 0.006982, 0.015579, 0.008084, 0.011336, 0.010021, 0.010263, 0.010919, 0.009119, 0.007144, 0.009124, 0.006656, 0.010730, 0.006904, 0.005731, 0.005768, 0.004543, 0.004091, 0.002706, 0.002921, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000039, 0.000000, 0.000000, 0.000000, 0.000000, 0.000047, 0.000049, 0.000054, 0.000062, 0.000069, 0.000083, 0.000099, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000839, 0.000432, 0.000938, 0.000502, 0.000521, 0.000527, 0.001720, 0.001694, 0.000570, 0.002987, 0.003894, 0.002394, 0.003736, 0.002939, 0.006135, 0.002831, 0.003866, 0.007246, 0.006863, 0.002961, 0.005461, 0.005831, 0.005025, 0.003997, 0.004088, 0.010249, 0.008634, 0.008567, 0.004874, 0.007794, 0.010941, 0.005714, 0.011245, 0.006963, 0.008682, 0.006982, 0.009644, 0.008084, 0.009717, 0.010549, 0.008701, 0.009863, 0.008862, 0.009222, 0.008282, 0.006827, 0.009657, 0.007825, 0.006277, 0.006203, 0.004638, 0.002799, 0.003157, 0.004869, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000000, 0.000000, 0.000108, 0.000000, 0.000000, 0.000248, 0.000099, 0.000121, 0.000000, 0.000384, 0.000000, 0.000000, 0.000000, 0.000420, 0.000000, 0.000938, 0.001507, 0.000521, 0.000000, 0.000573, 0.000565, 0.000000, 0.000597, 0.000000, 0.000598, 0.001868, 0.003527, 0.000682, 0.005662, 0.002577, 0.003623, 0.002745, 0.002221, 0.004096, 0.003644, 0.004188, 0.007194, 0.004088, 0.005124, 0.004710, 0.007788, 0.008936, 0.004677, 0.006565, 0.006531, 0.009639, 0.014795, 0.006314, 0.007758, 0.008160, 0.010509, 0.006478, 0.007595, 0.012271, 0.010685, 0.008605, 0.007793, 0.006176, 0.006998, 0.008584, 0.007365, 0.006823, 0.005887, 0.006058, 0.003015, 0.002706, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000045, 0.000000, 0.000041, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000054, 0.000062, 0.000139, 0.000165, 0.000000, 0.000000, 0.000000, 0.000192, 0.000478, 0.000000, 0.000338, 0.000420, 0.000863, 0.000469, 0.000502, 0.000521, 0.000000, 0.001147, 0.000000, 0.000570, 0.002389, 0.000649, 0.001197, 0.001245, 0.001764, 0.002727, 0.004954, 0.001933, 0.004348, 0.002745, 0.001480, 0.005461, 0.004373, 0.001675, 0.004796, 0.005724, 0.007321, 0.004710, 0.007009, 0.009748, 0.005456, 0.008753, 0.010612, 0.005622, 0.005222, 0.007893, 0.004655, 0.010386, 0.004850, 0.008097, 0.008966, 0.009259, 0.008689, 0.009376, 0.007793, 0.007861, 0.008022, 0.009871, 0.008285, 0.005731, 0.005689, 0.004070, 0.002799, 0.002255, 0.002921, 0.002358, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000099, 0.000000, 0.000062, 0.000139, 0.000165, 0.000099, 0.000121, 0.000000, 0.000192, 0.000239, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000502, 0.001042, 0.000000, 0.001720, 0.000000, 0.001141, 0.001792, 0.001947, 0.001795, 0.002491, 0.002939, 0.004090, 0.002123, 0.002577, 0.000725, 0.003432, 0.004441, 0.003413, 0.008017, 0.005863, 0.003197, 0.004906, 0.002196, 0.003925, 0.008567, 0.007311, 0.003897, 0.007294, 0.007347, 0.004016, 0.007833, 0.008682, 0.010861, 0.009644, 0.003234, 0.003239, 0.008650, 0.008144, 0.009863, 0.009504, 0.008573, 0.007440, 0.008534, 0.008369, 0.007365, 0.009007, 0.006005, 0.003786, 0.002153, 0.001804, 0.002921, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000080, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000000, 0.000000, 0.000000, 0.000042, 0.000044, 0.000047, 0.000000, 0.000054, 0.000000, 0.000000, 0.000000, 0.000099, 0.000121, 0.000149, 0.000000, 0.000000, 0.000000, 0.000676, 0.000000, 0.000000, 0.000000, 0.000502, 0.000000, 0.000000, 0.001147, 0.000565, 0.000000, 0.001195, 0.000000, 0.001197, 0.001868, 0.000588, 0.000682, 0.000000, 0.005799, 0.002174, 0.002059, 0.001480, 0.002730, 0.003644, 0.004188, 0.000799, 0.002453, 0.003660, 0.005495, 0.006231, 0.004874, 0.007794, 0.003647, 0.008980, 0.006426, 0.008703, 0.007893, 0.005431, 0.008160, 0.011318, 0.006478, 0.009494, 0.007921, 0.009628, 0.007963, 0.006235, 0.008141, 0.007680, 0.007725, 0.005524, 0.006823, 0.004662, 0.003881, 0.003876, 0.003157, 0.001947, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000040, 0.000042, 0.000088, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000099, 0.000000, 0.000000, 0.000000, 0.000239, 0.000000, 0.000000, 0.000000, 0.000432, 0.000469, 0.000502, 0.000000, 0.000527, 0.000573, 0.000565, 0.001141, 0.001195, 0.000649, 0.000000, 0.000623, 0.000588, 0.002727, 0.001415, 0.001933, 0.002174, 0.003432, 0.003701, 0.002048, 0.002915, 0.004188, 0.002398, 0.003271, 0.004392, 0.005495, 0.004673, 0.004062, 0.010133, 0.005106, 0.008163, 0.008835, 0.006963, 0.010260, 0.010861, 0.006677, 0.008084, 0.008907, 0.008544, 0.009259, 0.008571, 0.009247, 0.007014, 0.008141, 0.007339, 0.006867, 0.005984, 0.006277, 0.006005, 0.003029, 0.003015, 0.003608, 0.003895, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000050, 0.000000, 0.000000, 0.000000, 0.000000, 0.000078, 0.000000, 0.000000, 0.000040, 0.000000, 0.000044, 0.000000, 0.000000, 0.000054, 0.000062, 0.000139, 0.000083, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000432, 0.000000, 0.000000, 0.000521, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000649, 0.002394, 0.001245, 0.001176, 0.002045, 0.001415, 0.001289, 0.002174, 0.003432, 0.001480, 0.001365, 0.002915, 0.005025, 0.007994, 0.001635, 0.005124, 0.006279, 0.003894, 0.000812, 0.005456, 0.007294, 0.004082, 0.006426, 0.006963, 0.003946, 0.008534, 0.008902, 0.007276, 0.008097, 0.009388, 0.008478, 0.007514, 0.008477, 0.005845, 0.007440, 0.008705, 0.006438, 0.008055, 0.004367, 0.005689, 0.004543, 0.003876, 0.003608, 0.003895, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000047, 0.000049, 0.000000, 0.000000, 0.000000, 0.000000, 0.000099, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000432, 0.000469, 0.000000, 0.000000, 0.000000, 0.000573, 0.000565, 0.001141, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004090, 0.001415, 0.001289, 0.001449, 0.002745, 0.001480, 0.000683, 0.002187, 0.000838, 0.002398, 0.006541, 0.005857, 0.005495, 0.003115, 0.007311, 0.007015, 0.006565, 0.004898, 0.002410, 0.002611, 0.005525, 0.003879, 0.005935, 0.012126, 0.009717, 0.007384, 0.010152, 0.008689, 0.007963, 0.009612, 0.007580, 0.007168, 0.006223, 0.006904, 0.006550, 0.006203, 0.003502, 0.004091, 0.002706, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000078, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000139, 0.000083, 0.000000, 0.000000, 0.000000, 0.000192, 0.000478, 0.000000, 0.000000, 0.000000, 0.000000, 0.000469, 0.000000, 0.000000, 0.001054, 0.000000, 0.000000, 0.000000, 0.000000, 0.001298, 0.000598, 0.001245, 0.000588, 0.001363, 0.000000, 0.001933, 0.002899, 0.001373, 0.001480, 0.004096, 0.002915, 0.005025, 0.000799, 0.004906, 0.002196, 0.007064, 0.001558, 0.002437, 0.005456, 0.005835, 0.005714, 0.001606, 0.006963, 0.005525, 0.007758, 0.008902, 0.008892, 0.008097, 0.008439, 0.009036, 0.008101, 0.010146, 0.008962, 0.009405, 0.007168, 0.006438, 0.005063, 0.007369, 0.006045, 0.004354, 0.002153, 0.001804, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000710, 0.000000, 0.000000, 0.000000, 0.000233, 0.000000, 0.000262, 0.000240, 0.000075, 0.000131, 0.000179, 0.000110, 0.000158, 0.000150, 0.000095, 0.000136, 0.000131, 0.000083, 0.000235, 0.000271, 0.000234, 0.000080, 0.000042, 0.000220, 0.000140, 0.000148, 0.000270, 0.000124, 0.000277, 0.000165, 0.000594, 0.000121, 0.000000, 0.000576, 0.000239, 0.000579, 0.000000, 0.001259, 0.000863, 0.000938, 0.001005, 0.000000, 0.001054, 0.002294, 0.001129, 0.000570, 0.000000, 0.000649, 0.003591, 0.001245, 0.002352, 0.002727, 0.004246, 0.003222, 0.007246, 0.007550, 0.007402, 0.011604, 0.013120, 0.020101, 0.021583, 0.015536, 0.021230, 0.021193, 0.024143, 0.019496, 0.026500, 0.029176, 0.029388, 0.031325, 0.030461, 0.033149, 0.040341, 0.042285, 0.034762, 0.042915, 0.049789, 0.061580, 0.059058, 0.058438, 0.060138, 0.062044, 0.057518, 0.054721, 0.057998, 0.057314, 0.044090, 0.036157, 0.027132, 0.027515, 0.019474, 0.023585, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000710, 0.000000, 0.000000, 0.000141, 0.000116, 0.000098, 0.000349, 0.000160, 0.000524, 0.000785, 0.000777, 0.000551, 0.000631, 0.000852, 0.000806, 0.000998, 0.000787, 0.000828, 0.000784, 0.000580, 0.000547, 0.000844, 0.000999, 0.000660, 0.000793, 0.000889, 0.000864, 0.000746, 0.000832, 0.000991, 0.000495, 0.001093, 0.001045, 0.000384, 0.000239, 0.001158, 0.002028, 0.000420, 0.000863, 0.000938, 0.000502, 0.001042, 0.001581, 0.000573, 0.001129, 0.002282, 0.000000, 0.000000, 0.001197, 0.001868, 0.000000, 0.002727, 0.000708, 0.004510, 0.002174, 0.002745, 0.002221, 0.005461, 0.002915, 0.004188, 0.006395, 0.002453, 0.010981, 0.006279, 0.012461, 0.008123, 0.015588, 0.015317, 0.013061, 0.021687, 0.017406, 0.015785, 0.021722, 0.022997, 0.024252, 0.029150, 0.033755, 0.044065, 0.057532, 0.055741, 0.058709, 0.054745, 0.054275, 0.053863, 0.049712, 0.048308, 0.042786, 0.033885, 0.024332, 0.018945, 0.014606, 0.023585, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000220, 0.000210, 0.000100, 0.000332, 0.000182, 0.000525, 0.000704, 0.000588, 0.000890, 0.000820, 0.001166, 0.000999, 0.001100, 0.001073, 0.000939, 0.001080, 0.000995, 0.001456, 0.001817, 0.001484, 0.001579, 0.001643, 0.002495, 0.002388, 0.001737, 0.000338, 0.002098, 0.002590, 0.002345, 0.001507, 0.003125, 0.002634, 0.004014, 0.003953, 0.002852, 0.001792, 0.001947, 0.002394, 0.000623, 0.002939, 0.001363, 0.002831, 0.001933, 0.001449, 0.002745, 0.005181, 0.003413, 0.002915, 0.003350, 0.003997, 0.003271, 0.001464, 0.006279, 0.007788, 0.004874, 0.007015, 0.005106, 0.009796, 0.009639, 0.012185, 0.014207, 0.017067, 0.016320, 0.025869, 0.017004, 0.028586, 0.049978, 0.066338, 0.080658, 0.098065, 0.098681, 0.098310, 0.094850, 0.092980, 0.095524, 0.084031, 0.068244, 0.048880, 0.049166, 0.052580, 0.025943, 0.024390, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000040, 0.000000, 0.000000, 0.000047, 0.000000, 0.000216, 0.000187, 0.000208, 0.000330, 0.000198, 0.000850, 0.000149, 0.000000, 0.000000, 0.000579, 0.000000, 0.000839, 0.001726, 0.000938, 0.001005, 0.001563, 0.000527, 0.001147, 0.001129, 0.000570, 0.001195, 0.001298, 0.000598, 0.001868, 0.002352, 0.003408, 0.001415, 0.001933, 0.002899, 0.001373, 0.001480, 0.004778, 0.000729, 0.002513, 0.000799, 0.000000, 0.005124, 0.002355, 0.003115, 0.004062, 0.000779, 0.005835, 0.003265, 0.001606, 0.002611, 0.002368, 0.001552, 0.003709, 0.001617, 0.001619, 0.006646, 0.012829, 0.026770, 0.042769, 0.053513, 0.066676, 0.071685, 0.080472, 0.084005, 0.082697, 0.074787, 0.062186, 0.054264, 0.055029, 0.037001, 0.037736, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000239, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000597, 0.000000, 0.000598, 0.000000, 0.000000, 0.001363, 0.000000, 0.001289, 0.000725, 0.000686, 0.000740, 0.000683, 0.000000, 0.000838, 0.000799, 0.001635, 0.000732, 0.003140, 0.001558, 0.001625, 0.000000, 0.002188, 0.000000, 0.001606, 0.001741, 0.000789, 0.002327, 0.003709, 0.002425, 0.003239, 0.001688, 0.002677, 0.008219, 0.016697, 0.022470, 0.032847, 0.048643, 0.057940, 0.063291, 0.067959, 0.073048, 0.061335, 0.058570, 0.048263, 0.027264, 0.023585, 0.036585, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001559, 0.000000, 0.000000, 0.000000, 0.000000, 0.001579, 0.001552, 0.000000, 0.000808, 0.000810, 0.001160, 0.002454, 0.001761, 0.004238, 0.008702, 0.016564, 0.022529, 0.031974, 0.034522, 0.042849, 0.060446, 0.056886, 0.049311, 0.036536, 0.039922, 0.040094, 0.024390, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000527, 0.000781, 0.000822, 0.001284, 0.001689, 0.004492, 0.007851, 0.017811, 0.020023, 0.027566, 0.052979, 0.055939, 0.041128, 0.039242, 0.028238, 0.047170, 0.036585, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000235, 0.000385, 0.001559, 0.001825, 0.001707, 0.005794, 0.014039, 0.018286, 0.099597, 0.214292, 0.215332, 0.189445, 0.170399, 0.143868, 0.134146, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003714, 0.065026, 0.167528, 0.179522, 0.158715, 0.122642, 0.207317, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003691, 0.050603, 0.112765, 0.148004, 0.115566, 0.097561, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004307, 0.036987, 0.093476, 0.134434, 0.097561, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003157, 0.035054, 0.084906, 0.073171, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003895, 0.042453, 0.073171, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009434, 0.024390, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/dis_aNC_bkg.txt <==
energy(#dis_aNC_bkg)<
@energy =
{0,98, 0.933333, 0.851064, 0.684932, 0.525566, 0.379751, 0.314060, 0.237119, 0.222551, 0.183510, 0.167221, 0.154752, 0.139263, 0.127816, 0.120970, 0.115109, 0.113118, 0.102556, 0.100195, 0.096005, 0.085315, 0.086217, 0.083903, 0.076712, 0.075146, 0.070941, 0.070576, 0.067108, 0.065458, 0.064548, 0.059684, 0.058754, 0.057770, 0.059680, 0.056735, 0.056391, 0.058438, 0.051516, 0.051248, 0.056590, 0.047757, 0.042920, 0.049517, 0.047044, 0.046435, 0.053742, 0.053125, 0.048472, 0.051032, 0.048560, 0.043925, 0.044205, 0.036340, 0.040096, 0.038605, 0.033510, 0.038173, 0.034678, 0.038015, 0.041304, 0.037062, 0.034789, 0.038908, 0.039359, 0.042714, 0.035172, 0.037612, 0.030747, 0.024333, 0.035826, 0.037368, 0.031956, 0.034282, 0.028571, 0.032129, 0.025239, 0.022889, 0.033359, 0.032641, 0.025869, 0.027530, 0.024156, 0.021084, 0.021721, 0.018623, 0.019873, 0.018389, 0.015702, 0.015665, 0.015420, 0.012009, 0.011220, 0.008897, 0.006245, 0.002255, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.033333, 0.063830, 0.073973, 0.070550, 0.045826, 0.028311, 0.020681, 0.018159, 0.016048, 0.016047, 0.013165, 0.013782, 0.013171, 0.012162, 0.009861, 0.010078, 0.009572, 0.009473, 0.008387, 0.008032, 0.007261, 0.007868, 0.007330, 0.005998, 0.006676, 0.006672, 0.007077, 0.006335, 0.005974, 0.005040, 0.006156, 0.004913, 0.004297, 0.004872, 0.005046, 0.005467, 0.005376, 0.006526, 0.004298, 0.003184, 0.006759, 0.004196, 0.006042, 0.003752, 0.004520, 0.006250, 0.004215, 0.005734, 0.003953, 0.004564, 0.001195, 0.004543, 0.002394, 0.004981, 0.002352, 0.000000, 0.003539, 0.002577, 0.002174, 0.004118, 0.005181, 0.003413, 0.002915, 0.001675, 0.000000, 0.004088, 0.002196, 0.003140, 0.003115, 0.005686, 0.002338, 0.002188, 0.002449, 0.000803, 0.002611, 0.002368, 0.001552, 0.000742, 0.003234, 0.002429, 0.002532, 0.002231, 0.002348, 0.002440, 0.002208, 0.001825, 0.001877, 0.001502, 0.001611, 0.000546, 0.001067, 0.000189, 0.000215, 0.001353, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.033333, 0.085106, 0.235616, 0.337864, 0.401776, 0.379079, 0.350686, 0.297720, 0.263868, 0.231703, 0.214996, 0.186779, 0.177730, 0.166024, 0.151566, 0.145611, 0.137215, 0.126109, 0.122589, 0.119259, 0.110494, 0.108461, 0.106033, 0.101111, 0.097802, 0.092360, 0.086674, 0.082395, 0.085877, 0.080632, 0.078086, 0.076363, 0.075830, 0.075811, 0.072319, 0.070465, 0.074660, 0.071977, 0.069962, 0.063965, 0.063197, 0.069240, 0.071644, 0.063790, 0.062783, 0.061458, 0.055848, 0.052752, 0.053642, 0.053622, 0.060335, 0.057755, 0.051466, 0.052304, 0.051734, 0.051125, 0.046709, 0.045747, 0.050725, 0.045985, 0.042191, 0.045734, 0.051020, 0.048576, 0.038369, 0.040883, 0.040996, 0.045526, 0.035826, 0.044679, 0.042089, 0.035011, 0.040000, 0.044980, 0.043516, 0.039463, 0.041893, 0.035608, 0.034762, 0.030769, 0.035865, 0.028224, 0.026653, 0.022605, 0.024808, 0.021056, 0.020140, 0.015880, 0.017491, 0.023199, 0.013906, 0.010317, 0.008183, 0.007668, 0.003895, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.002740, 0.027184, 0.071048, 0.118522, 0.155821, 0.161881, 0.171997, 0.160861, 0.148126, 0.134936, 0.125645, 0.117112, 0.108355, 0.104527, 0.099769, 0.096336, 0.089703, 0.087902, 0.084729, 0.079430, 0.079495, 0.073482, 0.072034, 0.069370, 0.066775, 0.066646, 0.062868, 0.063340, 0.058376, 0.061315, 0.055313, 0.054175, 0.055797, 0.053942, 0.047932, 0.052399, 0.052292, 0.053835, 0.054748, 0.052875, 0.051360, 0.045497, 0.045706, 0.048438, 0.047418, 0.044151, 0.044608, 0.048488, 0.041816, 0.045425, 0.037702, 0.036737, 0.035861, 0.039536, 0.035386, 0.031572, 0.036232, 0.037062, 0.036269, 0.034130, 0.042274, 0.035176, 0.042366, 0.034342, 0.030015, 0.032182, 0.024143, 0.034119, 0.030398, 0.030635, 0.039184, 0.032932, 0.029591, 0.036306, 0.028704, 0.025223, 0.031528, 0.030769, 0.029852, 0.024431, 0.024774, 0.019908, 0.017535, 0.020073, 0.015190, 0.016738, 0.015420, 0.016648, 0.012721, 0.008140, 0.004522, 0.004511, 0.007790, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.002740, 0.032362, 0.062522, 0.084933, 0.112498, 0.124578, 0.134085, 0.141683, 0.130253, 0.128125, 0.119584, 0.118224, 0.110387, 0.105133, 0.102556, 0.091775, 0.094868, 0.089762, 0.084948, 0.082909, 0.081573, 0.076965, 0.075430, 0.072304, 0.072562, 0.068450, 0.066415, 0.068231, 0.064424, 0.058765, 0.063977, 0.058551, 0.057281, 0.052970, 0.051516, 0.053359, 0.055396, 0.050941, 0.054748, 0.055392, 0.053086, 0.047842, 0.060271, 0.040625, 0.043203, 0.043578, 0.041220, 0.044495, 0.045400, 0.049968, 0.044285, 0.036737, 0.043504, 0.044990, 0.046001, 0.036727, 0.037681, 0.032944, 0.034789, 0.046416, 0.031341, 0.032663, 0.038369, 0.033524, 0.032943, 0.043171, 0.030374, 0.034119, 0.033515, 0.026988, 0.031837, 0.033735, 0.030461, 0.033938, 0.019395, 0.031157, 0.028294, 0.023482, 0.028481, 0.025324, 0.023717, 0.021834, 0.020132, 0.019792, 0.016385, 0.016738, 0.015880, 0.012009, 0.013551, 0.008708, 0.004953, 0.004060, 0.003895, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.006472, 0.033393, 0.052303, 0.075415, 0.086289, 0.096290, 0.108513, 0.111683, 0.108654, 0.113522, 0.112208, 0.100944, 0.095220, 0.092248, 0.093830, 0.084443, 0.084135, 0.081099, 0.076076, 0.073576, 0.072476, 0.070043, 0.069893, 0.065068, 0.063039, 0.065061, 0.060771, 0.060536, 0.058578, 0.059125, 0.056157, 0.052533, 0.053213, 0.044796, 0.052207, 0.053964, 0.051809, 0.050693, 0.045741, 0.049633, 0.053940, 0.049221, 0.052604, 0.048999, 0.042431, 0.047431, 0.035368, 0.044205, 0.044776, 0.044883, 0.046700, 0.039976, 0.040900, 0.026893, 0.034149, 0.034783, 0.035690, 0.034049, 0.028669, 0.040816, 0.041039, 0.030376, 0.048242, 0.020498, 0.022763, 0.036604, 0.034931, 0.028839, 0.023341, 0.039184, 0.030522, 0.031332, 0.027624, 0.029480, 0.032641, 0.029911, 0.026721, 0.026899, 0.027555, 0.020195, 0.021706, 0.017535, 0.015581, 0.019799, 0.017167, 0.018642, 0.015557, 0.013077, 0.008140, 0.004737, 0.005413, 0.006816, 0.004717, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.004263, 0.019194, 0.034231, 0.050816, 0.064194, 0.071624, 0.080209, 0.088942, 0.089276, 0.087949, 0.089589, 0.086849, 0.082413, 0.078693, 0.074918, 0.073244, 0.069857, 0.068124, 0.066050, 0.065356, 0.060907, 0.060448, 0.058615, 0.057012, 0.056520, 0.056917, 0.053786, 0.051862, 0.051501, 0.050293, 0.047586, 0.048354, 0.047335, 0.046641, 0.039160, 0.044284, 0.046299, 0.052875, 0.040570, 0.039400, 0.042190, 0.043750, 0.037408, 0.037271, 0.041220, 0.040502, 0.041219, 0.029851, 0.036505, 0.033624, 0.042328, 0.034765, 0.033970, 0.040593, 0.039855, 0.034317, 0.025907, 0.029352, 0.033528, 0.025126, 0.030376, 0.023712, 0.030747, 0.025118, 0.030374, 0.030057, 0.035074, 0.034282, 0.026939, 0.027309, 0.025239, 0.018942, 0.025601, 0.016320, 0.022635, 0.028340, 0.023101, 0.021419, 0.021369, 0.017853, 0.017924, 0.016564, 0.017409, 0.018026, 0.014499, 0.015830, 0.011536, 0.009655, 0.005814, 0.006766, 0.004869, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002879, 0.009984, 0.021819, 0.034306, 0.045401, 0.055275, 0.066827, 0.066826, 0.069509, 0.072376, 0.074347, 0.074997, 0.070272, 0.069848, 0.065801, 0.065439, 0.063238, 0.059739, 0.057695, 0.058447, 0.054098, 0.056909, 0.053053, 0.050779, 0.048715, 0.050113, 0.047634, 0.045609, 0.042778, 0.044123, 0.045195, 0.044348, 0.042994, 0.040115, 0.042547, 0.041906, 0.044062, 0.041864, 0.034240, 0.037167, 0.037500, 0.036881, 0.030963, 0.039526, 0.038220, 0.035245, 0.026606, 0.037104, 0.039851, 0.028219, 0.036128, 0.040340, 0.038660, 0.030435, 0.026081, 0.035529, 0.037543, 0.036443, 0.021776, 0.027178, 0.026983, 0.030015, 0.031397, 0.027259, 0.032494, 0.018706, 0.026258, 0.023673, 0.029719, 0.030461, 0.023678, 0.020946, 0.020030, 0.028294, 0.021862, 0.022785, 0.019969, 0.015498, 0.019651, 0.018704, 0.015862, 0.016044, 0.015451, 0.011277, 0.013919, 0.010390, 0.008519, 0.005814, 0.007217, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000720, 0.002318, 0.009572, 0.018491, 0.026810, 0.040453, 0.050401, 0.053431, 0.057870, 0.061559, 0.060029, 0.061849, 0.062603, 0.060465, 0.059857, 0.060802, 0.054707, 0.054212, 0.053399, 0.051692, 0.048230, 0.051039, 0.048170, 0.047792, 0.045405, 0.042823, 0.044898, 0.041935, 0.043852, 0.042837, 0.036812, 0.039421, 0.037044, 0.036772, 0.038784, 0.034809, 0.036509, 0.033233, 0.034240, 0.038674, 0.036458, 0.031085, 0.033830, 0.033879, 0.029663, 0.031063, 0.027904, 0.032316, 0.030511, 0.033510, 0.023858, 0.027601, 0.034794, 0.030435, 0.036376, 0.024426, 0.028669, 0.025510, 0.026801, 0.024780, 0.033524, 0.030015, 0.021193, 0.028816, 0.021121, 0.024942, 0.028446, 0.032653, 0.020080, 0.036554, 0.020521, 0.025601, 0.016320, 0.024252, 0.020243, 0.021941, 0.017849, 0.016907, 0.017981, 0.015586, 0.015862, 0.016214, 0.011588, 0.010357, 0.014738, 0.010509, 0.007478, 0.007321, 0.005413, 0.001947, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000891, 0.003941, 0.010117, 0.014188, 0.020575, 0.030369, 0.038240, 0.041326, 0.050861, 0.050721, 0.051857, 0.058042, 0.053120, 0.056498, 0.051879, 0.052015, 0.049626, 0.050188, 0.048920, 0.047627, 0.047334, 0.046806, 0.041632, 0.043034, 0.042121, 0.043841, 0.039440, 0.040053, 0.036605, 0.037177, 0.035986, 0.034741, 0.033906, 0.033575, 0.035823, 0.037348, 0.037980, 0.033771, 0.037167, 0.032813, 0.038988, 0.026376, 0.031056, 0.023959, 0.034648, 0.025957, 0.031119, 0.034247, 0.030570, 0.029993, 0.030432, 0.023840, 0.026812, 0.024022, 0.023686, 0.025256, 0.019679, 0.025963, 0.024780, 0.020442, 0.023426, 0.016484, 0.021028, 0.017872, 0.026500, 0.020423, 0.018776, 0.029719, 0.027850, 0.019732, 0.024050, 0.020772, 0.018593, 0.025911, 0.021097, 0.017068, 0.018199, 0.015926, 0.014807, 0.015300, 0.016726, 0.012876, 0.012428, 0.012282, 0.008731, 0.006152, 0.003876, 0.003157, 0.005842, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001408, 0.003605, 0.008121, 0.014996, 0.022276, 0.028137, 0.034002, 0.040342, 0.039982, 0.044546, 0.047166, 0.047908, 0.049328, 0.049210, 0.046755, 0.047901, 0.045583, 0.043845, 0.045215, 0.043504, 0.043155, 0.041305, 0.038192, 0.038989, 0.038679, 0.038955, 0.036006, 0.035319, 0.037784, 0.036136, 0.030902, 0.030086, 0.029522, 0.035485, 0.024759, 0.026759, 0.029550, 0.026620, 0.023438, 0.018967, 0.020069, 0.032750, 0.030804, 0.028076, 0.031798, 0.026332, 0.024907, 0.023516, 0.019768, 0.027601, 0.023840, 0.031884, 0.025395, 0.025167, 0.020478, 0.026239, 0.023451, 0.023181, 0.023712, 0.022694, 0.020408, 0.016355, 0.015435, 0.014030, 0.021152, 0.022041, 0.024900, 0.023499, 0.023678, 0.019395, 0.019288, 0.021019, 0.014575, 0.018882, 0.012941, 0.016790, 0.013999, 0.013898, 0.011791, 0.014849, 0.013734, 0.010817, 0.011190, 0.008731, 0.007761, 0.006460, 0.003608, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000422, 0.001628, 0.003914, 0.006626, 0.012179, 0.018708, 0.021644, 0.027851, 0.032548, 0.036131, 0.038945, 0.042932, 0.044246, 0.041730, 0.044353, 0.043511, 0.042139, 0.042439, 0.042402, 0.041006, 0.038228, 0.038458, 0.038538, 0.035965, 0.036814, 0.034727, 0.035841, 0.035813, 0.035597, 0.034194, 0.028791, 0.038204, 0.026918, 0.028726, 0.030634, 0.029348, 0.030957, 0.030638, 0.030208, 0.031612, 0.021789, 0.024280, 0.019966, 0.026284, 0.027904, 0.018552, 0.019303, 0.025867, 0.023858, 0.021231, 0.023196, 0.021739, 0.021277, 0.026647, 0.022526, 0.021137, 0.022613, 0.021583, 0.017171, 0.024158, 0.021193, 0.017913, 0.018684, 0.021044, 0.014588, 0.020408, 0.014458, 0.016536, 0.015785, 0.017067, 0.015579, 0.015360, 0.021862, 0.018565, 0.017180, 0.015381, 0.015155, 0.011430, 0.012212, 0.013142, 0.008369, 0.012198, 0.007915, 0.008850, 0.006720, 0.004737, 0.001804, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000178, 0.000141, 0.000465, 0.002055, 0.003575, 0.008013, 0.012273, 0.014516, 0.020440, 0.025058, 0.027138, 0.029322, 0.033455, 0.034897, 0.037400, 0.041123, 0.038964, 0.040436, 0.038847, 0.038101, 0.037592, 0.035633, 0.034584, 0.035524, 0.036613, 0.036067, 0.031607, 0.029152, 0.029086, 0.027579, 0.031357, 0.031094, 0.031041, 0.032417, 0.030754, 0.028116, 0.027190, 0.025328, 0.018081, 0.026042, 0.034773, 0.033257, 0.024845, 0.022248, 0.030466, 0.025957, 0.029922, 0.031756, 0.028807, 0.027948, 0.019816, 0.028351, 0.029710, 0.017845, 0.020725, 0.021843, 0.021866, 0.011725, 0.020783, 0.013900, 0.027086, 0.019623, 0.017913, 0.013810, 0.017927, 0.020423, 0.017959, 0.022490, 0.017406, 0.018942, 0.020171, 0.012611, 0.014551, 0.017004, 0.013924, 0.013833, 0.016320, 0.013999, 0.011560, 0.011510, 0.009729, 0.012876, 0.012888, 0.010644, 0.008771, 0.006247, 0.003015, 0.004511, 0.005842, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000282, 0.000116, 0.000881, 0.001831, 0.003446, 0.004789, 0.009220, 0.012850, 0.017568, 0.020879, 0.024109, 0.029901, 0.029906, 0.030664, 0.033876, 0.035632, 0.037263, 0.037051, 0.036333, 0.034761, 0.036116, 0.032904, 0.033696, 0.033103, 0.032088, 0.031954, 0.032786, 0.029581, 0.028794, 0.032701, 0.032054, 0.030325, 0.024313, 0.026022, 0.028955, 0.023738, 0.030019, 0.019588, 0.018750, 0.021602, 0.021216, 0.027103, 0.028523, 0.028076, 0.023361, 0.023938, 0.023661, 0.019400, 0.019087, 0.021231, 0.020619, 0.021739, 0.024708, 0.014804, 0.021843, 0.019679, 0.020101, 0.015987, 0.016353, 0.015373, 0.019623, 0.017913, 0.012185, 0.012471, 0.013129, 0.013878, 0.014458, 0.017406, 0.015785, 0.020171, 0.012611, 0.018593, 0.014575, 0.016034, 0.014949, 0.013502, 0.011816, 0.012079, 0.012353, 0.011777, 0.008155, 0.010127, 0.009552, 0.006914, 0.005774, 0.005383, 0.002255, 0.005842, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000116, 0.000196, 0.001046, 0.002003, 0.003966, 0.006147, 0.009921, 0.012612, 0.016409, 0.018946, 0.020755, 0.023915, 0.028520, 0.029900, 0.030261, 0.033781, 0.031820, 0.031510, 0.033263, 0.035105, 0.030290, 0.033943, 0.028405, 0.028232, 0.031261, 0.030556, 0.031559, 0.026364, 0.027923, 0.026871, 0.027459, 0.025470, 0.027036, 0.025178, 0.027190, 0.023452, 0.017077, 0.025000, 0.026870, 0.024656, 0.018634, 0.026241, 0.017921, 0.021415, 0.016158, 0.021793, 0.019988, 0.017723, 0.021231, 0.023840, 0.021739, 0.018531, 0.023686, 0.012969, 0.016035, 0.015913, 0.017586, 0.022077, 0.019766, 0.022763, 0.025701, 0.015435, 0.017147, 0.016776, 0.018776, 0.016867, 0.009574, 0.019732, 0.010085, 0.020772, 0.011318, 0.020243, 0.013397, 0.014391, 0.012093, 0.011816, 0.011690, 0.010528, 0.008875, 0.011803, 0.010587, 0.010917, 0.007467, 0.005679, 0.004091, 0.003608, 0.002921, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000196, 0.000436, 0.000881, 0.002769, 0.003466, 0.005140, 0.008096, 0.011781, 0.014786, 0.018907, 0.018833, 0.023096, 0.025510, 0.026969, 0.028557, 0.029126, 0.030827, 0.028475, 0.030706, 0.031597, 0.027915, 0.029701, 0.030222, 0.030152, 0.029400, 0.028789, 0.028186, 0.029715, 0.027447, 0.024117, 0.029522, 0.028050, 0.021402, 0.023306, 0.026735, 0.024611, 0.031250, 0.021075, 0.025803, 0.020892, 0.023959, 0.019713, 0.020117, 0.020946, 0.021793, 0.022928, 0.022495, 0.029016, 0.013531, 0.018116, 0.015786, 0.017024, 0.021843, 0.019679, 0.011725, 0.015188, 0.017171, 0.022694, 0.025118, 0.025701, 0.019496, 0.020265, 0.019694, 0.018776, 0.014458, 0.009574, 0.018153, 0.013189, 0.020772, 0.013743, 0.017004, 0.017722, 0.014056, 0.012211, 0.012073, 0.011950, 0.010809, 0.011435, 0.007082, 0.009666, 0.010371, 0.007111, 0.005206, 0.004091, 0.002706, 0.003895, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000178, 0.000141, 0.000349, 0.000098, 0.000436, 0.000721, 0.001572, 0.001962, 0.004004, 0.006333, 0.008099, 0.010877, 0.013173, 0.018697, 0.019859, 0.020458, 0.022657, 0.025307, 0.027135, 0.027169, 0.027393, 0.031146, 0.029123, 0.029496, 0.028567, 0.029600, 0.027795, 0.026014, 0.026514, 0.029037, 0.029416, 0.027447, 0.023639, 0.020260, 0.024670, 0.022241, 0.021580, 0.023452, 0.021597, 0.020833, 0.027397, 0.021789, 0.024845, 0.015402, 0.017324, 0.022713, 0.021544, 0.023661, 0.017049, 0.018405, 0.020524, 0.023196, 0.013043, 0.018531, 0.019985, 0.015700, 0.022595, 0.018425, 0.016787, 0.020442, 0.017570, 0.021193, 0.010125, 0.021121, 0.015588, 0.017505, 0.017959, 0.014458, 0.016536, 0.018942, 0.018619, 0.017062, 0.011318, 0.016194, 0.013186, 0.012829, 0.012211, 0.011302, 0.012729, 0.010949, 0.009729, 0.009013, 0.006904, 0.007642, 0.008138, 0.005490, 0.003230, 0.004511, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000233, 0.000000, 0.000262, 0.000641, 0.000374, 0.001373, 0.002510, 0.003745, 0.005890, 0.008371, 0.010472, 0.012616, 0.016054, 0.016648, 0.019482, 0.020238, 0.024011, 0.025441, 0.025478, 0.026878, 0.026370, 0.025099, 0.028135, 0.026553, 0.027726, 0.026014, 0.026810, 0.026971, 0.025683, 0.020345, 0.024355, 0.026049, 0.021291, 0.023500, 0.020285, 0.022983, 0.027624, 0.020833, 0.023182, 0.024656, 0.020892, 0.018254, 0.023297, 0.024659, 0.023938, 0.020548, 0.014109, 0.017723, 0.017693, 0.015464, 0.021014, 0.021277, 0.016284, 0.013652, 0.020408, 0.007538, 0.016787, 0.021259, 0.022694, 0.014129, 0.014798, 0.012998, 0.013250, 0.018235, 0.015510, 0.015261, 0.018277, 0.018153, 0.011637, 0.014837, 0.017785, 0.011336, 0.015823, 0.015060, 0.013502, 0.011945, 0.011950, 0.010107, 0.010241, 0.008584, 0.011277, 0.009279, 0.007388, 0.004543, 0.003230, 0.004060, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000116, 0.000098, 0.000087, 0.000401, 0.000599, 0.000785, 0.001972, 0.001872, 0.004839, 0.005313, 0.007914, 0.009621, 0.012292, 0.013791, 0.015327, 0.017993, 0.019795, 0.021743, 0.021981, 0.023359, 0.024223, 0.026927, 0.026191, 0.025185, 0.023706, 0.024692, 0.024832, 0.027214, 0.025832, 0.025336, 0.024594, 0.024023, 0.020615, 0.018464, 0.022874, 0.020169, 0.020593, 0.024479, 0.017387, 0.022936, 0.018634, 0.022248, 0.017921, 0.024010, 0.017953, 0.018680, 0.021164, 0.019768, 0.019108, 0.019330, 0.011594, 0.021963, 0.017765, 0.019113, 0.013848, 0.011725, 0.012790, 0.017989, 0.024158, 0.025903, 0.016355, 0.015435, 0.017147, 0.018964, 0.014694, 0.016064, 0.014795, 0.013418, 0.021722, 0.014837, 0.016168, 0.013765, 0.012447, 0.012829, 0.013620, 0.012458, 0.010131, 0.009545, 0.009217, 0.009013, 0.009436, 0.009279, 0.007309, 0.003975, 0.004091, 0.004060, 0.000974, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000174, 0.000080, 0.000225, 0.000654, 0.000717, 0.001652, 0.002367, 0.004110, 0.005497, 0.006626, 0.009405, 0.012300, 0.014582, 0.015285, 0.017803, 0.017604, 0.021564, 0.021731, 0.023196, 0.023468, 0.023221, 0.025931, 0.024953, 0.026840, 0.024040, 0.028308, 0.025982, 0.021881, 0.026266, 0.021997, 0.020953, 0.018884, 0.024169, 0.022514, 0.024611, 0.020313, 0.016860, 0.014908, 0.026539, 0.019395, 0.019116, 0.020117, 0.017953, 0.021793, 0.019988, 0.017723, 0.014154, 0.023840, 0.018116, 0.018531, 0.023686, 0.014334, 0.018950, 0.022613, 0.015987, 0.019624, 0.013909, 0.016484, 0.014019, 0.021121, 0.014030, 0.019694, 0.010612, 0.014458, 0.013925, 0.016575, 0.018619, 0.020772, 0.016168, 0.017814, 0.013713, 0.013722, 0.012681, 0.009761, 0.010391, 0.010668, 0.010582, 0.008798, 0.008285, 0.011190, 0.006519, 0.005111, 0.004091, 0.002255, 0.001947, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000174, 0.000240, 0.000299, 0.000589, 0.000598, 0.000826, 0.001525, 0.002657, 0.003980, 0.005083, 0.007174, 0.010146, 0.010701, 0.011492, 0.014836, 0.015916, 0.018317, 0.019180, 0.021003, 0.019713, 0.024031, 0.022698, 0.022250, 0.021472, 0.023447, 0.024906, 0.022398, 0.023225, 0.022684, 0.021129, 0.026360, 0.018044, 0.020716, 0.017355, 0.018081, 0.018750, 0.017914, 0.021216, 0.020327, 0.022248, 0.014934, 0.020117, 0.019150, 0.017435, 0.024103, 0.019087, 0.019108, 0.010309, 0.026812, 0.017845, 0.019245, 0.017747, 0.016764, 0.008375, 0.018385, 0.009812, 0.021230, 0.016484, 0.014019, 0.010561, 0.018706, 0.014588, 0.014694, 0.011245, 0.018277, 0.015785, 0.011637, 0.020030, 0.012126, 0.019433, 0.011287, 0.014056, 0.010450, 0.009119, 0.010261, 0.010809, 0.010582, 0.010300, 0.009206, 0.008461, 0.007348, 0.004354, 0.003445, 0.002255, 0.000974, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000116, 0.000000, 0.000000, 0.000080, 0.000000, 0.000327, 0.000598, 0.000991, 0.000947, 0.001905, 0.002322, 0.005083, 0.006605, 0.006005, 0.009329, 0.010564, 0.011713, 0.013786, 0.014904, 0.017376, 0.018296, 0.019071, 0.020197, 0.019713, 0.018784, 0.022380, 0.021963, 0.022476, 0.021204, 0.025528, 0.023161, 0.024891, 0.021629, 0.020143, 0.018990, 0.014071, 0.023104, 0.022396, 0.016860, 0.018349, 0.015810, 0.018825, 0.022700, 0.020117, 0.022741, 0.016812, 0.018225, 0.018405, 0.021939, 0.019330, 0.016667, 0.011668, 0.019985, 0.012287, 0.017493, 0.014238, 0.023181, 0.021259, 0.014641, 0.018053, 0.013240, 0.019496, 0.016368, 0.010941, 0.015510, 0.011245, 0.012185, 0.018153, 0.017843, 0.014095, 0.015360, 0.013765, 0.015506, 0.013387, 0.010802, 0.010789, 0.012209, 0.012072, 0.012289, 0.010086, 0.007365, 0.011736, 0.006124, 0.005963, 0.003230, 0.003608, 0.000974, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000087, 0.000160, 0.000075, 0.000196, 0.000239, 0.000661, 0.000789, 0.000952, 0.002132, 0.002950, 0.003281, 0.005259, 0.007291, 0.008358, 0.009604, 0.012660, 0.013905, 0.015529, 0.016942, 0.017194, 0.016254, 0.018096, 0.019824, 0.023206, 0.019193, 0.021383, 0.021651, 0.021689, 0.021490, 0.022576, 0.020277, 0.021821, 0.023306, 0.019700, 0.017579, 0.022396, 0.025290, 0.018349, 0.023715, 0.015402, 0.015532, 0.020117, 0.019150, 0.019925, 0.017049, 0.012270, 0.019108, 0.020619, 0.013768, 0.017159, 0.017765, 0.019113, 0.016764, 0.013400, 0.011191, 0.013083, 0.016837, 0.015699, 0.020249, 0.020309, 0.010912, 0.016776, 0.017959, 0.009639, 0.014795, 0.011839, 0.013189, 0.015579, 0.019402, 0.011336, 0.013397, 0.012271, 0.012563, 0.010275, 0.010781, 0.008563, 0.007851, 0.005150, 0.008516, 0.009825, 0.008020, 0.005395, 0.003661, 0.003608, 0.001947, 0.007075, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000087, 0.000000, 0.000075, 0.000262, 0.000299, 0.000275, 0.000316, 0.001103, 0.001422, 0.002224, 0.003062, 0.003893, 0.005292, 0.006385, 0.008707, 0.009766, 0.010699, 0.013461, 0.013348, 0.014575, 0.018253, 0.016479, 0.017814, 0.018416, 0.017907, 0.018831, 0.019113, 0.020154, 0.020535, 0.022287, 0.020277, 0.018464, 0.020716, 0.017824, 0.014063, 0.019271, 0.018967, 0.016055, 0.023151, 0.017684, 0.017324, 0.016872, 0.017953, 0.021171, 0.019400, 0.023858, 0.012739, 0.014175, 0.018116, 0.017159, 0.014804, 0.009556, 0.010204, 0.015075, 0.017586, 0.017171, 0.017570, 0.014914, 0.014019, 0.020309, 0.018706, 0.013129, 0.015510, 0.008835, 0.013055, 0.016575, 0.014740, 0.013353, 0.012126, 0.014575, 0.011920, 0.013052, 0.011624, 0.010660, 0.007923, 0.009405, 0.009899, 0.006652, 0.008285, 0.011463, 0.006519, 0.005679, 0.003015, 0.001353, 0.000974, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000150, 0.000065, 0.000060, 0.000110, 0.000841, 0.000601, 0.000853, 0.001180, 0.002362, 0.003023, 0.003841, 0.005572, 0.006052, 0.008279, 0.008742, 0.010338, 0.011015, 0.013291, 0.014040, 0.015484, 0.014625, 0.018086, 0.016324, 0.019682, 0.018217, 0.015739, 0.021251, 0.021129, 0.015546, 0.022661, 0.021148, 0.020169, 0.018081, 0.019271, 0.017387, 0.014908, 0.011293, 0.017114, 0.016726, 0.018819, 0.017953, 0.010585, 0.016461, 0.017723, 0.017693, 0.016108, 0.011594, 0.014413, 0.018505, 0.017747, 0.010204, 0.015075, 0.015987, 0.014718, 0.016105, 0.014914, 0.010125, 0.016247, 0.014030, 0.020423, 0.014694, 0.013655, 0.013925, 0.015785, 0.012413, 0.012611, 0.016168, 0.011336, 0.011814, 0.011267, 0.009276, 0.011945, 0.009352, 0.012072, 0.009729, 0.009227, 0.008285, 0.008188, 0.006874, 0.005774, 0.002153, 0.003608, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000141, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000179, 0.000220, 0.000316, 0.000501, 0.000521, 0.000590, 0.001750, 0.002195, 0.002862, 0.004024, 0.005115, 0.007355, 0.008659, 0.008314, 0.010688, 0.012796, 0.013338, 0.013743, 0.016635, 0.015195, 0.018104, 0.014822, 0.016575, 0.019002, 0.016476, 0.016787, 0.018249, 0.021821, 0.017264, 0.016417, 0.020593, 0.021354, 0.022655, 0.021789, 0.016375, 0.014832, 0.020311, 0.016872, 0.014961, 0.016189, 0.015873, 0.023858, 0.011323, 0.014820, 0.014493, 0.010295, 0.019245, 0.011604, 0.018222, 0.024288, 0.011191, 0.013083, 0.013909, 0.023548, 0.012461, 0.009748, 0.014030, 0.018235, 0.009796, 0.006426, 0.020017, 0.010260, 0.010861, 0.015579, 0.009701, 0.012146, 0.014241, 0.012606, 0.011389, 0.010660, 0.010391, 0.010247, 0.008022, 0.008584, 0.005984, 0.008734, 0.005966, 0.004354, 0.004091, 0.003157, 0.005842, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000075, 0.000065, 0.000179, 0.000275, 0.000263, 0.000200, 0.000190, 0.000771, 0.000787, 0.001781, 0.002587, 0.003366, 0.004178, 0.004582, 0.006702, 0.006599, 0.008354, 0.009783, 0.010854, 0.012375, 0.012130, 0.015773, 0.013751, 0.015065, 0.016575, 0.014971, 0.011461, 0.020260, 0.015884, 0.011750, 0.015969, 0.017355, 0.018081, 0.018750, 0.011591, 0.021216, 0.019198, 0.023388, 0.011350, 0.016223, 0.019150, 0.013076, 0.020576, 0.015678, 0.016985, 0.016108, 0.016667, 0.024708, 0.015544, 0.014334, 0.016764, 0.017588, 0.013589, 0.012265, 0.012445, 0.014914, 0.016355, 0.013810, 0.014809, 0.015317, 0.012245, 0.011245, 0.011314, 0.014996, 0.015516, 0.008902, 0.012935, 0.013765, 0.012342, 0.012941, 0.009276, 0.010917, 0.011560, 0.011230, 0.010923, 0.008798, 0.008746, 0.008188, 0.006440, 0.003881, 0.005383, 0.004060, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000098, 0.000000, 0.000080, 0.000000, 0.000131, 0.000060, 0.000000, 0.000105, 0.000401, 0.000379, 0.000363, 0.000612, 0.000994, 0.001842, 0.002322, 0.002928, 0.003738, 0.004829, 0.006819, 0.007234, 0.009042, 0.009990, 0.011131, 0.011991, 0.012553, 0.014048, 0.013000, 0.014783, 0.017274, 0.016476, 0.019682, 0.015546, 0.016786, 0.018990, 0.013602, 0.019086, 0.010938, 0.018967, 0.014335, 0.015246, 0.018825, 0.014337, 0.021415, 0.023339, 0.018680, 0.022928, 0.015678, 0.014154, 0.014175, 0.011594, 0.017845, 0.009623, 0.017065, 0.008746, 0.019263, 0.015987, 0.013900, 0.015373, 0.012559, 0.014798, 0.008123, 0.015588, 0.012400, 0.011429, 0.015261, 0.012185, 0.019732, 0.012413, 0.010386, 0.016168, 0.014575, 0.012869, 0.009594, 0.012915, 0.010789, 0.009092, 0.008563, 0.009558, 0.008369, 0.009666, 0.009825, 0.006321, 0.004733, 0.002799, 0.003157, 0.000000, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000065, 0.000060, 0.000110, 0.000105, 0.000301, 0.000426, 0.000318, 0.000350, 0.000952, 0.001333, 0.001973, 0.002577, 0.003376, 0.003913, 0.004707, 0.005507, 0.007460, 0.007776, 0.010074, 0.009427, 0.010240, 0.015334, 0.012757, 0.013290, 0.012476, 0.014327, 0.015340, 0.015546, 0.014268, 0.017695, 0.017355, 0.013561, 0.014063, 0.017387, 0.020069, 0.013552, 0.017684, 0.013740, 0.016872, 0.016756, 0.021793, 0.014109, 0.017042, 0.015570, 0.016108, 0.010870, 0.013040, 0.008882, 0.019113, 0.015306, 0.016750, 0.015987, 0.019624, 0.014641, 0.010989, 0.014019, 0.009748, 0.014809, 0.013129, 0.016327, 0.018474, 0.013055, 0.013418, 0.011637, 0.010386, 0.012935, 0.020243, 0.012764, 0.013275, 0.012211, 0.010532, 0.012989, 0.009966, 0.010241, 0.009227, 0.010127, 0.009279, 0.006914, 0.003975, 0.004522, 0.002706, 0.000000, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000055, 0.000105, 0.000150, 0.000332, 0.000182, 0.000437, 0.000290, 0.000706, 0.001316, 0.002108, 0.002170, 0.002956, 0.003827, 0.005787, 0.007263, 0.007398, 0.006965, 0.008179, 0.009332, 0.009992, 0.010327, 0.012543, 0.012284, 0.013610, 0.014472, 0.012842, 0.015946, 0.015537, 0.020169, 0.014063, 0.017188, 0.015279, 0.020642, 0.018069, 0.014832, 0.016726, 0.020766, 0.011969, 0.011208, 0.017637, 0.014997, 0.014154, 0.019330, 0.012319, 0.015100, 0.015544, 0.017065, 0.015306, 0.015075, 0.013589, 0.010630, 0.016105, 0.010204, 0.017913, 0.017059, 0.014809, 0.009482, 0.017143, 0.011245, 0.010444, 0.017364, 0.015516, 0.010386, 0.016977, 0.018623, 0.012131, 0.009929, 0.011037, 0.010789, 0.011300, 0.009686, 0.008705, 0.009013, 0.010127, 0.007915, 0.007309, 0.004259, 0.004953, 0.001804, 0.001947, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000055, 0.000000, 0.000351, 0.000047, 0.000272, 0.000306, 0.000207, 0.000431, 0.000967, 0.001406, 0.002331, 0.002123, 0.002683, 0.005227, 0.005632, 0.007182, 0.006467, 0.007070, 0.007680, 0.011476, 0.010934, 0.012394, 0.011516, 0.013133, 0.010709, 0.013856, 0.015946, 0.012085, 0.013133, 0.014063, 0.013542, 0.018967, 0.020069, 0.014116, 0.015402, 0.014934, 0.014925, 0.015560, 0.017435, 0.015285, 0.010225, 0.014862, 0.017397, 0.011594, 0.014413, 0.018505, 0.012969, 0.010204, 0.016750, 0.018385, 0.013900, 0.016837, 0.013344, 0.013240, 0.017872, 0.009353, 0.013858, 0.014694, 0.009639, 0.012185, 0.013418, 0.014740, 0.014837, 0.014551, 0.011336, 0.013186, 0.014391, 0.009745, 0.011945, 0.008832, 0.008001, 0.007510, 0.009657, 0.008516, 0.009007, 0.007427, 0.004165, 0.004953, 0.002706, 0.002921, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000080, 0.000000, 0.000000, 0.000000, 0.000220, 0.000210, 0.000100, 0.000237, 0.000136, 0.000131, 0.000290, 0.000431, 0.000813, 0.001210, 0.001407, 0.002206, 0.002463, 0.003454, 0.004200, 0.004806, 0.004477, 0.006100, 0.006194, 0.008013, 0.008990, 0.012991, 0.010940, 0.009790, 0.009841, 0.012842, 0.010071, 0.009927, 0.013602, 0.014566, 0.012500, 0.010011, 0.015482, 0.012422, 0.011409, 0.020311, 0.016223, 0.013166, 0.013076, 0.017049, 0.011588, 0.012739, 0.017397, 0.010870, 0.012354, 0.017024, 0.014334, 0.016764, 0.015075, 0.020783, 0.013900, 0.017570, 0.008634, 0.014019, 0.013810, 0.011691, 0.016776, 0.011429, 0.012851, 0.010444, 0.011839, 0.006982, 0.012611, 0.013743, 0.008907, 0.013713, 0.012271, 0.013268, 0.011431, 0.011040, 0.009264, 0.009387, 0.008798, 0.010817, 0.004367, 0.006953, 0.005206, 0.003445, 0.002255, 0.000974, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000065, 0.000000, 0.000000, 0.000105, 0.000100, 0.000142, 0.000272, 0.000131, 0.000373, 0.000431, 0.000658, 0.000820, 0.000844, 0.001332, 0.001892, 0.002287, 0.002569, 0.003780, 0.005099, 0.005337, 0.008093, 0.008112, 0.006439, 0.007466, 0.009981, 0.010506, 0.010420, 0.012504, 0.015946, 0.011653, 0.015009, 0.018584, 0.014063, 0.017914, 0.018349, 0.012422, 0.015402, 0.013142, 0.015574, 0.010772, 0.012453, 0.012934, 0.014997, 0.016277, 0.018686, 0.015217, 0.013727, 0.020725, 0.016382, 0.018222, 0.019263, 0.014388, 0.015536, 0.012445, 0.020408, 0.017913, 0.012998, 0.013250, 0.010212, 0.010612, 0.018474, 0.013055, 0.014996, 0.013189, 0.014095, 0.011318, 0.012146, 0.012658, 0.012383, 0.011859, 0.010275, 0.010651, 0.007720, 0.008534, 0.005150, 0.009896, 0.004640, 0.006795, 0.003218, 0.003445, 0.004511, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000160, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000182, 0.000175, 0.000248, 0.000314, 0.000271, 0.000469, 0.000522, 0.001041, 0.001364, 0.002287, 0.002816, 0.002808, 0.004477, 0.004436, 0.005285, 0.006332, 0.006196, 0.008810, 0.009789, 0.008596, 0.010420, 0.012842, 0.008812, 0.008632, 0.015009, 0.011552, 0.008854, 0.014226, 0.008601, 0.013552, 0.017684, 0.015532, 0.013628, 0.013166, 0.014944, 0.015285, 0.014997, 0.013447, 0.012887, 0.016667, 0.015100, 0.011843, 0.017747, 0.019679, 0.010050, 0.008793, 0.012265, 0.008053, 0.010989, 0.021807, 0.019496, 0.016368, 0.013858, 0.009796, 0.014458, 0.013925, 0.015785, 0.016292, 0.011869, 0.008084, 0.012146, 0.012553, 0.011937, 0.010332, 0.011431, 0.009742, 0.010107, 0.008705, 0.008155, 0.007135, 0.010098, 0.006163, 0.004543, 0.004737, 0.002255, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000098, 0.000000, 0.000000, 0.000075, 0.000000, 0.000060, 0.000000, 0.000000, 0.000000, 0.000190, 0.000136, 0.000000, 0.000166, 0.000196, 0.000232, 0.000273, 0.000563, 0.000874, 0.000836, 0.001260, 0.002470, 0.003186, 0.003731, 0.004852, 0.004459, 0.004254, 0.004617, 0.007317, 0.007486, 0.006686, 0.008973, 0.007097, 0.011330, 0.009063, 0.010319, 0.008538, 0.010417, 0.014226, 0.012041, 0.015246, 0.017114, 0.014337, 0.012330, 0.010772, 0.010585, 0.012346, 0.008180, 0.015570, 0.014175, 0.018116, 0.021963, 0.017024, 0.012287, 0.018950, 0.011725, 0.016787, 0.013083, 0.016105, 0.007064, 0.011682, 0.020309, 0.021824, 0.010212, 0.008980, 0.013655, 0.013055, 0.016575, 0.014740, 0.017804, 0.018593, 0.015385, 0.012131, 0.010263, 0.010567, 0.011045, 0.010911, 0.008141, 0.006827, 0.007511, 0.008516, 0.008188, 0.006953, 0.004733, 0.005168, 0.004511, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000055, 0.000053, 0.000000, 0.000047, 0.000045, 0.000044, 0.000166, 0.000078, 0.000193, 0.000195, 0.000482, 0.000375, 0.000616, 0.001213, 0.000939, 0.002052, 0.003109, 0.003812, 0.003386, 0.003166, 0.006561, 0.004480, 0.008061, 0.005492, 0.009262, 0.009463, 0.006714, 0.012085, 0.010319, 0.014063, 0.007813, 0.011064, 0.012615, 0.009034, 0.014261, 0.013142, 0.009734, 0.014363, 0.014944, 0.014697, 0.014315, 0.012739, 0.010954, 0.015942, 0.013727, 0.020725, 0.008874, 0.012391, 0.014238, 0.009592, 0.010630, 0.013909, 0.010204, 0.017913, 0.011373, 0.013250, 0.012400, 0.014694, 0.012048, 0.012185, 0.012628, 0.013189, 0.016320, 0.013743, 0.013765, 0.012025, 0.009036, 0.010802, 0.010275, 0.008832, 0.009966, 0.011094, 0.009227, 0.010357, 0.006823, 0.006953, 0.004638, 0.003015, 0.001804, 0.003895, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000065, 0.000060, 0.000055, 0.000000, 0.000050, 0.000047, 0.000000, 0.000087, 0.000124, 0.000196, 0.000193, 0.000273, 0.000402, 0.000416, 0.000572, 0.000560, 0.000939, 0.002214, 0.001492, 0.003188, 0.002643, 0.004452, 0.003645, 0.004480, 0.004990, 0.005014, 0.006078, 0.006421, 0.009652, 0.008632, 0.012664, 0.006529, 0.007813, 0.013699, 0.016628, 0.010728, 0.012550, 0.012545, 0.007787, 0.019150, 0.016189, 0.011170, 0.017042, 0.014154, 0.012242, 0.016667, 0.016472, 0.009623, 0.013652, 0.013848, 0.013400, 0.013589, 0.020442, 0.009517, 0.012559, 0.013240, 0.011373, 0.017147, 0.013858, 0.018776, 0.013655, 0.010444, 0.006314, 0.010861, 0.014837, 0.008084, 0.014575, 0.011920, 0.011490, 0.009980, 0.009633, 0.008443, 0.008984, 0.006144, 0.009442, 0.007825, 0.007915, 0.007190, 0.006058, 0.003661, 0.000902, 0.004869, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000100, 0.000000, 0.000091, 0.000000, 0.000166, 0.000196, 0.000348, 0.000312, 0.000362, 0.000416, 0.000440, 0.000747, 0.000642, 0.000972, 0.001741, 0.002218, 0.002147, 0.003265, 0.003402, 0.004330, 0.002687, 0.004776, 0.006078, 0.004731, 0.008393, 0.006474, 0.008912, 0.008538, 0.009375, 0.007903, 0.009748, 0.010164, 0.011979, 0.011350, 0.012979, 0.008977, 0.009963, 0.014697, 0.008180, 0.013447, 0.009665, 0.011594, 0.014413, 0.018505, 0.008874, 0.010204, 0.014238, 0.015987, 0.009812, 0.007321, 0.011774, 0.012461, 0.011373, 0.014030, 0.010212, 0.008980, 0.016064, 0.009574, 0.009471, 0.014740, 0.015579, 0.013743, 0.013765, 0.012447, 0.011267, 0.010450, 0.012201, 0.008832, 0.008422, 0.009558, 0.008155, 0.007365, 0.004367, 0.007190, 0.005584, 0.004522, 0.002255, 0.001947, 0.002358, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000053, 0.000000, 0.000047, 0.000000, 0.000000, 0.000166, 0.000078, 0.000155, 0.000156, 0.000121, 0.000250, 0.000264, 0.000513, 0.000692, 0.000756, 0.001182, 0.002495, 0.002890, 0.003562, 0.002551, 0.004629, 0.003839, 0.004537, 0.005789, 0.005407, 0.003777, 0.005179, 0.010319, 0.007534, 0.007292, 0.006322, 0.002867, 0.010164, 0.014832, 0.013740, 0.012330, 0.011969, 0.009963, 0.011758, 0.012952, 0.012031, 0.012887, 0.013043, 0.015100, 0.015544, 0.010239, 0.018222, 0.020938, 0.019185, 0.014718, 0.010249, 0.014129, 0.010125, 0.009748, 0.018706, 0.013858, 0.016327, 0.014458, 0.012185, 0.011839, 0.014740, 0.015579, 0.010509, 0.009717, 0.011920, 0.010486, 0.012093, 0.011945, 0.008832, 0.009124, 0.010923, 0.008584, 0.008285, 0.009279, 0.006361, 0.005017, 0.003015, 0.002255, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000055, 0.000000, 0.000000, 0.000000, 0.000000, 0.000087, 0.000124, 0.000078, 0.000155, 0.000039, 0.000201, 0.000208, 0.000132, 0.000187, 0.000346, 0.000540, 0.000746, 0.001317, 0.001486, 0.002869, 0.002187, 0.002090, 0.004223, 0.004298, 0.006368, 0.004393, 0.002937, 0.006905, 0.007974, 0.003516, 0.007292, 0.008957, 0.010321, 0.009034, 0.013691, 0.013142, 0.008436, 0.013764, 0.016189, 0.010582, 0.013633, 0.012031, 0.016108, 0.013043, 0.013040, 0.016284, 0.011604, 0.010204, 0.010050, 0.015188, 0.014718, 0.009517, 0.010989, 0.010125, 0.012998, 0.010912, 0.008023, 0.014694, 0.013655, 0.017406, 0.014207, 0.016292, 0.005935, 0.008892, 0.012146, 0.010970, 0.012941, 0.010450, 0.010275, 0.009482, 0.008843, 0.011606, 0.006438, 0.008976, 0.005459, 0.007111, 0.004733, 0.004091, 0.003608, 0.003895, 0.002358, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000000, 0.000000, 0.000000, 0.000047, 0.000136, 0.000000, 0.000083, 0.000078, 0.000000, 0.000156, 0.000121, 0.000208, 0.000176, 0.000187, 0.000445, 0.000648, 0.000435, 0.000970, 0.001404, 0.001682, 0.002187, 0.002090, 0.005374, 0.003582, 0.003473, 0.004393, 0.006295, 0.004748, 0.008443, 0.008538, 0.008854, 0.003161, 0.008028, 0.012422, 0.009698, 0.013740, 0.011032, 0.005984, 0.009963, 0.014109, 0.012270, 0.014862, 0.014820, 0.017391, 0.011668, 0.008882, 0.015017, 0.012391, 0.016750, 0.014388, 0.013083, 0.008785, 0.010204, 0.014798, 0.012998, 0.012471, 0.015317, 0.012245, 0.019277, 0.009574, 0.009471, 0.013189, 0.011128, 0.016168, 0.012955, 0.010759, 0.010933, 0.010685, 0.010403, 0.009222, 0.008843, 0.007510, 0.007296, 0.008976, 0.006004, 0.007269, 0.004638, 0.005599, 0.002706, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000047, 0.000000, 0.000044, 0.000000, 0.000039, 0.000077, 0.000117, 0.000121, 0.000083, 0.000000, 0.000187, 0.000247, 0.000378, 0.000622, 0.000832, 0.000578, 0.001286, 0.001336, 0.001941, 0.002879, 0.002388, 0.004342, 0.004731, 0.005455, 0.003453, 0.005159, 0.006529, 0.005729, 0.006322, 0.008028, 0.005082, 0.013120, 0.007766, 0.008436, 0.009575, 0.013076, 0.009994, 0.011588, 0.009200, 0.009665, 0.010145, 0.015100, 0.008882, 0.014334, 0.008017, 0.012563, 0.008793, 0.011447, 0.010249, 0.012559, 0.018692, 0.014622, 0.013250, 0.018235, 0.008980, 0.013655, 0.012185, 0.011050, 0.017067, 0.012611, 0.014551, 0.014575, 0.010654, 0.012160, 0.012681, 0.010275, 0.009482, 0.008422, 0.007851, 0.007511, 0.005293, 0.006277, 0.006440, 0.004733, 0.003876, 0.002255, 0.004869, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000055, 0.000000, 0.000000, 0.000047, 0.000000, 0.000000, 0.000000, 0.000078, 0.000116, 0.000078, 0.000040, 0.000125, 0.000176, 0.000280, 0.000296, 0.000324, 0.000560, 0.000693, 0.000578, 0.001088, 0.000486, 0.001941, 0.001727, 0.002865, 0.003184, 0.005407, 0.002098, 0.005611, 0.004221, 0.004520, 0.006771, 0.006849, 0.007454, 0.005082, 0.005134, 0.002389, 0.007138, 0.010174, 0.013699, 0.012346, 0.013633, 0.015570, 0.012887, 0.007246, 0.013040, 0.014064, 0.011604, 0.012391, 0.011725, 0.011990, 0.013900, 0.008785, 0.014129, 0.007788, 0.012185, 0.010133, 0.013129, 0.017143, 0.008835, 0.010444, 0.006314, 0.008534, 0.006677, 0.004850, 0.009717, 0.011814, 0.009148, 0.007984, 0.011045, 0.009612, 0.007580, 0.007168, 0.009657, 0.008285, 0.006823, 0.006677, 0.004733, 0.003445, 0.003157, 0.000000, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000053, 0.000000, 0.000000, 0.000000, 0.000000, 0.000041, 0.000039, 0.000039, 0.000039, 0.000201, 0.000125, 0.000044, 0.000373, 0.000148, 0.000216, 0.000124, 0.000693, 0.000413, 0.001088, 0.001701, 0.000896, 0.002111, 0.002149, 0.002894, 0.003380, 0.002518, 0.001726, 0.002345, 0.002009, 0.006250, 0.005796, 0.007454, 0.006776, 0.006845, 0.009558, 0.007138, 0.013166, 0.007472, 0.008818, 0.007498, 0.012031, 0.009021, 0.010145, 0.010295, 0.008882, 0.009556, 0.013848, 0.013400, 0.013589, 0.012265, 0.013177, 0.014129, 0.010125, 0.012998, 0.013250, 0.010212, 0.013061, 0.013655, 0.009574, 0.007893, 0.013964, 0.010386, 0.011318, 0.009717, 0.010970, 0.009929, 0.009628, 0.008348, 0.009222, 0.008984, 0.007680, 0.010086, 0.007825, 0.008734, 0.006756, 0.006626, 0.003230, 0.004060, 0.000000, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000087, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000050, 0.000000, 0.000091, 0.000044, 0.000041, 0.000039, 0.000039, 0.000039, 0.000040, 0.000042, 0.000088, 0.000187, 0.000099, 0.000108, 0.000249, 0.000139, 0.000330, 0.001088, 0.000850, 0.000896, 0.000960, 0.001194, 0.001737, 0.001352, 0.001679, 0.001726, 0.006567, 0.004018, 0.003646, 0.003161, 0.005734, 0.005082, 0.003993, 0.008363, 0.009085, 0.007181, 0.006849, 0.008818, 0.011588, 0.008493, 0.013531, 0.008696, 0.008236, 0.008142, 0.015700, 0.011662, 0.005863, 0.010392, 0.010630, 0.014641, 0.010989, 0.011682, 0.013810, 0.011691, 0.011670, 0.010612, 0.010442, 0.016536, 0.017364, 0.011637, 0.008902, 0.017785, 0.009717, 0.011287, 0.010040, 0.009393, 0.010018, 0.009222, 0.008141, 0.008875, 0.007725, 0.007595, 0.007369, 0.005136, 0.005206, 0.005599, 0.001353, 0.003895, 0.004717, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000065, 0.000000, 0.000000, 0.000053, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000201, 0.000042, 0.000044, 0.000233, 0.000148, 0.000162, 0.000249, 0.000069, 0.000248, 0.000791, 0.000486, 0.000448, 0.001727, 0.001910, 0.001447, 0.000338, 0.002518, 0.002590, 0.000938, 0.006027, 0.002604, 0.004742, 0.004587, 0.008470, 0.007416, 0.005974, 0.005840, 0.008378, 0.006849, 0.004703, 0.005453, 0.012031, 0.006443, 0.007246, 0.008922, 0.012583, 0.013652, 0.011662, 0.017588, 0.013589, 0.013083, 0.009517, 0.014129, 0.014019, 0.008936, 0.012471, 0.011670, 0.007347, 0.011245, 0.012185, 0.012628, 0.008534, 0.015579, 0.006467, 0.008097, 0.010759, 0.010933, 0.009745, 0.008990, 0.008573, 0.008703, 0.007851, 0.006652, 0.008976, 0.007915, 0.006282, 0.004733, 0.003661, 0.003608, 0.001947, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000041, 0.000000, 0.000039, 0.000039, 0.000161, 0.000000, 0.000088, 0.000233, 0.000000, 0.000270, 0.000062, 0.000347, 0.000248, 0.000198, 0.000729, 0.000448, 0.001536, 0.000000, 0.001447, 0.002366, 0.001679, 0.000863, 0.003283, 0.003014, 0.003646, 0.003688, 0.004587, 0.004517, 0.002852, 0.006571, 0.003245, 0.009575, 0.003736, 0.009406, 0.010907, 0.012739, 0.008376, 0.005797, 0.008922, 0.011103, 0.010922, 0.008746, 0.010888, 0.007194, 0.012265, 0.015373, 0.012559, 0.010903, 0.012998, 0.011691, 0.013858, 0.007347, 0.013655, 0.011314, 0.009471, 0.013189, 0.008902, 0.006467, 0.012146, 0.011603, 0.010152, 0.008923, 0.007064, 0.008832, 0.009264, 0.008022, 0.007940, 0.007595, 0.007369, 0.006124, 0.004827, 0.004522, 0.002255, 0.000974, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000047, 0.000000, 0.000000, 0.000000, 0.000078, 0.000000, 0.000039, 0.000040, 0.000042, 0.000176, 0.000140, 0.000099, 0.000108, 0.000187, 0.000347, 0.000083, 0.000099, 0.000364, 0.000448, 0.000384, 0.001194, 0.000868, 0.002704, 0.001679, 0.002590, 0.002345, 0.001507, 0.002083, 0.002634, 0.005161, 0.002823, 0.003993, 0.004779, 0.005191, 0.005386, 0.004359, 0.005291, 0.008862, 0.011323, 0.006443, 0.009420, 0.012354, 0.009623, 0.012969, 0.008746, 0.012563, 0.009592, 0.008177, 0.014641, 0.007849, 0.008567, 0.008123, 0.010912, 0.008023, 0.010612, 0.012048, 0.006963, 0.011839, 0.006982, 0.015579, 0.007276, 0.008907, 0.010338, 0.010152, 0.010919, 0.009247, 0.010651, 0.006878, 0.008363, 0.009227, 0.009666, 0.007915, 0.005254, 0.005679, 0.001507, 0.002255, 0.003895, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000000, 0.000042, 0.000000, 0.000187, 0.000099, 0.000054, 0.000062, 0.000000, 0.000000, 0.000198, 0.000121, 0.000149, 0.000384, 0.000478, 0.000579, 0.001352, 0.000839, 0.002158, 0.001876, 0.000000, 0.004167, 0.003161, 0.002294, 0.003953, 0.005705, 0.001195, 0.003894, 0.003591, 0.003736, 0.005879, 0.005453, 0.007785, 0.008376, 0.005072, 0.006177, 0.005181, 0.011604, 0.003644, 0.011725, 0.012790, 0.010630, 0.010249, 0.007064, 0.010903, 0.007311, 0.009353, 0.008023, 0.017143, 0.012048, 0.009574, 0.007893, 0.010085, 0.009644, 0.013743, 0.012146, 0.009072, 0.009929, 0.008454, 0.009247, 0.007923, 0.008563, 0.008363, 0.006438, 0.009666, 0.006823, 0.006124, 0.005111, 0.003661, 0.001353, 0.002921, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000065, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000045, 0.000044, 0.000000, 0.000000, 0.000116, 0.000000, 0.000000, 0.000000, 0.000088, 0.000093, 0.000099, 0.000270, 0.000124, 0.000139, 0.000000, 0.000000, 0.000243, 0.000149, 0.000768, 0.000716, 0.001158, 0.001352, 0.001679, 0.000863, 0.002345, 0.002511, 0.002083, 0.003688, 0.002294, 0.004517, 0.004564, 0.002987, 0.004543, 0.001197, 0.006227, 0.007643, 0.004772, 0.004246, 0.005799, 0.008696, 0.008922, 0.006662, 0.008874, 0.008746, 0.006700, 0.006395, 0.008994, 0.012445, 0.010204, 0.005452, 0.012185, 0.013250, 0.007294, 0.009796, 0.012048, 0.009574, 0.006314, 0.009310, 0.010386, 0.016168, 0.007287, 0.010021, 0.010933, 0.009863, 0.008477, 0.009871, 0.007720, 0.006144, 0.007296, 0.006904, 0.006277, 0.006321, 0.004354, 0.003876, 0.002255, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000053, 0.000000, 0.000000, 0.000000, 0.000000, 0.000124, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000093, 0.000099, 0.000216, 0.000062, 0.000139, 0.000083, 0.000297, 0.000121, 0.000149, 0.000192, 0.000955, 0.000289, 0.000676, 0.000839, 0.001726, 0.002814, 0.001507, 0.003646, 0.003161, 0.005734, 0.002823, 0.002282, 0.001792, 0.003894, 0.005386, 0.006227, 0.003527, 0.006135, 0.008493, 0.006443, 0.008696, 0.004804, 0.011103, 0.010922, 0.005831, 0.009213, 0.011191, 0.008177, 0.008053, 0.014914, 0.015576, 0.008123, 0.003897, 0.013129, 0.005714, 0.008835, 0.013055, 0.010260, 0.006982, 0.006677, 0.008084, 0.008907, 0.010232, 0.008701, 0.011272, 0.008091, 0.009352, 0.009966, 0.009217, 0.010086, 0.005754, 0.006277, 0.006005, 0.005395, 0.004522, 0.001804, 0.003895, 0.004717, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000000, 0.000000, 0.000000, 0.000000, 0.000093, 0.000000, 0.000000, 0.000062, 0.000000, 0.000083, 0.000000, 0.000364, 0.000000, 0.000000, 0.000239, 0.000579, 0.000676, 0.000420, 0.001295, 0.000938, 0.002009, 0.000521, 0.003688, 0.005161, 0.000000, 0.002852, 0.002389, 0.005191, 0.001197, 0.004359, 0.002939, 0.003408, 0.008493, 0.003222, 0.009420, 0.006177, 0.006662, 0.005461, 0.005102, 0.010888, 0.010392, 0.009812, 0.010249, 0.009419, 0.006231, 0.012185, 0.005456, 0.007294, 0.006531, 0.007229, 0.012185, 0.014996, 0.008534, 0.013353, 0.015360, 0.011336, 0.011603, 0.011714, 0.009276, 0.008734, 0.008832, 0.010247, 0.006315, 0.009013, 0.006214, 0.004640, 0.005452, 0.004922, 0.004307, 0.002706, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000000, 0.000000, 0.000000, 0.000042, 0.000000, 0.000047, 0.000049, 0.000000, 0.000124, 0.000000, 0.000083, 0.000099, 0.000243, 0.000149, 0.000000, 0.000000, 0.000000, 0.000000, 0.000420, 0.000863, 0.000469, 0.003014, 0.001563, 0.001581, 0.002294, 0.002259, 0.003993, 0.002389, 0.003894, 0.004788, 0.002491, 0.004115, 0.005453, 0.004954, 0.004510, 0.004348, 0.004118, 0.005922, 0.007509, 0.006560, 0.007538, 0.006395, 0.008994, 0.005857, 0.007064, 0.009346, 0.011373, 0.009353, 0.010941, 0.008980, 0.012048, 0.007833, 0.011050, 0.011637, 0.009644, 0.012126, 0.010526, 0.008650, 0.011490, 0.009276, 0.009247, 0.008702, 0.007019, 0.007851, 0.008369, 0.005524, 0.008188, 0.005649, 0.005206, 0.004522, 0.003608, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000050, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000042, 0.000044, 0.000000, 0.000000, 0.000000, 0.000124, 0.000069, 0.000248, 0.000099, 0.000121, 0.000000, 0.000192, 0.000478, 0.000289, 0.000338, 0.000420, 0.000863, 0.000000, 0.000000, 0.001563, 0.001054, 0.002294, 0.002823, 0.001141, 0.001792, 0.005191, 0.003591, 0.002491, 0.002939, 0.005453, 0.000000, 0.002577, 0.005072, 0.005491, 0.008882, 0.007509, 0.005102, 0.006700, 0.011191, 0.014718, 0.003660, 0.012559, 0.005452, 0.012998, 0.005456, 0.013129, 0.009796, 0.009639, 0.010444, 0.011839, 0.009310, 0.008160, 0.008892, 0.012955, 0.008861, 0.010152, 0.007867, 0.011559, 0.009092, 0.010247, 0.008022, 0.008798, 0.006674, 0.005459, 0.006045, 0.004827, 0.003015, 0.004962, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000098, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000080, 0.000042, 0.000000, 0.000047, 0.000000, 0.000000, 0.000062, 0.000139, 0.000000, 0.000198, 0.000000, 0.000149, 0.000192, 0.000478, 0.000000, 0.000338, 0.000000, 0.000432, 0.000000, 0.000502, 0.000521, 0.001581, 0.000573, 0.003953, 0.000570, 0.001195, 0.000000, 0.002394, 0.003736, 0.001176, 0.002727, 0.003539, 0.006443, 0.006522, 0.004804, 0.008142, 0.004096, 0.003644, 0.006700, 0.007194, 0.005724, 0.006589, 0.007064, 0.010125, 0.005686, 0.011691, 0.008753, 0.008980, 0.007229, 0.013055, 0.013418, 0.006982, 0.015579, 0.008084, 0.011336, 0.010021, 0.010263, 0.010919, 0.009119, 0.007144, 0.009124, 0.006656, 0.010730, 0.006904, 0.005731, 0.005768, 0.004543, 0.004091, 0.002706, 0.002921, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000039, 0.000000, 0.000000, 0.000000, 0.000000, 0.000047, 0.000049, 0.000054, 0.000062, 0.000069, 0.000083, 0.000099, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000839, 0.000432, 0.000938, 0.000502, 0.000521, 0.000527, 0.001720, 0.001694, 0.000570, 0.002987, 0.003894, 0.002394, 0.003736, 0.002939, 0.006135, 0.002831, 0.003866, 0.007246, 0.006863, 0.002961, 0.005461, 0.005831, 0.005025, 0.003997, 0.004088, 0.010249, 0.008634, 0.008567, 0.004874, 0.007794, 0.010941, 0.005714, 0.011245, 0.006963, 0.008682, 0.006982, 0.009644, 0.008084, 0.009717, 0.010549, 0.008701, 0.009863, 0.008862, 0.009222, 0.008282, 0.006827, 0.009657, 0.007825, 0.006277, 0.006203, 0.004638, 0.002799, 0.003157, 0.004869, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000000, 0.000000, 0.000108, 0.000000, 0.000000, 0.000248, 0.000099, 0.000121, 0.000000, 0.000384, 0.000000, 0.000000, 0.000000, 0.000420, 0.000000, 0.000938, 0.001507, 0.000521, 0.000000, 0.000573, 0.000565, 0.000000, 0.000597, 0.000000, 0.000598, 0.001868, 0.003527, 0.000682, 0.005662, 0.002577, 0.003623, 0.002745, 0.002221, 0.004096, 0.003644, 0.004188, 0.007194, 0.004088, 0.005124, 0.004710, 0.007788, 0.008936, 0.004677, 0.006565, 0.006531, 0.009639, 0.014795, 0.006314, 0.007758, 0.008160, 0.010509, 0.006478, 0.007595, 0.012271, 0.010685, 0.008605, 0.007793, 0.006176, 0.006998, 0.008584, 0.007365, 0.006823, 0.005887, 0.006058, 0.003015, 0.002706, 0.002921, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000045, 0.000000, 0.000041, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000054, 0.000062, 0.000139, 0.000165, 0.000000, 0.000000, 0.000000, 0.000192, 0.000478, 0.000000, 0.000338, 0.000420, 0.000863, 0.000469, 0.000502, 0.000521, 0.000000, 0.001147, 0.000000, 0.000570, 0.002389, 0.000649, 0.001197, 0.001245, 0.001764, 0.002727, 0.004954, 0.001933, 0.004348, 0.002745, 0.001480, 0.005461, 0.004373, 0.001675, 0.004796, 0.005724, 0.007321, 0.004710, 0.007009, 0.009748, 0.005456, 0.008753, 0.010612, 0.005622, 0.005222, 0.007893, 0.004655, 0.010386, 0.004850, 0.008097, 0.008966, 0.009259, 0.008689, 0.009376, 0.007793, 0.007861, 0.008022, 0.009871, 0.008285, 0.005731, 0.005689, 0.004070, 0.002799, 0.002255, 0.002921, 0.002358, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000099, 0.000000, 0.000062, 0.000139, 0.000165, 0.000099, 0.000121, 0.000000, 0.000192, 0.000239, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000502, 0.001042, 0.000000, 0.001720, 0.000000, 0.001141, 0.001792, 0.001947, 0.001795, 0.002491, 0.002939, 0.004090, 0.002123, 0.002577, 0.000725, 0.003432, 0.004441, 0.003413, 0.008017, 0.005863, 0.003197, 0.004906, 0.002196, 0.003925, 0.008567, 0.007311, 0.003897, 0.007294, 0.007347, 0.004016, 0.007833, 0.008682, 0.010861, 0.009644, 0.003234, 0.003239, 0.008650, 0.008144, 0.009863, 0.009504, 0.008573, 0.007440, 0.008534, 0.008369, 0.007365, 0.009007, 0.006005, 0.003786, 0.002153, 0.001804, 0.002921, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000080, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000039, 0.000000, 0.000000, 0.000000, 0.000042, 0.000044, 0.000047, 0.000000, 0.000054, 0.000000, 0.000000, 0.000000, 0.000099, 0.000121, 0.000149, 0.000000, 0.000000, 0.000000, 0.000676, 0.000000, 0.000000, 0.000000, 0.000502, 0.000000, 0.000000, 0.001147, 0.000565, 0.000000, 0.001195, 0.000000, 0.001197, 0.001868, 0.000588, 0.000682, 0.000000, 0.005799, 0.002174, 0.002059, 0.001480, 0.002730, 0.003644, 0.004188, 0.000799, 0.002453, 0.003660, 0.005495, 0.006231, 0.004874, 0.007794, 0.003647, 0.008980, 0.006426, 0.008703, 0.007893, 0.005431, 0.008160, 0.011318, 0.006478, 0.009494, 0.007921, 0.009628, 0.007963, 0.006235, 0.008141, 0.007680, 0.007725, 0.005524, 0.006823, 0.004662, 0.003881, 0.003876, 0.003157, 0.001947, 0.004717, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000040, 0.000042, 0.000088, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000099, 0.000000, 0.000000, 0.000000, 0.000239, 0.000000, 0.000000, 0.000000, 0.000432, 0.000469, 0.000502, 0.000000, 0.000527, 0.000573, 0.000565, 0.001141, 0.001195, 0.000649, 0.000000, 0.000623, 0.000588, 0.002727, 0.001415, 0.001933, 0.002174, 0.003432, 0.003701, 0.002048, 0.002915, 0.004188, 0.002398, 0.003271, 0.004392, 0.005495, 0.004673, 0.004062, 0.010133, 0.005106, 0.008163, 0.008835, 0.006963, 0.010260, 0.010861, 0.006677, 0.008084, 0.008907, 0.008544, 0.009259, 0.008571, 0.009247, 0.007014, 0.008141, 0.007339, 0.006867, 0.005984, 0.006277, 0.006005, 0.003029, 0.003015, 0.003608, 0.003895, 0.002358, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000050, 0.000000, 0.000000, 0.000000, 0.000000, 0.000078, 0.000000, 0.000000, 0.000040, 0.000000, 0.000044, 0.000000, 0.000000, 0.000054, 0.000062, 0.000139, 0.000083, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000432, 0.000000, 0.000000, 0.000521, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000649, 0.002394, 0.001245, 0.001176, 0.002045, 0.001415, 0.001289, 0.002174, 0.003432, 0.001480, 0.001365, 0.002915, 0.005025, 0.007994, 0.001635, 0.005124, 0.006279, 0.003894, 0.000812, 0.005456, 0.007294, 0.004082, 0.006426, 0.006963, 0.003946, 0.008534, 0.008902, 0.007276, 0.008097, 0.009388, 0.008478, 0.007514, 0.008477, 0.005845, 0.007440, 0.008705, 0.006438, 0.008055, 0.004367, 0.005689, 0.004543, 0.003876, 0.003608, 0.003895, 0.000000, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000047, 0.000049, 0.000000, 0.000000, 0.000000, 0.000000, 0.000099, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000432, 0.000469, 0.000000, 0.000000, 0.000000, 0.000573, 0.000565, 0.001141, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004090, 0.001415, 0.001289, 0.001449, 0.002745, 0.001480, 0.000683, 0.002187, 0.000838, 0.002398, 0.006541, 0.005857, 0.005495, 0.003115, 0.007311, 0.007015, 0.006565, 0.004898, 0.002410, 0.002611, 0.005525, 0.003879, 0.005935, 0.012126, 0.009717, 0.007384, 0.010152, 0.008689, 0.007963, 0.009612, 0.007580, 0.007168, 0.006223, 0.006904, 0.006550, 0.006203, 0.003502, 0.004091, 0.002706, 0.000974, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000078, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000139, 0.000083, 0.000000, 0.000000, 0.000000, 0.000192, 0.000478, 0.000000, 0.000000, 0.000000, 0.000000, 0.000469, 0.000000, 0.000000, 0.001054, 0.000000, 0.000000, 0.000000, 0.000000, 0.001298, 0.000598, 0.001245, 0.000588, 0.001363, 0.000000, 0.001933, 0.002899, 0.001373, 0.001480, 0.004096, 0.002915, 0.005025, 0.000799, 0.004906, 0.002196, 0.007064, 0.001558, 0.002437, 0.005456, 0.005835, 0.005714, 0.001606, 0.006963, 0.005525, 0.007758, 0.008902, 0.008892, 0.008097, 0.008439, 0.009036, 0.008101, 0.010146, 0.008962, 0.009405, 0.007168, 0.006438, 0.005063, 0.007369, 0.006045, 0.004354, 0.002153, 0.001804, 0.001947, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000710, 0.000000, 0.000000, 0.000000, 0.000233, 0.000000, 0.000262, 0.000240, 0.000075, 0.000131, 0.000179, 0.000110, 0.000158, 0.000150, 0.000095, 0.000136, 0.000131, 0.000083, 0.000235, 0.000271, 0.000234, 0.000080, 0.000042, 0.000220, 0.000140, 0.000148, 0.000270, 0.000124, 0.000277, 0.000165, 0.000594, 0.000121, 0.000000, 0.000576, 0.000239, 0.000579, 0.000000, 0.001259, 0.000863, 0.000938, 0.001005, 0.000000, 0.001054, 0.002294, 0.001129, 0.000570, 0.000000, 0.000649, 0.003591, 0.001245, 0.002352, 0.002727, 0.004246, 0.003222, 0.007246, 0.007550, 0.007402, 0.011604, 0.013120, 0.020101, 0.021583, 0.015536, 0.021230, 0.021193, 0.024143, 0.019496, 0.026500, 0.029176, 0.029388, 0.031325, 0.030461, 0.033149, 0.040341, 0.042285, 0.034762, 0.042915, 0.049789, 0.061580, 0.059058, 0.058438, 0.060138, 0.062044, 0.057518, 0.054721, 0.057998, 0.057314, 0.044090, 0.036157, 0.027132, 0.027515, 0.019474, 0.023585, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000710, 0.000000, 0.000000, 0.000141, 0.000116, 0.000098, 0.000349, 0.000160, 0.000524, 0.000785, 0.000777, 0.000551, 0.000631, 0.000852, 0.000806, 0.000998, 0.000787, 0.000828, 0.000784, 0.000580, 0.000547, 0.000844, 0.000999, 0.000660, 0.000793, 0.000889, 0.000864, 0.000746, 0.000832, 0.000991, 0.000495, 0.001093, 0.001045, 0.000384, 0.000239, 0.001158, 0.002028, 0.000420, 0.000863, 0.000938, 0.000502, 0.001042, 0.001581, 0.000573, 0.001129, 0.002282, 0.000000, 0.000000, 0.001197, 0.001868, 0.000000, 0.002727, 0.000708, 0.004510, 0.002174, 0.002745, 0.002221, 0.005461, 0.002915, 0.004188, 0.006395, 0.002453, 0.010981, 0.006279, 0.012461, 0.008123, 0.015588, 0.015317, 0.013061, 0.021687, 0.017406, 0.015785, 0.021722, 0.022997, 0.024252, 0.029150, 0.033755, 0.044065, 0.057532, 0.055741, 0.058709, 0.054745, 0.054275, 0.053863, 0.049712, 0.048308, 0.042786, 0.033885, 0.024332, 0.018945, 0.014606, 0.023585, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000220, 0.000210, 0.000100, 0.000332, 0.000182, 0.000525, 0.000704, 0.000588, 0.000890, 0.000820, 0.001166, 0.000999, 0.001100, 0.001073, 0.000939, 0.001080, 0.000995, 0.001456, 0.001817, 0.001484, 0.001579, 0.001643, 0.002495, 0.002388, 0.001737, 0.000338, 0.002098, 0.002590, 0.002345, 0.001507, 0.003125, 0.002634, 0.004014, 0.003953, 0.002852, 0.001792, 0.001947, 0.002394, 0.000623, 0.002939, 0.001363, 0.002831, 0.001933, 0.001449, 0.002745, 0.005181, 0.003413, 0.002915, 0.003350, 0.003997, 0.003271, 0.001464, 0.006279, 0.007788, 0.004874, 0.007015, 0.005106, 0.009796, 0.009639, 0.012185, 0.014207, 0.017067, 0.016320, 0.025869, 0.017004, 0.028586, 0.049978, 0.066338, 0.080658, 0.098065, 0.098681, 0.098310, 0.094850, 0.092980, 0.095524, 0.084031, 0.068244, 0.048880, 0.049166, 0.052580, 0.025943, 0.024390, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000040, 0.000000, 0.000000, 0.000047, 0.000000, 0.000216, 0.000187, 0.000208, 0.000330, 0.000198, 0.000850, 0.000149, 0.000000, 0.000000, 0.000579, 0.000000, 0.000839, 0.001726, 0.000938, 0.001005, 0.001563, 0.000527, 0.001147, 0.001129, 0.000570, 0.001195, 0.001298, 0.000598, 0.001868, 0.002352, 0.003408, 0.001415, 0.001933, 0.002899, 0.001373, 0.001480, 0.004778, 0.000729, 0.002513, 0.000799, 0.000000, 0.005124, 0.002355, 0.003115, 0.004062, 0.000779, 0.005835, 0.003265, 0.001606, 0.002611, 0.002368, 0.001552, 0.003709, 0.001617, 0.001619, 0.006646, 0.012829, 0.026770, 0.042769, 0.053513, 0.066676, 0.071685, 0.080472, 0.084005, 0.082697, 0.074787, 0.062186, 0.054264, 0.055029, 0.037001, 0.037736, 0.012195, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000239, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000597, 0.000000, 0.000598, 0.000000, 0.000000, 0.001363, 0.000000, 0.001289, 0.000725, 0.000686, 0.000740, 0.000683, 0.000000, 0.000838, 0.000799, 0.001635, 0.000732, 0.003140, 0.001558, 0.001625, 0.000000, 0.002188, 0.000000, 0.001606, 0.001741, 0.000789, 0.002327, 0.003709, 0.002425, 0.003239, 0.001688, 0.002677, 0.008219, 0.016697, 0.022470, 0.032847, 0.048643, 0.057940, 0.063291, 0.067959, 0.073048, 0.061335, 0.058570, 0.048263, 0.027264, 0.023585, 0.036585, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001559, 0.000000, 0.000000, 0.000000, 0.000000, 0.001579, 0.001552, 0.000000, 0.000808, 0.000810, 0.001160, 0.002454, 0.001761, 0.004238, 0.008702, 0.016564, 0.022529, 0.031974, 0.034522, 0.042849, 0.060446, 0.056886, 0.049311, 0.036536, 0.039922, 0.040094, 0.024390, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000527, 0.000781, 0.000822, 0.001284, 0.001689, 0.004492, 0.007851, 0.017811, 0.020023, 0.027566, 0.052979, 0.055939, 0.041128, 0.039242, 0.028238, 0.047170, 0.036585, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000235, 0.000385, 0.001559, 0.001825, 0.001707, 0.005794, 0.014039, 0.018286, 0.099597, 0.214292, 0.215332, 0.189445, 0.170399, 0.143868, 0.134146, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003714, 0.065026, 0.167528, 0.179522, 0.158715, 0.122642, 0.207317, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003691, 0.050603, 0.112765, 0.148004, 0.115566, 0.097561, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004307, 0.036987, 0.093476, 0.134434, 0.097561, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003157, 0.035054, 0.084906, 0.073171, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003895, 0.042453, 0.073171, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009434, 0.024390, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/dis_numu_sig.txt <==
energy(#dis_numu_sig)<
@energy =
{0,98, 0.000000, 0.144632, 0.002755, 0.000000, 0.000067, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000095, 0.000081, 0.000099, 0.000000, 0.000000, 0.000000, 0.000047, 0.000071, 0.000199, 0.000056, 0.000000, 0.000000, 0.000063, 0.000000, 0.000000, 0.000000, 0.000000, 0.000456, 0.000000, 0.000000, 0.000334, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001331, 0.000000, 0.000000, 0.000000, 0.001141, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.023690, 0.012349, 0.022391, 0.011534, 0.002592, 0.001864, 0.001687, 0.000537, 0.000278, 0.000345, 0.000272, 0.000000, 0.000000, 0.000083, 0.000217, 0.000000, 0.000000, 0.000000, 0.000000, 0.000096, 0.000000, 0.000058, 0.000117, 0.000000, 0.000066, 0.000000, 0.000064, 0.000000, 0.000064, 0.000000, 0.000241, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000869, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000285, 0.000000, 0.000000, 0.000428, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.831678, 0.542221, 0.100670, 0.022823, 0.014285, 0.010526, 0.004757, 0.002110, 0.002440, 0.001258, 0.000673, 0.000601, 0.000116, 0.000164, 0.000224, 0.000076, 0.000082, 0.000322, 0.000000, 0.000144, 0.000257, 0.000000, 0.000071, 0.000067, 0.000035, 0.000000, 0.000146, 0.000215, 0.000000, 0.000293, 0.000096, 0.000219, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000541, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001308, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001676, 0.001281, 0.000000, 0.000000, 0.000000, 0.000000, 0.000012, 0.000000, 0.000000, 0.000000, 0.000000, 0.001326, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001217, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000295, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000121, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.403163, 0.512554, 0.129439, 0.080956, 0.033316, 0.013640, 0.004263, 0.005052, 0.002988, 0.002570, 0.001642, 0.000865, 0.001221, 0.000165, 0.000203, 0.000599, 0.000141, 0.000201, 0.000210, 0.000073, 0.000174, 0.000075, 0.000055, 0.000000, 0.000115, 0.000086, 0.000218, 0.000121, 0.000000, 0.000127, 0.000000, 0.000000, 0.000361, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000718, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001649, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001754, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000440, 0.000511, 0.000000, 0.000090, 0.000203, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.037091, 0.319334, 0.340362, 0.208623, 0.111744, 0.027386, 0.015405, 0.009190, 0.005702, 0.003808, 0.003128, 0.001136, 0.000803, 0.001319, 0.000509, 0.000963, 0.000451, 0.000551, 0.000160, 0.000060, 0.000219, 0.000158, 0.000047, 0.000148, 0.000202, 0.000259, 0.000074, 0.000101, 0.000114, 0.000216, 0.000122, 0.000000, 0.000000, 0.000000, 0.000334, 0.000000, 0.000000, 0.000000, 0.000701, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001659, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000233, 0.000532, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000171, 0.000190, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.002422, 0.032445, 0.408824, 0.350597, 0.215168, 0.083508, 0.038454, 0.022400, 0.011909, 0.005931, 0.002708, 0.001301, 0.001900, 0.001266, 0.001187, 0.000396, 0.000000, 0.000333, 0.000444, 0.000572, 0.000462, 0.000111, 0.000067, 0.000073, 0.000096, 0.000211, 0.000094, 0.000043, 0.000296, 0.000000, 0.000207, 0.000157, 0.000088, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000024, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001371, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.011583, 0.048377, 0.268353, 0.344821, 0.168103, 0.091452, 0.051829, 0.031087, 0.016982, 0.008386, 0.005390, 0.002897, 0.001596, 0.001305, 0.001140, 0.000677, 0.000805, 0.000394, 0.000539, 0.000396, 0.000334, 0.000362, 0.000283, 0.000306, 0.000218, 0.000076, 0.000091, 0.000095, 0.000112, 0.000251, 0.000008, 0.000000, 0.000000, 0.000000, 0.000186, 0.000000, 0.000276, 0.000000, 0.000000, 0.001126, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001585, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000787, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000219, 0.000000, 0.000000, 0.000280, 0.000289, 0.000399, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000373, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.019718, 0.048542, 0.218732, 0.241402, 0.164134, 0.097720, 0.056695, 0.034314, 0.018922, 0.009261, 0.006940, 0.003643, 0.003020, 0.001621, 0.001165, 0.000822, 0.001156, 0.000553, 0.000473, 0.000535, 0.000410, 0.000176, 0.000134, 0.000112, 0.000234, 0.000243, 0.000254, 0.000000, 0.000207, 0.000000, 0.000088, 0.000240, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001249, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000853, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000304, 0.000000, 0.000326, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.015473, 0.015626, 0.035200, 0.291800, 0.221905, 0.156896, 0.097477, 0.057530, 0.037682, 0.022412, 0.015486, 0.008757, 0.004025, 0.003660, 0.002554, 0.001262, 0.001273, 0.001207, 0.001226, 0.000549, 0.000737, 0.000310, 0.000153, 0.000452, 0.000241, 0.000535, 0.000204, 0.000055, 0.000000, 0.000000, 0.000168, 0.000232, 0.000000, 0.000186, 0.001049, 0.000000, 0.000000, 0.000000, 0.000484, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001152, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002117, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000479, 0.000000, 0.000261, 0.000000, 0.000000, 0.000346, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000171, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.001024, 0.001035, 0.004279, 0.012797, 0.108665, 0.271618, 0.209126, 0.144936, 0.106457, 0.062680, 0.041854, 0.021694, 0.014640, 0.007737, 0.006220, 0.003841, 0.003217, 0.001757, 0.001322, 0.001082, 0.000831, 0.000634, 0.000614, 0.000509, 0.000489, 0.000296, 0.000171, 0.000474, 0.000169, 0.000136, 0.000659, 0.000000, 0.000111, 0.000334, 0.000353, 0.000000, 0.000000, 0.000718, 0.000000, 0.000000, 0.000000, 0.000013, 0.001439, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000014, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000008, 0.000000, 0.000000, 0.000000, 0.001883, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001758, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000245, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000753, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.017406, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.001202, 0.003534, 0.006372, 0.026278, 0.118330, 0.243235, 0.187791, 0.135623, 0.092992, 0.064730, 0.041608, 0.031762, 0.018408, 0.010075, 0.006445, 0.005461, 0.002747, 0.002481, 0.001255, 0.000903, 0.001556, 0.001493, 0.000503, 0.001121, 0.000660, 0.000905, 0.000446, 0.000429, 0.000421, 0.000177, 0.000000, 0.000000, 0.000282, 0.000433, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000640, 0.001359, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001689, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001795, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001642, 0.000000, 0.000000, 0.000261, 0.000001, 0.000682, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000161, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000922, 0.005234, 0.011508, 0.031223, 0.128086, 0.225652, 0.182191, 0.139189, 0.097695, 0.061293, 0.047141, 0.029802, 0.018669, 0.013375, 0.009932, 0.005272, 0.003807, 0.002823, 0.002247, 0.001766, 0.001303, 0.001121, 0.001109, 0.000792, 0.000951, 0.000169, 0.000808, 0.000974, 0.000306, 0.000088, 0.000370, 0.000572, 0.000757, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000019, 0.000000, 0.000000, 0.000000, 0.000000, 0.000709, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001943, 0.000000, 0.001741, 0.000000, 0.000000, 0.000005, 0.000000, 0.000000, 0.000000, 0.000000, 0.001857, 0.000000, 0.000000, 0.001894, 0.000000, 0.000000, 0.000000, 0.000000, 0.000230, 0.000000, 0.000510, 0.000000, 0.000000, 0.000163, 0.000374, 0.000000, 0.000000, 0.000080, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000613, 0.009781, 0.014717, 0.033240, 0.144091, 0.203446, 0.167815, 0.128042, 0.101974, 0.066302, 0.045987, 0.032511, 0.019472, 0.014112, 0.009920, 0.006098, 0.004400, 0.003391, 0.003149, 0.002631, 0.001464, 0.001328, 0.001292, 0.000897, 0.001073, 0.001840, 0.000874, 0.000542, 0.000000, 0.000111, 0.000478, 0.001287, 0.000000, 0.000850, 0.000680, 0.000951, 0.000020, 0.001229, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001245, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001883, 0.000000, 0.001764, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000008, 0.000000, 0.000000, 0.000000, 0.000000, 0.001796, 0.000000, 0.001520, 0.000006, 0.000329, 0.000595, 0.000249, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000702, 0.002219, 0.003910, 0.010222, 0.013091, 0.040276, 0.144532, 0.190827, 0.152524, 0.132491, 0.096406, 0.067280, 0.048425, 0.032480, 0.022574, 0.015633, 0.009575, 0.007695, 0.005006, 0.003272, 0.003078, 0.001623, 0.001509, 0.000920, 0.001663, 0.000735, 0.001077, 0.000312, 0.000320, 0.000641, 0.000509, 0.000299, 0.000832, 0.000541, 0.000000, 0.000000, 0.000833, 0.000000, 0.000000, 0.000000, 0.000000, 0.001358, 0.000000, 0.000000, 0.000000, 0.000000, 0.001575, 0.000000, 0.001546, 0.001526, 0.000000, 0.001739, 0.000000, 0.000000, 0.000000, 0.000000, 0.000803, 0.000000, 0.000000, 0.000000, 0.000812, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000772, 0.001664, 0.000000, 0.000000, 0.000434, 0.000221, 0.000539, 0.000203, 0.000719, 0.000000, 0.000375, 0.000000, 0.000000, 0.000000, 0.000073, 0.000185, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.001146, 0.000591, 0.000101, 0.002012, 0.006125, 0.009353, 0.018323, 0.048464, 0.147179, 0.174679, 0.147554, 0.120934, 0.091185, 0.068397, 0.043999, 0.034248, 0.026546, 0.016242, 0.014452, 0.009252, 0.007381, 0.004106, 0.003483, 0.002566, 0.001466, 0.001783, 0.001717, 0.001091, 0.001094, 0.001836, 0.000704, 0.000964, 0.000660, 0.000367, 0.001049, 0.000569, 0.001243, 0.000445, 0.000000, 0.000528, 0.000000, 0.000000, 0.000584, 0.000000, 0.000000, 0.000000, 0.000000, 0.001247, 0.000000, 0.001433, 0.000721, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000819, 0.000000, 0.000000, 0.000000, 0.000000, 0.001573, 0.001886, 0.001564, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000454, 0.000000, 0.000000, 0.000276, 0.000000, 0.000226, 0.000000, 0.000202, 0.000000, 0.000000, 0.000162, 0.000000, 0.000167, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000397, 0.000800, 0.002354, 0.003199, 0.004901, 0.011854, 0.020739, 0.058116, 0.161257, 0.162336, 0.138802, 0.118639, 0.087431, 0.069256, 0.048909, 0.032113, 0.024887, 0.018653, 0.014611, 0.010039, 0.007404, 0.006631, 0.005111, 0.002127, 0.002747, 0.002569, 0.002045, 0.002039, 0.001635, 0.001461, 0.001965, 0.001515, 0.001641, 0.000000, 0.000658, 0.000836, 0.001860, 0.000000, 0.002250, 0.000844, 0.000000, 0.001180, 0.000000, 0.001487, 0.000000, 0.000000, 0.001562, 0.000000, 0.000000, 0.001473, 0.000000, 0.000000, 0.000000, 0.001571, 0.001797, 0.000000, 0.000000, 0.000000, 0.000895, 0.000013, 0.000000, 0.001861, 0.000000, 0.000782, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000465, 0.000502, 0.000000, 0.000306, 0.000409, 0.000000, 0.000000, 0.000000, 0.000073, 0.000000, 0.000000, 0.000843, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000412, 0.002511, 0.003785, 0.005987, 0.011242, 0.024792, 0.061187, 0.144381, 0.156753, 0.136252, 0.109827, 0.082252, 0.067285, 0.049856, 0.037975, 0.027440, 0.020262, 0.014512, 0.009944, 0.007717, 0.005843, 0.004158, 0.004580, 0.003653, 0.002098, 0.001777, 0.000945, 0.002352, 0.002310, 0.001278, 0.001589, 0.000365, 0.000326, 0.000017, 0.001077, 0.001069, 0.000550, 0.001251, 0.000000, 0.001358, 0.000000, 0.002926, 0.000000, 0.000000, 0.000000, 0.003176, 0.000000, 0.000015, 0.000000, 0.000000, 0.000000, 0.000012, 0.000000, 0.000005, 0.003495, 0.000000, 0.000895, 0.001951, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001638, 0.000000, 0.001464, 0.001661, 0.000000, 0.000000, 0.000000, 0.000106, 0.000000, 0.000000, 0.000232, 0.000000, 0.000000, 0.000202, 0.000000, 0.000259, 0.000119, 0.000000, 0.000389, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000441, 0.000381, 0.000660, 0.002871, 0.004113, 0.008265, 0.014196, 0.032114, 0.072905, 0.140008, 0.141491, 0.128364, 0.110179, 0.083448, 0.066385, 0.050063, 0.037429, 0.029171, 0.021433, 0.016159, 0.012056, 0.008522, 0.006399, 0.005888, 0.005669, 0.003180, 0.002413, 0.001995, 0.002454, 0.002632, 0.002775, 0.002946, 0.001100, 0.001939, 0.000869, 0.000000, 0.000000, 0.000854, 0.001061, 0.001286, 0.001396, 0.000000, 0.001508, 0.001694, 0.000000, 0.000000, 0.000716, 0.004274, 0.000000, 0.000000, 0.002112, 0.000000, 0.001784, 0.001496, 0.000000, 0.001949, 0.000000, 0.000000, 0.000000, 0.001593, 0.000000, 0.000000, 0.000007, 0.000000, 0.000000, 0.000000, 0.001458, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001591, 0.002970, 0.000922, 0.000704, 0.000114, 0.000276, 0.000000, 0.000402, 0.001040, 0.000000, 0.000000, 0.000259, 0.000223, 0.000000, 0.000384, 0.000843, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000705, 0.000593, 0.002386, 0.003122, 0.004781, 0.007926, 0.014074, 0.031993, 0.076051, 0.139936, 0.134458, 0.117271, 0.098801, 0.082242, 0.067572, 0.048472, 0.043129, 0.030076, 0.024333, 0.017758, 0.011535, 0.010585, 0.007585, 0.005833, 0.004892, 0.005446, 0.003087, 0.001982, 0.002270, 0.002244, 0.002711, 0.000915, 0.000641, 0.001844, 0.000000, 0.003126, 0.000000, 0.001720, 0.001313, 0.001278, 0.002916, 0.002127, 0.000000, 0.001415, 0.001578, 0.000000, 0.001447, 0.000721, 0.001303, 0.002094, 0.000000, 0.002430, 0.000000, 0.002059, 0.001868, 0.000000, 0.000000, 0.000000, 0.001551, 0.000000, 0.000000, 0.000000, 0.001166, 0.001636, 0.003518, 0.000000, 0.002102, 0.000000, 0.001702, 0.000000, 0.000792, 0.002607, 0.000000, 0.000104, 0.000477, 0.001160, 0.000271, 0.000000, 0.000132, 0.000000, 0.000000, 0.000000, 0.000580, 0.000478, 0.000190, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000790, 0.000710, 0.001429, 0.003102, 0.007171, 0.009403, 0.014013, 0.033946, 0.085977, 0.134716, 0.132315, 0.117812, 0.101031, 0.080214, 0.066483, 0.049898, 0.040918, 0.031735, 0.022172, 0.020651, 0.012943, 0.010792, 0.008941, 0.006475, 0.005954, 0.006040, 0.003171, 0.003916, 0.002909, 0.003094, 0.002739, 0.002577, 0.001723, 0.003380, 0.001987, 0.000982, 0.000000, 0.001459, 0.002439, 0.001090, 0.001048, 0.002730, 0.002765, 0.001730, 0.001666, 0.000000, 0.001564, 0.000000, 0.000000, 0.002349, 0.000000, 0.000767, 0.001743, 0.000000, 0.000000, 0.002830, 0.001792, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003842, 0.000000, 0.000000, 0.000000, 0.003455, 0.000000, 0.000000, 0.000000, 0.000496, 0.000462, 0.000212, 0.000751, 0.000495, 0.000000, 0.000954, 0.000000, 0.000000, 0.000571, 0.000254, 0.000000, 0.000349, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000182, 0.000134, 0.000000, 0.001023, 0.001456, 0.003867, 0.005954, 0.010833, 0.020164, 0.037680, 0.086528, 0.129063, 0.115801, 0.112510, 0.102224, 0.078395, 0.062415, 0.051013, 0.040472, 0.035568, 0.030154, 0.021047, 0.019470, 0.010506, 0.010747, 0.007911, 0.006342, 0.004753, 0.004250, 0.003007, 0.003233, 0.003206, 0.002391, 0.001243, 0.000000, 0.000000, 0.000000, 0.004272, 0.002025, 0.000000, 0.006714, 0.000000, 0.002172, 0.000666, 0.001245, 0.002382, 0.000678, 0.001676, 0.000000, 0.000000, 0.003091, 0.001784, 0.000000, 0.000000, 0.000012, 0.000000, 0.002116, 0.003812, 0.001567, 0.000000, 0.001921, 0.000000, 0.001829, 0.002059, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001023, 0.000351, 0.000332, 0.000000, 0.000000, 0.000208, 0.000000, 0.000000, 0.000220, 0.000000, 0.000420, 0.000172, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000237, 0.000839, 0.001246, 0.001908, 0.002264, 0.004868, 0.006025, 0.012505, 0.021723, 0.045247, 0.095875, 0.127771, 0.116156, 0.105462, 0.093160, 0.080963, 0.068588, 0.051644, 0.042229, 0.035154, 0.026807, 0.024181, 0.017866, 0.012829, 0.011162, 0.010656, 0.008441, 0.005418, 0.004646, 0.003231, 0.001912, 0.003094, 0.003239, 0.001035, 0.002118, 0.000010, 0.000000, 0.002237, 0.002754, 0.000000, 0.000657, 0.000000, 0.000000, 0.000000, 0.006349, 0.000014, 0.000000, 0.001732, 0.000000, 0.000000, 0.001719, 0.000000, 0.001726, 0.003737, 0.000000, 0.000000, 0.000000, 0.002388, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001621, 0.000009, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001144, 0.000259, 0.000603, 0.000513, 0.000120, 0.000306, 0.000000, 0.000396, 0.000560, 0.000000, 0.000339, 0.000361, 0.000000, 0.000000, 0.000000, 0.003910, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000700, 0.000726, 0.000355, 0.000676, 0.001863, 0.002241, 0.002831, 0.006089, 0.006044, 0.014628, 0.025202, 0.045615, 0.095836, 0.114952, 0.109802, 0.101431, 0.092198, 0.072467, 0.065313, 0.052615, 0.044483, 0.035834, 0.027387, 0.023442, 0.018088, 0.015085, 0.010787, 0.008487, 0.008954, 0.006399, 0.004051, 0.003172, 0.005384, 0.002981, 0.002070, 0.003378, 0.000562, 0.001234, 0.000017, 0.002717, 0.001458, 0.000000, 0.000011, 0.002725, 0.001546, 0.003215, 0.001546, 0.003248, 0.004430, 0.001899, 0.001495, 0.000000, 0.000000, 0.003618, 0.001678, 0.003767, 0.000000, 0.000000, 0.002699, 0.000007, 0.000000, 0.001819, 0.000000, 0.001532, 0.002612, 0.000000, 0.000830, 0.000000, 0.000000, 0.000000, 0.001842, 0.000784, 0.000000, 0.000241, 0.000343, 0.000000, 0.000276, 0.000501, 0.000306, 0.001041, 0.000000, 0.000000, 0.001388, 0.000257, 0.000000, 0.000406, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000358, 0.000000, 0.000000, 0.000265, 0.001306, 0.001315, 0.002024, 0.003650, 0.005373, 0.008537, 0.016422, 0.027437, 0.050910, 0.091573, 0.107023, 0.108460, 0.094383, 0.085139, 0.075616, 0.062515, 0.055421, 0.045580, 0.037345, 0.029027, 0.024219, 0.021529, 0.015495, 0.012281, 0.008420, 0.008922, 0.011012, 0.005045, 0.007338, 0.001121, 0.003027, 0.004520, 0.001757, 0.001251, 0.001823, 0.005343, 0.002085, 0.000640, 0.000000, 0.000000, 0.001473, 0.001591, 0.004440, 0.000721, 0.001732, 0.000000, 0.001619, 0.000000, 0.002510, 0.000000, 0.000005, 0.002860, 0.001884, 0.001514, 0.001621, 0.001683, 0.000000, 0.001729, 0.000000, 0.000811, 0.001827, 0.000853, 0.001931, 0.001775, 0.001162, 0.000000, 0.003596, 0.002611, 0.000000, 0.000660, 0.000761, 0.000639, 0.000936, 0.000559, 0.000131, 0.000320, 0.000428, 0.000732, 0.000576, 0.000443, 0.000864, 0.000389, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000168, 0.000000, 0.000242, 0.000382, 0.000933, 0.001944, 0.002569, 0.003620, 0.006437, 0.010453, 0.017727, 0.029214, 0.055035, 0.092540, 0.104837, 0.100825, 0.088556, 0.086036, 0.069335, 0.060816, 0.053064, 0.044807, 0.035672, 0.029933, 0.023120, 0.020140, 0.018569, 0.012509, 0.013056, 0.013608, 0.007550, 0.005862, 0.005800, 0.009050, 0.004432, 0.002484, 0.000034, 0.004353, 0.003236, 0.000000, 0.000930, 0.000729, 0.000965, 0.001576, 0.001595, 0.001466, 0.001690, 0.000000, 0.000908, 0.001692, 0.001784, 0.000024, 0.001326, 0.001735, 0.001889, 0.002975, 0.001845, 0.000812, 0.001861, 0.000000, 0.000782, 0.000000, 0.001622, 0.000000, 0.000000, 0.000000, 0.000000, 0.001702, 0.000000, 0.000000, 0.000784, 0.000000, 0.000391, 0.000447, 0.000996, 0.000886, 0.001063, 0.001033, 0.000478, 0.000904, 0.000445, 0.000000, 0.000506, 0.000389, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000298, 0.000174, 0.000293, 0.000414, 0.000613, 0.000800, 0.001794, 0.002784, 0.004736, 0.006706, 0.013268, 0.018297, 0.035399, 0.058157, 0.089021, 0.098209, 0.101241, 0.089867, 0.085359, 0.075009, 0.065675, 0.052727, 0.044494, 0.036277, 0.037249, 0.028990, 0.018749, 0.017834, 0.015419, 0.010287, 0.013952, 0.009450, 0.006978, 0.007099, 0.002734, 0.004722, 0.007772, 0.005482, 0.004257, 0.004950, 0.000657, 0.001500, 0.001419, 0.003287, 0.000716, 0.006455, 0.000000, 0.000000, 0.002049, 0.000739, 0.002298, 0.000000, 0.002696, 0.002444, 0.000810, 0.001755, 0.000819, 0.000817, 0.001674, 0.002010, 0.002601, 0.000000, 0.005092, 0.000000, 0.003946, 0.000830, 0.000000, 0.001518, 0.000000, 0.001842, 0.000784, 0.000000, 0.001315, 0.000661, 0.000863, 0.000764, 0.000887, 0.000437, 0.001520, 0.000865, 0.000512, 0.001652, 0.000583, 0.000182, 0.000443, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000050, 0.000000, 0.000000, 0.000347, 0.000743, 0.000373, 0.000431, 0.000775, 0.001836, 0.002926, 0.003697, 0.004775, 0.008274, 0.012985, 0.022080, 0.036053, 0.058771, 0.086032, 0.095825, 0.094009, 0.083718, 0.082464, 0.068753, 0.061965, 0.053838, 0.043621, 0.038924, 0.030729, 0.027872, 0.021763, 0.020794, 0.014747, 0.017263, 0.012093, 0.005899, 0.013039, 0.008705, 0.008240, 0.004617, 0.001439, 0.005068, 0.006030, 0.004253, 0.002136, 0.003032, 0.004796, 0.000000, 0.001546, 0.001676, 0.003501, 0.003703, 0.003030, 0.004335, 0.001661, 0.004478, 0.001483, 0.001753, 0.001789, 0.000000, 0.001414, 0.004145, 0.004707, 0.001154, 0.001622, 0.000008, 0.001720, 0.003726, 0.000009, 0.000000, 0.001702, 0.004249, 0.001842, 0.001740, 0.000000, 0.000426, 0.001279, 0.001651, 0.000763, 0.001496, 0.000612, 0.000999, 0.000000, 0.000512, 0.000000, 0.000275, 0.000571, 0.000720, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000175, 0.000000, 0.000000, 0.000446, 0.000576, 0.001043, 0.001140, 0.002395, 0.004173, 0.006134, 0.009469, 0.013208, 0.023753, 0.039345, 0.061664, 0.083946, 0.089777, 0.090955, 0.083038, 0.078816, 0.069960, 0.060701, 0.055660, 0.046652, 0.038813, 0.037874, 0.028202, 0.020322, 0.018736, 0.019179, 0.014149, 0.012729, 0.004775, 0.008537, 0.003649, 0.011786, 0.006671, 0.006952, 0.005509, 0.002983, 0.001426, 0.008011, 0.001452, 0.000723, 0.004851, 0.001676, 0.001604, 0.003388, 0.000728, 0.002551, 0.003207, 0.003759, 0.003737, 0.000810, 0.000000, 0.001906, 0.001899, 0.000000, 0.003614, 0.001819, 0.005539, 0.000006, 0.000000, 0.004809, 0.001768, 0.000888, 0.001576, 0.003391, 0.000792, 0.000000, 0.000000, 0.001081, 0.001826, 0.002247, 0.000242, 0.001570, 0.000438, 0.000919, 0.000492, 0.000981, 0.000602, 0.000976, 0.000840, 0.000265, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000060, 0.000000, 0.000442, 0.000157, 0.000183, 0.000252, 0.000445, 0.001267, 0.001245, 0.001710, 0.003255, 0.005236, 0.007266, 0.012531, 0.016590, 0.027833, 0.043552, 0.062646, 0.078281, 0.086464, 0.083935, 0.086242, 0.078862, 0.066977, 0.055783, 0.050772, 0.047898, 0.036724, 0.034517, 0.024498, 0.026598, 0.017777, 0.016890, 0.021982, 0.014584, 0.014314, 0.009900, 0.011638, 0.005948, 0.004765, 0.007917, 0.001503, 0.013509, 0.004387, 0.002321, 0.005665, 0.002124, 0.002884, 0.001386, 0.005923, 0.001507, 0.000000, 0.000000, 0.005223, 0.001868, 0.001752, 0.002093, 0.001906, 0.004363, 0.000000, 0.001979, 0.000008, 0.001829, 0.000000, 0.001509, 0.001891, 0.000830, 0.001827, 0.000000, 0.000780, 0.001842, 0.001823, 0.000887, 0.001611, 0.001751, 0.001261, 0.001621, 0.002132, 0.000612, 0.001553, 0.000628, 0.001009, 0.002487, 0.000459, 0.000531, 0.001155, 0.000000, 0.000721, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000178, 0.000000, 0.000000, 0.000000, 0.000000, 0.000765, 0.000703, 0.001263, 0.002308, 0.003117, 0.006162, 0.006057, 0.010936, 0.015995, 0.025509, 0.045058, 0.066504, 0.077755, 0.082733, 0.082519, 0.076053, 0.078709, 0.071484, 0.065422, 0.054637, 0.050848, 0.044456, 0.030592, 0.029600, 0.030080, 0.016459, 0.017370, 0.017526, 0.019471, 0.017638, 0.009790, 0.008271, 0.009259, 0.005832, 0.008377, 0.004652, 0.006062, 0.002969, 0.005713, 0.003009, 0.001842, 0.001732, 0.005750, 0.001709, 0.001554, 0.003664, 0.000000, 0.003737, 0.005110, 0.001959, 0.002455, 0.005291, 0.001804, 0.005157, 0.003650, 0.005166, 0.000004, 0.001835, 0.000008, 0.003700, 0.004549, 0.004733, 0.000000, 0.002352, 0.000000, 0.000009, 0.002117, 0.001935, 0.002093, 0.000891, 0.001609, 0.002133, 0.001500, 0.001081, 0.000678, 0.000000, 0.000999, 0.000753, 0.000344, 0.000843, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000135, 0.000107, 0.000392, 0.000446, 0.000928, 0.000794, 0.001058, 0.001879, 0.003269, 0.005749, 0.007643, 0.009992, 0.018804, 0.026846, 0.043353, 0.062208, 0.072574, 0.081900, 0.083077, 0.074292, 0.072000, 0.065409, 0.061026, 0.049307, 0.049892, 0.039044, 0.040832, 0.036991, 0.024130, 0.022077, 0.016836, 0.024238, 0.016650, 0.013786, 0.009386, 0.006135, 0.006300, 0.005757, 0.008745, 0.003698, 0.001649, 0.006438, 0.004327, 0.003384, 0.006663, 0.000819, 0.005077, 0.001784, 0.003317, 0.001873, 0.005890, 0.001771, 0.000895, 0.001259, 0.003668, 0.001570, 0.003887, 0.001827, 0.000000, 0.001886, 0.001808, 0.001984, 0.000838, 0.005788, 0.002441, 0.001804, 0.003693, 0.000000, 0.000000, 0.001923, 0.002001, 0.001543, 0.001090, 0.000802, 0.000811, 0.000341, 0.001856, 0.001003, 0.000602, 0.000443, 0.000669, 0.000556, 0.000843, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000179, 0.000000, 0.000000, 0.000336, 0.000492, 0.000489, 0.000677, 0.002367, 0.002568, 0.004290, 0.004894, 0.008637, 0.012764, 0.021854, 0.031104, 0.046543, 0.059898, 0.067580, 0.076279, 0.076399, 0.070700, 0.069214, 0.062649, 0.060812, 0.055717, 0.046425, 0.041768, 0.031530, 0.035331, 0.027917, 0.026540, 0.017839, 0.021455, 0.012070, 0.019761, 0.014605, 0.010611, 0.011101, 0.008284, 0.006407, 0.004962, 0.001625, 0.006550, 0.015623, 0.005096, 0.007790, 0.000000, 0.000767, 0.001611, 0.003758, 0.003749, 0.001895, 0.003703, 0.001906, 0.000812, 0.003672, 0.009054, 0.005047, 0.003208, 0.007543, 0.006143, 0.000000, 0.000000, 0.003891, 0.001884, 0.001796, 0.003293, 0.003454, 0.004777, 0.002629, 0.001324, 0.001424, 0.000968, 0.000804, 0.000939, 0.001922, 0.002420, 0.001421, 0.000602, 0.000449, 0.000864, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000148, 0.000314, 0.000118, 0.000282, 0.000137, 0.000349, 0.001003, 0.001615, 0.002476, 0.003165, 0.004757, 0.005870, 0.010788, 0.014046, 0.022458, 0.033712, 0.044233, 0.059573, 0.065989, 0.073857, 0.078385, 0.076312, 0.068597, 0.063315, 0.053524, 0.048663, 0.049037, 0.036420, 0.038628, 0.031515, 0.028713, 0.031238, 0.032888, 0.024557, 0.010558, 0.017701, 0.010410, 0.011490, 0.008403, 0.007078, 0.014525, 0.003340, 0.004708, 0.008398, 0.003482, 0.005937, 0.005896, 0.004503, 0.006167, 0.008122, 0.000803, 0.009485, 0.000000, 0.000013, 0.006241, 0.001861, 0.002010, 0.003637, 0.000790, 0.003400, 0.001827, 0.000853, 0.006385, 0.000000, 0.000006, 0.001647, 0.000000, 0.001637, 0.001906, 0.002235, 0.001187, 0.001852, 0.000251, 0.002203, 0.000972, 0.001365, 0.002696, 0.001660, 0.000000, 0.000638, 0.000604, 0.000556, 0.000843, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000164, 0.000000, 0.000107, 0.000000, 0.000259, 0.000115, 0.000450, 0.000917, 0.000901, 0.001679, 0.001600, 0.003337, 0.005048, 0.006150, 0.009938, 0.014587, 0.025469, 0.034489, 0.046032, 0.057884, 0.066798, 0.073657, 0.068355, 0.067585, 0.065534, 0.060965, 0.055432, 0.047304, 0.051056, 0.035762, 0.031211, 0.036306, 0.028164, 0.027197, 0.023813, 0.014744, 0.023683, 0.019551, 0.010727, 0.008579, 0.010633, 0.005452, 0.003878, 0.003304, 0.005766, 0.007813, 0.004081, 0.003148, 0.001796, 0.005700, 0.006793, 0.004473, 0.003633, 0.001830, 0.005021, 0.002424, 0.001942, 0.000009, 0.001889, 0.006521, 0.001889, 0.005567, 0.004919, 0.003518, 0.000879, 0.001493, 0.000000, 0.003636, 0.001832, 0.000000, 0.001410, 0.002345, 0.002717, 0.001278, 0.002470, 0.000888, 0.001447, 0.000470, 0.002231, 0.001777, 0.001170, 0.000892, 0.001477, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000133, 0.000000, 0.000084, 0.000126, 0.000000, 0.000811, 0.000381, 0.001220, 0.001628, 0.002984, 0.004346, 0.006762, 0.006930, 0.010531, 0.015265, 0.023523, 0.034559, 0.042669, 0.056185, 0.068212, 0.068310, 0.075618, 0.066540, 0.059933, 0.057573, 0.058769, 0.059779, 0.040661, 0.041138, 0.043489, 0.026990, 0.033055, 0.032415, 0.030379, 0.018927, 0.015075, 0.015922, 0.011610, 0.016043, 0.006371, 0.005463, 0.001576, 0.004763, 0.009883, 0.002475, 0.003361, 0.005119, 0.007022, 0.007610, 0.003737, 0.011962, 0.004161, 0.002455, 0.003476, 0.007442, 0.001706, 0.003637, 0.002301, 0.001898, 0.003282, 0.003613, 0.001736, 0.002690, 0.001702, 0.008525, 0.003401, 0.001672, 0.000000, 0.002526, 0.002418, 0.003075, 0.001941, 0.002184, 0.002058, 0.000958, 0.001325, 0.002901, 0.001164, 0.000774, 0.000381, 0.000389, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000106, 0.000000, 0.000153, 0.000036, 0.000527, 0.000924, 0.000990, 0.000922, 0.001575, 0.002820, 0.003420, 0.006003, 0.008571, 0.011569, 0.017376, 0.027228, 0.035664, 0.044833, 0.047944, 0.061776, 0.065856, 0.070052, 0.063428, 0.063462, 0.062278, 0.049674, 0.044178, 0.046041, 0.049028, 0.027630, 0.027741, 0.043489, 0.038208, 0.016345, 0.027042, 0.018253, 0.009574, 0.015629, 0.010989, 0.007194, 0.013955, 0.007364, 0.006331, 0.014088, 0.011995, 0.007908, 0.009120, 0.002060, 0.007061, 0.005048, 0.000034, 0.002725, 0.004311, 0.004521, 0.004551, 0.001647, 0.003998, 0.010022, 0.001827, 0.003867, 0.003173, 0.006134, 0.002086, 0.000772, 0.000000, 0.001330, 0.000887, 0.002359, 0.000558, 0.001765, 0.001693, 0.002333, 0.001577, 0.001498, 0.001813, 0.002401, 0.001166, 0.000732, 0.001235, 0.000556, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000251, 0.000000, 0.000106, 0.000274, 0.000086, 0.000326, 0.000235, 0.000590, 0.000757, 0.001959, 0.002308, 0.002482, 0.003274, 0.004830, 0.008235, 0.010349, 0.017632, 0.024710, 0.036189, 0.042672, 0.050989, 0.057309, 0.063972, 0.067205, 0.064221, 0.061893, 0.051373, 0.060965, 0.052402, 0.058432, 0.030768, 0.043940, 0.027565, 0.015012, 0.023957, 0.028377, 0.017372, 0.015386, 0.013597, 0.012302, 0.025241, 0.015160, 0.005774, 0.010729, 0.004711, 0.013096, 0.006589, 0.008741, 0.003844, 0.009519, 0.004577, 0.001680, 0.001816, 0.003758, 0.005406, 0.001711, 0.007752, 0.006994, 0.007310, 0.001834, 0.001984, 0.005773, 0.002045, 0.008542, 0.001485, 0.001851, 0.001745, 0.003987, 0.002486, 0.003044, 0.001768, 0.002402, 0.001372, 0.001528, 0.000534, 0.000706, 0.001103, 0.001204, 0.001189, 0.000782, 0.000909, 0.000843, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000104, 0.000000, 0.000000, 0.000215, 0.000119, 0.000504, 0.000300, 0.000324, 0.000341, 0.000932, 0.000549, 0.001719, 0.001863, 0.003070, 0.004154, 0.006160, 0.008900, 0.014490, 0.020025, 0.028937, 0.038639, 0.044890, 0.052292, 0.057016, 0.061618, 0.069918, 0.065046, 0.063904, 0.058669, 0.052059, 0.058720, 0.048599, 0.039257, 0.036444, 0.036195, 0.028014, 0.025583, 0.038096, 0.030014, 0.011979, 0.022941, 0.021995, 0.006007, 0.013059, 0.006755, 0.007882, 0.010089, 0.009454, 0.005256, 0.006481, 0.005187, 0.007364, 0.005070, 0.008443, 0.004314, 0.003721, 0.002014, 0.007705, 0.001838, 0.001638, 0.000786, 0.007763, 0.006990, 0.001928, 0.002634, 0.003592, 0.003659, 0.004385, 0.001818, 0.002602, 0.002908, 0.001985, 0.001983, 0.002734, 0.001527, 0.002105, 0.000470, 0.000512, 0.001531, 0.000976, 0.001600, 0.000000, 0.000000, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000157, 0.000000, 0.000318, 0.000079, 0.000403, 0.000303, 0.000259, 0.000686, 0.000740, 0.000990, 0.001984, 0.002892, 0.003073, 0.005840, 0.005209, 0.008805, 0.012781, 0.018904, 0.027974, 0.031975, 0.042170, 0.048725, 0.058210, 0.072351, 0.064472, 0.057828, 0.065218, 0.059227, 0.039327, 0.041322, 0.047036, 0.047671, 0.034597, 0.030230, 0.023687, 0.028957, 0.021172, 0.035274, 0.028451, 0.021379, 0.022385, 0.007879, 0.012236, 0.009843, 0.014016, 0.014046, 0.009183, 0.010736, 0.000921, 0.002045, 0.002294, 0.005168, 0.007286, 0.007094, 0.003459, 0.004886, 0.008554, 0.008846, 0.004821, 0.004822, 0.005793, 0.004131, 0.004149, 0.001921, 0.002643, 0.003487, 0.002062, 0.003884, 0.002644, 0.001790, 0.002788, 0.000943, 0.002773, 0.002350, 0.001878, 0.000568, 0.000861, 0.001598, 0.000696, 0.000556, 0.000843, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000096, 0.000282, 0.000068, 0.000807, 0.001049, 0.001108, 0.001608, 0.001900, 0.002680, 0.003708, 0.005024, 0.007523, 0.008477, 0.014891, 0.022261, 0.031394, 0.033324, 0.049472, 0.052358, 0.049254, 0.058611, 0.057013, 0.057917, 0.055287, 0.040194, 0.053377, 0.045383, 0.038163, 0.039608, 0.037245, 0.034868, 0.027584, 0.028697, 0.042976, 0.026555, 0.019712, 0.016778, 0.021309, 0.011725, 0.026535, 0.015211, 0.013228, 0.006021, 0.011578, 0.011848, 0.004270, 0.013712, 0.007040, 0.005497, 0.007601, 0.007849, 0.005813, 0.000008, 0.001895, 0.001827, 0.011842, 0.001935, 0.000888, 0.001702, 0.003592, 0.003685, 0.001757, 0.006148, 0.003562, 0.001507, 0.001902, 0.002495, 0.002367, 0.000847, 0.001102, 0.002134, 0.002010, 0.001105, 0.000731, 0.000914, 0.000389, 0.000726, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000134, 0.000000, 0.000000, 0.000000, 0.000000, 0.000136, 0.000000, 0.000275, 0.000331, 0.000390, 0.000576, 0.001107, 0.000718, 0.001280, 0.001590, 0.002088, 0.003357, 0.005037, 0.006828, 0.009660, 0.012149, 0.019879, 0.027212, 0.035372, 0.042227, 0.052031, 0.047321, 0.050886, 0.053758, 0.061322, 0.046022, 0.050660, 0.049613, 0.041165, 0.047060, 0.044310, 0.027315, 0.032127, 0.025982, 0.025100, 0.027738, 0.034116, 0.024275, 0.025005, 0.021796, 0.014880, 0.022673, 0.008959, 0.006921, 0.010047, 0.008289, 0.006173, 0.006306, 0.008422, 0.004251, 0.005589, 0.000004, 0.008476, 0.003676, 0.006468, 0.001835, 0.004196, 0.002689, 0.002045, 0.003404, 0.003592, 0.004545, 0.001823, 0.003860, 0.002846, 0.002180, 0.002293, 0.001838, 0.001500, 0.001305, 0.001120, 0.002060, 0.001512, 0.003354, 0.001037, 0.000584, 0.001665, 0.000000, 0.000000, 0.000000, 0.006972, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000089, 0.000196, 0.000176, 0.000153, 0.000514, 0.000076, 0.000298, 0.000883, 0.000300, 0.001693, 0.001322, 0.002256, 0.003283, 0.004353, 0.005922, 0.009046, 0.012183, 0.014619, 0.022811, 0.029444, 0.037752, 0.038723, 0.040257, 0.054692, 0.066068, 0.060905, 0.045643, 0.058033, 0.053099, 0.047809, 0.056637, 0.047048, 0.037201, 0.021267, 0.026967, 0.031161, 0.034227, 0.022363, 0.023758, 0.021873, 0.017553, 0.016971, 0.019795, 0.019423, 0.011164, 0.017304, 0.011616, 0.018237, 0.011618, 0.005117, 0.005371, 0.004318, 0.004038, 0.003586, 0.003659, 0.003772, 0.006062, 0.001984, 0.002765, 0.004990, 0.004989, 0.008576, 0.005089, 0.007103, 0.003695, 0.003133, 0.002212, 0.001948, 0.001956, 0.001639, 0.001625, 0.002043, 0.001098, 0.001145, 0.003321, 0.001505, 0.000463, 0.000000, 0.000843, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000190, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000214, 0.000196, 0.000268, 0.000333, 0.000519, 0.000641, 0.001296, 0.000815, 0.001798, 0.002394, 0.002804, 0.004519, 0.005230, 0.009277, 0.011129, 0.014454, 0.023349, 0.029122, 0.031752, 0.042573, 0.054848, 0.050485, 0.061927, 0.050141, 0.049301, 0.039344, 0.050146, 0.050913, 0.048633, 0.042276, 0.047611, 0.042302, 0.031656, 0.026359, 0.037121, 0.021888, 0.029253, 0.015193, 0.019447, 0.013942, 0.018193, 0.021985, 0.021379, 0.021201, 0.007613, 0.009991, 0.007343, 0.006109, 0.013750, 0.004893, 0.005322, 0.007257, 0.005259, 0.008448, 0.001755, 0.011975, 0.012107, 0.003171, 0.005170, 0.001842, 0.002607, 0.010174, 0.003029, 0.001778, 0.002120, 0.002709, 0.001750, 0.001883, 0.001550, 0.002818, 0.002001, 0.000602, 0.001069, 0.000844, 0.000781, 0.001206, 0.001661, 0.001682, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000058, 0.000000, 0.000060, 0.000098, 0.000092, 0.000151, 0.000313, 0.000552, 0.000686, 0.001089, 0.001404, 0.001873, 0.001778, 0.002400, 0.004285, 0.005849, 0.008035, 0.010722, 0.016153, 0.020305, 0.026534, 0.026308, 0.038310, 0.047051, 0.046862, 0.060063, 0.047058, 0.054784, 0.050977, 0.052233, 0.053214, 0.055905, 0.046378, 0.048363, 0.037344, 0.040532, 0.032283, 0.028366, 0.020735, 0.029237, 0.018184, 0.014223, 0.029496, 0.019524, 0.019814, 0.017243, 0.012110, 0.013888, 0.005451, 0.009651, 0.019301, 0.005960, 0.007020, 0.006831, 0.003731, 0.004339, 0.004907, 0.001661, 0.002924, 0.000008, 0.003471, 0.005048, 0.004431, 0.004881, 0.004673, 0.003838, 0.002196, 0.002398, 0.002120, 0.002066, 0.002435, 0.003702, 0.000971, 0.000602, 0.001150, 0.000381, 0.001528, 0.000843, 0.000000, 0.003910, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000046, 0.000000, 0.000055, 0.000053, 0.000042, 0.000000, 0.000239, 0.000385, 0.000643, 0.000330, 0.000621, 0.001206, 0.001659, 0.001680, 0.002201, 0.004148, 0.005183, 0.007158, 0.011073, 0.011066, 0.017921, 0.020699, 0.027829, 0.033342, 0.041722, 0.049805, 0.035222, 0.049211, 0.037408, 0.060801, 0.038716, 0.050014, 0.049742, 0.046259, 0.036144, 0.045181, 0.046290, 0.026001, 0.030715, 0.034441, 0.033343, 0.043631, 0.013394, 0.014275, 0.018982, 0.011269, 0.012567, 0.021145, 0.014369, 0.015871, 0.008114, 0.006382, 0.007902, 0.011024, 0.003670, 0.011236, 0.007051, 0.007278, 0.008993, 0.003879, 0.007995, 0.001803, 0.002601, 0.002871, 0.007437, 0.003896, 0.002612, 0.002962, 0.003870, 0.003228, 0.002634, 0.001451, 0.001314, 0.002738, 0.000000, 0.001071, 0.000653, 0.000890, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000096, 0.000000, 0.000000, 0.000083, 0.000000, 0.000197, 0.000244, 0.000000, 0.000394, 0.000000, 0.000362, 0.000722, 0.000553, 0.000692, 0.000944, 0.001635, 0.001619, 0.002913, 0.004201, 0.004906, 0.007067, 0.007617, 0.013841, 0.016119, 0.022368, 0.022384, 0.022840, 0.041986, 0.053312, 0.046640, 0.048831, 0.053359, 0.050873, 0.040258, 0.061584, 0.055675, 0.031081, 0.033819, 0.038028, 0.042011, 0.043265, 0.039964, 0.025191, 0.040404, 0.035786, 0.028465, 0.027159, 0.022055, 0.022362, 0.026991, 0.016292, 0.013153, 0.010199, 0.012585, 0.012841, 0.008110, 0.005496, 0.003792, 0.005224, 0.006368, 0.003761, 0.008188, 0.007540, 0.002816, 0.009218, 0.005478, 0.002062, 0.004077, 0.003669, 0.002666, 0.004270, 0.002181, 0.002266, 0.000701, 0.001409, 0.001202, 0.000602, 0.001393, 0.000805, 0.001166, 0.001688, 0.001344, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000061, 0.000000, 0.000000, 0.000000, 0.000000, 0.000091, 0.000355, 0.000229, 0.000109, 0.000305, 0.000210, 0.000725, 0.001215, 0.001221, 0.001813, 0.002506, 0.003278, 0.002578, 0.007573, 0.010069, 0.011151, 0.015339, 0.013214, 0.024936, 0.027843, 0.024561, 0.047926, 0.038592, 0.053011, 0.056917, 0.059817, 0.045613, 0.042389, 0.064760, 0.064464, 0.049400, 0.049051, 0.039486, 0.040643, 0.035672, 0.034557, 0.035613, 0.028022, 0.013915, 0.021880, 0.013544, 0.023134, 0.022486, 0.023612, 0.010160, 0.012960, 0.010467, 0.005937, 0.014302, 0.005495, 0.011030, 0.003663, 0.009543, 0.011283, 0.006562, 0.006585, 0.005293, 0.011402, 0.002623, 0.006806, 0.004106, 0.004384, 0.003417, 0.002955, 0.000680, 0.002980, 0.003670, 0.000928, 0.001024, 0.001463, 0.001580, 0.001395, 0.000723, 0.000000, 0.001526, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000132, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000083, 0.000000, 0.000149, 0.000224, 0.000267, 0.000277, 0.000370, 0.000709, 0.000692, 0.001214, 0.000767, 0.001700, 0.002464, 0.002919, 0.004570, 0.005410, 0.006887, 0.012357, 0.013816, 0.023568, 0.022356, 0.019968, 0.028852, 0.030509, 0.045539, 0.040045, 0.042896, 0.057699, 0.043027, 0.036485, 0.046090, 0.041323, 0.037539, 0.050929, 0.031819, 0.035803, 0.025545, 0.045266, 0.026732, 0.032069, 0.027543, 0.022230, 0.007353, 0.015082, 0.018745, 0.020613, 0.008230, 0.012521, 0.011031, 0.007682, 0.013194, 0.005925, 0.005224, 0.014887, 0.005533, 0.007834, 0.010831, 0.005798, 0.000008, 0.012687, 0.006268, 0.006300, 0.004279, 0.004266, 0.003739, 0.004299, 0.002881, 0.001404, 0.002179, 0.001691, 0.002926, 0.001743, 0.001787, 0.001050, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000165, 0.000000, 0.000167, 0.000000, 0.000000, 0.000000, 0.000000, 0.000121, 0.000080, 0.000092, 0.000059, 0.000000, 0.000055, 0.000363, 0.000158, 0.000498, 0.000179, 0.000566, 0.000206, 0.000302, 0.001268, 0.001390, 0.002111, 0.002334, 0.003282, 0.005395, 0.004798, 0.008154, 0.009582, 0.011870, 0.023582, 0.018228, 0.024829, 0.034356, 0.035866, 0.035571, 0.028288, 0.050399, 0.040048, 0.058329, 0.061675, 0.041276, 0.043376, 0.036222, 0.034690, 0.040965, 0.044900, 0.024470, 0.030621, 0.031639, 0.015950, 0.025616, 0.017195, 0.025397, 0.020348, 0.011193, 0.016307, 0.012457, 0.018972, 0.007793, 0.010204, 0.016619, 0.014004, 0.005698, 0.011200, 0.008179, 0.004073, 0.012587, 0.007623, 0.007038, 0.006858, 0.003463, 0.003557, 0.002231, 0.003211, 0.001570, 0.002514, 0.003384, 0.002834, 0.002001, 0.003010, 0.001856, 0.001652, 0.001389, 0.000000, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000077, 0.000054, 0.000191, 0.000094, 0.000549, 0.000597, 0.000541, 0.000649, 0.001202, 0.000831, 0.001343, 0.001481, 0.002808, 0.002338, 0.003628, 0.005656, 0.006276, 0.010751, 0.017477, 0.008181, 0.019032, 0.032399, 0.041276, 0.030144, 0.039134, 0.030473, 0.048327, 0.036562, 0.039236, 0.031111, 0.045897, 0.042789, 0.055904, 0.032780, 0.052364, 0.028375, 0.038574, 0.036752, 0.032564, 0.027566, 0.037863, 0.021400, 0.041497, 0.022876, 0.015720, 0.014815, 0.010058, 0.013727, 0.018211, 0.008364, 0.010713, 0.014191, 0.011437, 0.012124, 0.003163, 0.007874, 0.001585, 0.012726, 0.006193, 0.007129, 0.004332, 0.004460, 0.002754, 0.002893, 0.003469, 0.002922, 0.004276, 0.001496, 0.002408, 0.001852, 0.001194, 0.000556, 0.000843, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000063, 0.000000, 0.000000, 0.000157, 0.000483, 0.000164, 0.000288, 0.000141, 0.000455, 0.000357, 0.000807, 0.001284, 0.001165, 0.001091, 0.001448, 0.001252, 0.002560, 0.003061, 0.006222, 0.006545, 0.006799, 0.010415, 0.015645, 0.017439, 0.031322, 0.028778, 0.026476, 0.030701, 0.039572, 0.035716, 0.046339, 0.062891, 0.038711, 0.052813, 0.038588, 0.049065, 0.045616, 0.037181, 0.040963, 0.044076, 0.027018, 0.031878, 0.035597, 0.026151, 0.020400, 0.023642, 0.029351, 0.024584, 0.019390, 0.021703, 0.018369, 0.017003, 0.016688, 0.013120, 0.014741, 0.010645, 0.008667, 0.009254, 0.001374, 0.015746, 0.003647, 0.004125, 0.005823, 0.004491, 0.003909, 0.003802, 0.002340, 0.003976, 0.001583, 0.001820, 0.001243, 0.001120, 0.001428, 0.001668, 0.001425, 0.000000, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000097, 0.000000, 0.000054, 0.000043, 0.000097, 0.000077, 0.000080, 0.000077, 0.000000, 0.000178, 0.000559, 0.000353, 0.000659, 0.000291, 0.000559, 0.001099, 0.001475, 0.001066, 0.001559, 0.002322, 0.003118, 0.003735, 0.006890, 0.004421, 0.008355, 0.014072, 0.016853, 0.019136, 0.019083, 0.025111, 0.032982, 0.027937, 0.046074, 0.032528, 0.046417, 0.036348, 0.034868, 0.050226, 0.035685, 0.040602, 0.028947, 0.057030, 0.042394, 0.034906, 0.031310, 0.033044, 0.030196, 0.023165, 0.030682, 0.026479, 0.013000, 0.012542, 0.010561, 0.014517, 0.025894, 0.014799, 0.018892, 0.008650, 0.014548, 0.006138, 0.014791, 0.008918, 0.014477, 0.001782, 0.003761, 0.003876, 0.006471, 0.002690, 0.002632, 0.002777, 0.002472, 0.001440, 0.002723, 0.002032, 0.004817, 0.000915, 0.000571, 0.000348, 0.003054, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000050, 0.000000, 0.000172, 0.000000, 0.000055, 0.000000, 0.000134, 0.000189, 0.000314, 0.000479, 0.000657, 0.000767, 0.000420, 0.001490, 0.001556, 0.001082, 0.001395, 0.002152, 0.003444, 0.002845, 0.005089, 0.004657, 0.012230, 0.012968, 0.013283, 0.013566, 0.018058, 0.037556, 0.030881, 0.031767, 0.022684, 0.033814, 0.044723, 0.048004, 0.036878, 0.053610, 0.038864, 0.045627, 0.030726, 0.051873, 0.049403, 0.041743, 0.031258, 0.038742, 0.025861, 0.027421, 0.023561, 0.018390, 0.016769, 0.021185, 0.019535, 0.016927, 0.015324, 0.009923, 0.018856, 0.007663, 0.015811, 0.012649, 0.010881, 0.014490, 0.011336, 0.008881, 0.007026, 0.004886, 0.004820, 0.002954, 0.003048, 0.002373, 0.002678, 0.003483, 0.001755, 0.001463, 0.001549, 0.000191, 0.000167, 0.000758, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000072, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000115, 0.000000, 0.000194, 0.000180, 0.000218, 0.000146, 0.000510, 0.000137, 0.000192, 0.000403, 0.000971, 0.000512, 0.000798, 0.001959, 0.001693, 0.002837, 0.002473, 0.005046, 0.002988, 0.006659, 0.010068, 0.018245, 0.016753, 0.016377, 0.027456, 0.018740, 0.029946, 0.042599, 0.032220, 0.033311, 0.032119, 0.028760, 0.029876, 0.038442, 0.043259, 0.039095, 0.035212, 0.036316, 0.032931, 0.029451, 0.025679, 0.018205, 0.018020, 0.024837, 0.030405, 0.031803, 0.014951, 0.018120, 0.011173, 0.026958, 0.022672, 0.023602, 0.016947, 0.012874, 0.018867, 0.022776, 0.019038, 0.020850, 0.012288, 0.007202, 0.005314, 0.004801, 0.004073, 0.002330, 0.003273, 0.002920, 0.002348, 0.001546, 0.002836, 0.001475, 0.000762, 0.000567, 0.000843, 0.003114, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000121, 0.000000, 0.000000, 0.000000, 0.000000, 0.000160, 0.000081, 0.000138, 0.000418, 0.000241, 0.000331, 0.000610, 0.000493, 0.000505, 0.000628, 0.000222, 0.000578, 0.001030, 0.000741, 0.001048, 0.001845, 0.002393, 0.002177, 0.003826, 0.008429, 0.011205, 0.010615, 0.007086, 0.014234, 0.014239, 0.019301, 0.021372, 0.030074, 0.038940, 0.029359, 0.029088, 0.024669, 0.040928, 0.042135, 0.036462, 0.034181, 0.041807, 0.045499, 0.042322, 0.023954, 0.046985, 0.033433, 0.018661, 0.031045, 0.034917, 0.037035, 0.026223, 0.021322, 0.019855, 0.022670, 0.024550, 0.016900, 0.012990, 0.008197, 0.014791, 0.014376, 0.006663, 0.004447, 0.012140, 0.005359, 0.003984, 0.002855, 0.003591, 0.003283, 0.003305, 0.003141, 0.002219, 0.002221, 0.002148, 0.001008, 0.001369, 0.001555, 0.000843, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000087, 0.000000, 0.000000, 0.000000, 0.000149, 0.000088, 0.000000, 0.000057, 0.000121, 0.000158, 0.000249, 0.000116, 0.000586, 0.000449, 0.000390, 0.000877, 0.001018, 0.000391, 0.001935, 0.001851, 0.002427, 0.003577, 0.003560, 0.005628, 0.003067, 0.007902, 0.003538, 0.005811, 0.015169, 0.028941, 0.010681, 0.019919, 0.030327, 0.031363, 0.022104, 0.026645, 0.036839, 0.038527, 0.042832, 0.030606, 0.025214, 0.033199, 0.032283, 0.031656, 0.038891, 0.032041, 0.039943, 0.047336, 0.030293, 0.033506, 0.036604, 0.025494, 0.024296, 0.012961, 0.016282, 0.014191, 0.013753, 0.018679, 0.010829, 0.007972, 0.011855, 0.005487, 0.009269, 0.006367, 0.004959, 0.005123, 0.003086, 0.002673, 0.001636, 0.001953, 0.000874, 0.001535, 0.001464, 0.001272, 0.001524, 0.001898, 0.000843, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000092, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000048, 0.000167, 0.000231, 0.000208, 0.000181, 0.000146, 0.000676, 0.000413, 0.000716, 0.000412, 0.000715, 0.000796, 0.000949, 0.000703, 0.002979, 0.001563, 0.000985, 0.001165, 0.001480, 0.003292, 0.006805, 0.006154, 0.008257, 0.011176, 0.014927, 0.018469, 0.017879, 0.027220, 0.033760, 0.025298, 0.023453, 0.037930, 0.035383, 0.042893, 0.036547, 0.038435, 0.042140, 0.043102, 0.040053, 0.027347, 0.049077, 0.032201, 0.018963, 0.020019, 0.048962, 0.034619, 0.020223, 0.027044, 0.021736, 0.018135, 0.014084, 0.010224, 0.013440, 0.015004, 0.012949, 0.006274, 0.012252, 0.007084, 0.005428, 0.004700, 0.004548, 0.001325, 0.002503, 0.001468, 0.003954, 0.002996, 0.002907, 0.001307, 0.001785, 0.001051, 0.000000, 0.001678, 0.003665, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000082, 0.000000, 0.000000, 0.000000, 0.000079, 0.000070, 0.000149, 0.000133, 0.000047, 0.000220, 0.000200, 0.000320, 0.000112, 0.000182, 0.001041, 0.000590, 0.000879, 0.000459, 0.000324, 0.001872, 0.001141, 0.000801, 0.001230, 0.000527, 0.002204, 0.002886, 0.005733, 0.004100, 0.007915, 0.015430, 0.007403, 0.024737, 0.004996, 0.017950, 0.022943, 0.021765, 0.026085, 0.029894, 0.032436, 0.034685, 0.038090, 0.029276, 0.043336, 0.039933, 0.037855, 0.040322, 0.037332, 0.023210, 0.035322, 0.024302, 0.038376, 0.044571, 0.032311, 0.034712, 0.023901, 0.024403, 0.016637, 0.008554, 0.015019, 0.031039, 0.023411, 0.013443, 0.014822, 0.017527, 0.009384, 0.008532, 0.004830, 0.005127, 0.000840, 0.002973, 0.002760, 0.001879, 0.001023, 0.001160, 0.001681, 0.001445, 0.002281, 0.000000, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000057, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000099, 0.000074, 0.000081, 0.000308, 0.000357, 0.000000, 0.000164, 0.000482, 0.000222, 0.000000, 0.000514, 0.000827, 0.000735, 0.002223, 0.003302, 0.001719, 0.002361, 0.002538, 0.000445, 0.005462, 0.003347, 0.002940, 0.007199, 0.005348, 0.011259, 0.014802, 0.017171, 0.023862, 0.021960, 0.032934, 0.026358, 0.030203, 0.032288, 0.031397, 0.039036, 0.037235, 0.030438, 0.032390, 0.028064, 0.034044, 0.024915, 0.034977, 0.041262, 0.028320, 0.025724, 0.029398, 0.021504, 0.021013, 0.017251, 0.015722, 0.019317, 0.019122, 0.026944, 0.016693, 0.009183, 0.015152, 0.021479, 0.009306, 0.005713, 0.004300, 0.004941, 0.003163, 0.002808, 0.002731, 0.003491, 0.000220, 0.000864, 0.000925, 0.001420, 0.000777, 0.002050, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000099, 0.000000, 0.000000, 0.000086, 0.000000, 0.000081, 0.000232, 0.000154, 0.000220, 0.000359, 0.000217, 0.000388, 0.000282, 0.001000, 0.000409, 0.000262, 0.001858, 0.001221, 0.001298, 0.000293, 0.000000, 0.005036, 0.002169, 0.004953, 0.011534, 0.003376, 0.007584, 0.007764, 0.013484, 0.012219, 0.014577, 0.012657, 0.022168, 0.017509, 0.023794, 0.013903, 0.023183, 0.027864, 0.033323, 0.035695, 0.027835, 0.030771, 0.026491, 0.019963, 0.028844, 0.040575, 0.033634, 0.024861, 0.015716, 0.030509, 0.028043, 0.030807, 0.022617, 0.021808, 0.044663, 0.021164, 0.015944, 0.026775, 0.020821, 0.021408, 0.009523, 0.005141, 0.004154, 0.003772, 0.003484, 0.002972, 0.002139, 0.004227, 0.000512, 0.000001, 0.001643, 0.001569, 0.000777, 0.001206, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000126, 0.000000, 0.000000, 0.000072, 0.000000, 0.000000, 0.000132, 0.000155, 0.000028, 0.000089, 0.000273, 0.000586, 0.000455, 0.000000, 0.000529, 0.000537, 0.000686, 0.000111, 0.000862, 0.001498, 0.000746, 0.001384, 0.001232, 0.002028, 0.002907, 0.001780, 0.001109, 0.001439, 0.005796, 0.008936, 0.014758, 0.005847, 0.020011, 0.016958, 0.016656, 0.015578, 0.018645, 0.033355, 0.016575, 0.037507, 0.020998, 0.025873, 0.036089, 0.039172, 0.030438, 0.020587, 0.031949, 0.040272, 0.038366, 0.033603, 0.014713, 0.034149, 0.015694, 0.025674, 0.025257, 0.034164, 0.027046, 0.018492, 0.014790, 0.011788, 0.013789, 0.023020, 0.012491, 0.008253, 0.003744, 0.004123, 0.002627, 0.001579, 0.002046, 0.000672, 0.003555, 0.002862, 0.001938, 0.001034, 0.001166, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000034, 0.000000, 0.000000, 0.000000, 0.000000, 0.000178, 0.000229, 0.000158, 0.000055, 0.000000, 0.000167, 0.000202, 0.000339, 0.000429, 0.000594, 0.000349, 0.000390, 0.001026, 0.002374, 0.000735, 0.000682, 0.001619, 0.001659, 0.001703, 0.004153, 0.002285, 0.000014, 0.003482, 0.006380, 0.009187, 0.008199, 0.008982, 0.020337, 0.013896, 0.018267, 0.022233, 0.027183, 0.025885, 0.027613, 0.027029, 0.024382, 0.025582, 0.029951, 0.020935, 0.034261, 0.040580, 0.031556, 0.036877, 0.037032, 0.017843, 0.028866, 0.023312, 0.036699, 0.034728, 0.017741, 0.021238, 0.026700, 0.027743, 0.025175, 0.015548, 0.015132, 0.011737, 0.013316, 0.009782, 0.004632, 0.001948, 0.004487, 0.002272, 0.002316, 0.002476, 0.003904, 0.003613, 0.001556, 0.001497, 0.000389, 0.000843, 0.001552, 0.003512, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000025, 0.000000, 0.000035, 0.000000, 0.000049, 0.000000, 0.000000, 0.000000, 0.000191, 0.000083, 0.000151, 0.000095, 0.000550, 0.000514, 0.000319, 0.000780, 0.000313, 0.001052, 0.000736, 0.000877, 0.002372, 0.004502, 0.000000, 0.004440, 0.006839, 0.002304, 0.002967, 0.006359, 0.005473, 0.002522, 0.011012, 0.010908, 0.007621, 0.017262, 0.011110, 0.010630, 0.024846, 0.015291, 0.020001, 0.036719, 0.020481, 0.017660, 0.030727, 0.038287, 0.051264, 0.035706, 0.022425, 0.029353, 0.029158, 0.027528, 0.027771, 0.032075, 0.020320, 0.029691, 0.018230, 0.020940, 0.021665, 0.018721, 0.012398, 0.022749, 0.016828, 0.015789, 0.007386, 0.005931, 0.005045, 0.002753, 0.002884, 0.003477, 0.001687, 0.002208, 0.000617, 0.001884, 0.002724, 0.001722, 0.000363, 0.001678, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000156, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000084, 0.000000, 0.000052, 0.000074, 0.000304, 0.000077, 0.000183, 0.000000, 0.000140, 0.000296, 0.000217, 0.000252, 0.000126, 0.000474, 0.000570, 0.000176, 0.000928, 0.000987, 0.000000, 0.000596, 0.001555, 0.001935, 0.002582, 0.001822, 0.002167, 0.001610, 0.002819, 0.003503, 0.001508, 0.003928, 0.011077, 0.007126, 0.012315, 0.013756, 0.010533, 0.018833, 0.013483, 0.019227, 0.023138, 0.028044, 0.043604, 0.026602, 0.024544, 0.025482, 0.042276, 0.019406, 0.030890, 0.018684, 0.019571, 0.035385, 0.025650, 0.019887, 0.040532, 0.011566, 0.026305, 0.028283, 0.027901, 0.017793, 0.027183, 0.024883, 0.018855, 0.009516, 0.004361, 0.002997, 0.003449, 0.003123, 0.003270, 0.004597, 0.003230, 0.003612, 0.001805, 0.001686, 0.001558, 0.000843, 0.000000, 0.003910, 0.016215, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000040, 0.000000, 0.000216, 0.000000, 0.000120, 0.000270, 0.000163, 0.000265, 0.000222, 0.000261, 0.000219, 0.000507, 0.000882, 0.000277, 0.000347, 0.000437, 0.000450, 0.001538, 0.001949, 0.002014, 0.001818, 0.001675, 0.002858, 0.002217, 0.003627, 0.004175, 0.004031, 0.003984, 0.004553, 0.006387, 0.006784, 0.005524, 0.011598, 0.008229, 0.011008, 0.014135, 0.016777, 0.015271, 0.019194, 0.016742, 0.019480, 0.028718, 0.024062, 0.033503, 0.054613, 0.057040, 0.072969, 0.079407, 0.072487, 0.107854, 0.101583, 0.112574, 0.138256, 0.130789, 0.160353, 0.192805, 0.199396, 0.194579, 0.240110, 0.203791, 0.265028, 0.237990, 0.214665, 0.262554, 0.223515, 0.222164, 0.237378, 0.251704, 0.217473, 0.203575, 0.208349, 0.216819, 0.210386, 0.165227, 0.107592, 0.065171, 0.053221, 0.042428, 0.037516, 0.027490, 0.031478, 0.026511, 0.021498, 0.017231, 0.012076, 0.009931, 0.008796, 0.012028, 0.000000, 0.006972, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000370, 0.000000, 0.000521, 0.000000, 0.000206, 0.000384, 0.000295, 0.000101, 0.000088, 0.000234, 0.000118, 0.000322, 0.000261, 0.000401, 0.000265, 0.000324, 0.000490, 0.000607, 0.000973, 0.001007, 0.001175, 0.000633, 0.001781, 0.002596, 0.002384, 0.001558, 0.003264, 0.002543, 0.002922, 0.004897, 0.005130, 0.006639, 0.005207, 0.011919, 0.009863, 0.009578, 0.012506, 0.016083, 0.012553, 0.021730, 0.019964, 0.025366, 0.024679, 0.034402, 0.022612, 0.037721, 0.039982, 0.042757, 0.055286, 0.031735, 0.054997, 0.057249, 0.083234, 0.100974, 0.073881, 0.107027, 0.105668, 0.113888, 0.122347, 0.144126, 0.116445, 0.183396, 0.198921, 0.174809, 0.231741, 0.199195, 0.220342, 0.224405, 0.231658, 0.270262, 0.228797, 0.230606, 0.236992, 0.241649, 0.177370, 0.148205, 0.110732, 0.081424, 0.078012, 0.065229, 0.060178, 0.057091, 0.057404, 0.042758, 0.029919, 0.020713, 0.014180, 0.012937, 0.017721, 0.016215, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000117, 0.000224, 0.000228, 0.000297, 0.000000, 0.000294, 0.000559, 0.000221, 0.000479, 0.000399, 0.000851, 0.000855, 0.000552, 0.000422, 0.000703, 0.000307, 0.000763, 0.000740, 0.000660, 0.000693, 0.000960, 0.000780, 0.000206, 0.001640, 0.000590, 0.000867, 0.002939, 0.002393, 0.000869, 0.001921, 0.000964, 0.001229, 0.004250, 0.007611, 0.003575, 0.003735, 0.008640, 0.006978, 0.003697, 0.012425, 0.015394, 0.015010, 0.009360, 0.014599, 0.014094, 0.021380, 0.022588, 0.033170, 0.032714, 0.038713, 0.042294, 0.048216, 0.055205, 0.059178, 0.068362, 0.094564, 0.101864, 0.095067, 0.097567, 0.117739, 0.148130, 0.178094, 0.134284, 0.168602, 0.185284, 0.246771, 0.259835, 0.248789, 0.320072, 0.414884, 0.401034, 0.352998, 0.276494, 0.226731, 0.191133, 0.171179, 0.155451, 0.154616, 0.112035, 0.078401, 0.054741, 0.049644, 0.043624, 0.019552, 0.037639, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000081, 0.000000, 0.000268, 0.000103, 0.000101, 0.000345, 0.000438, 0.000000, 0.000172, 0.000000, 0.000000, 0.001672, 0.000345, 0.001083, 0.001283, 0.000000, 0.000000, 0.001136, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001487, 0.000000, 0.001516, 0.001649, 0.000000, 0.000000, 0.000000, 0.003465, 0.004224, 0.000000, 0.001784, 0.001996, 0.000000, 0.000000, 0.000823, 0.000014, 0.004246, 0.009173, 0.004521, 0.010049, 0.007797, 0.013592, 0.008362, 0.012505, 0.013389, 0.017386, 0.021336, 0.016416, 0.012218, 0.013718, 0.014340, 0.015352, 0.053931, 0.130071, 0.213256, 0.267920, 0.317062, 0.287859, 0.249659, 0.192869, 0.185627, 0.137772, 0.117410, 0.078331, 0.068649, 0.062525, 0.042872, 0.038010, 0.055616, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000016, 0.000000, 0.000000, 0.000000, 0.000000, 0.001755, 0.000000, 0.001868, 0.000000, 0.002081, 0.000000, 0.003788, 0.000000, 0.002010, 0.001819, 0.001829, 0.000008, 0.000000, 0.000000, 0.000000, 0.000000, 0.001702, 0.001796, 0.003685, 0.000000, 0.004125, 0.004517, 0.013110, 0.044092, 0.091022, 0.153331, 0.200142, 0.236001, 0.236129, 0.208000, 0.193492, 0.123089, 0.078165, 0.072584, 0.046121, 0.054810, 0.027373, 0.039402, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001702, 0.001796, 0.001842, 0.000000, 0.001070, 0.001207, 0.001225, 0.003624, 0.011873, 0.034882, 0.069542, 0.116067, 0.152873, 0.173759, 0.180542, 0.128137, 0.076998, 0.059929, 0.058711, 0.028848, 0.066478, 0.016215, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001819, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000241, 0.000001, 0.000526, 0.001931, 0.003507, 0.014199, 0.032651, 0.060071, 0.087881, 0.120885, 0.125185, 0.068761, 0.057991, 0.050096, 0.038308, 0.050836, 0.032429, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000245, 0.000263, 0.000260, 0.000560, 0.001779, 0.001877, 0.013621, 0.039522, 0.067630, 0.277174, 0.372013, 0.276365, 0.204669, 0.189663, 0.166384, 0.091040, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006378, 0.155803, 0.240800, 0.216485, 0.179027, 0.183347, 0.145932, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006286, 0.096252, 0.185975, 0.177445, 0.160107, 0.129718, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005848, 0.075720, 0.132054, 0.117092, 0.129718, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003374, 0.058334, 0.101450, 0.209867, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005033, 0.023240, 0.048644, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007821, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/dis_numubar_sig.txt <==
energy(#dis_numubar_sig)<
@energy =
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003567, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002754, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002231, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.037630, 0.000000, 0.000000, 0.000000, 0.000000, 0.000069, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 1.000000, 0.495469, 0.000000, 0.000000, 0.000000, 0.000000, 0.006634, 0.000000, 0.000000, 0.000000, 0.000000, 0.004326, 0.000000, 0.007002, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005254, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011522, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002513, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.504531, 0.531561, 0.184090, 0.000511, 0.033655, 0.001511, 0.008119, 0.010190, 0.000000, 0.000000, 0.004634, 0.000000, 0.000000, 0.000000, 0.000000, 0.004253, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004909, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011445, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000003, 0.000003, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.468439, 0.153919, 0.141724, 0.014380, 0.012812, 0.007632, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005031, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000055, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000046, 0.014144, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001960, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.489500, 0.510362, 0.272457, 0.012147, 0.011370, 0.008593, 0.006549, 0.000000, 0.000000, 0.005709, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004985, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008085, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.083470, 0.324553, 0.412008, 0.205757, 0.123485, 0.017590, 0.021982, 0.019674, 0.004075, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006199, 0.000000, 0.006875, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008969, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.022851, 0.251330, 0.299223, 0.132412, 0.077523, 0.071477, 0.012710, 0.021698, 0.004408, 0.000000, 0.004645, 0.000000, 0.000000, 0.000000, 0.000000, 0.004995, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006199, 0.007191, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001655, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003360, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011400, 0.307207, 0.241837, 0.179250, 0.137138, 0.036765, 0.014301, 0.015786, 0.006092, 0.000000, 0.005375, 0.000000, 0.000000, 0.004542, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005126, 0.000000, 0.005642, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013690, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000776, 0.121938, 0.298784, 0.200992, 0.153424, 0.090830, 0.030700, 0.035280, 0.024327, 0.004125, 0.000000, 0.004475, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003767, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004089, 0.000000, 0.003694, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003976, 0.005035, 0.000000, 0.000000, 0.000000, 0.005113, 0.006728, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001408, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000581, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003994, 0.030351, 0.124513, 0.347767, 0.199607, 0.163188, 0.139334, 0.057910, 0.041898, 0.031151, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003630, 0.004945, 0.004580, 0.000000, 0.000000, 0.000000, 0.000000, 0.005116, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011424, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011978, 0.001755, 0.001740, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.024561, 0.120377, 0.194829, 0.256984, 0.118577, 0.131208, 0.071836, 0.038013, 0.042725, 0.022598, 0.019378, 0.000000, 0.005111, 0.008230, 0.000000, 0.005756, 0.000000, 0.000000, 0.000000, 0.004593, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000050, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000573, 0.000949, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002419, 0.015970, 0.011295, 0.132997, 0.164866, 0.219976, 0.176926, 0.089234, 0.080011, 0.036257, 0.032714, 0.005372, 0.019303, 0.005111, 0.017004, 0.005238, 0.002784, 0.003799, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006131, 0.004345, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009242, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010649, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001664, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011315, 0.026353, 0.025912, 0.149750, 0.230306, 0.160981, 0.163695, 0.077093, 0.040297, 0.026908, 0.019653, 0.010077, 0.015013, 0.004381, 0.000000, 0.005938, 0.000000, 0.004456, 0.002974, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004065, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004963, 0.000000, 0.004511, 0.000000, 0.000000, 0.006105, 0.000000, 0.000000, 0.000000, 0.000000, 0.008366, 0.000000, 0.000000, 0.000000, 0.000000, 0.006631, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003510, 0.000000, 0.000000, 0.002477, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000581, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014575, 0.030989, 0.124212, 0.191474, 0.168132, 0.157815, 0.097992, 0.078993, 0.030997, 0.032208, 0.030159, 0.015641, 0.000000, 0.006079, 0.004602, 0.008932, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004065, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000062, 0.000000, 0.000000, 0.000000, 0.000000, 0.005010, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000057, 0.008305, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001614, 0.000000, 0.002058, 0.000000, 0.000003, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.017989, 0.032697, 0.024739, 0.081810, 0.181704, 0.168133, 0.113138, 0.077435, 0.061750, 0.062705, 0.016651, 0.008220, 0.011825, 0.000000, 0.006604, 0.008961, 0.000000, 0.014734, 0.000000, 0.000000, 0.000000, 0.000154, 0.000000, 0.000000, 0.007872, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004683, 0.000000, 0.000000, 0.000000, 0.000000, 0.005922, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000061, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002933, 0.000002, 0.003972, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.025115, 0.015807, 0.069263, 0.109722, 0.150728, 0.146433, 0.087905, 0.077606, 0.036360, 0.010223, 0.025734, 0.014976, 0.009931, 0.013898, 0.000000, 0.018651, 0.000367, 0.004093, 0.000000, 0.000000, 0.000000, 0.000000, 0.007693, 0.000000, 0.000000, 0.003655, 0.008687, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008231, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010240, 0.000000, 0.000000, 0.013494, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001473, 0.000000, 0.002477, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001128, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006148, 0.000000, 0.010947, 0.009529, 0.061595, 0.122459, 0.125253, 0.105657, 0.126676, 0.078576, 0.052109, 0.063032, 0.024687, 0.030429, 0.015200, 0.013046, 0.004851, 0.005363, 0.000000, 0.004989, 0.000000, 0.000000, 0.000000, 0.004094, 0.003948, 0.000000, 0.004381, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005948, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005040, 0.000000, 0.000000, 0.000000, 0.009216, 0.000000, 0.009428, 0.008924, 0.000000, 0.000062, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002933, 0.000000, 0.000000, 0.006772, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013815, 0.011638, 0.018287, 0.074882, 0.175131, 0.195721, 0.111807, 0.153584, 0.079161, 0.057205, 0.029905, 0.022302, 0.028437, 0.025427, 0.005514, 0.014802, 0.009816, 0.015363, 0.009761, 0.008545, 0.000000, 0.000000, 0.000000, 0.006975, 0.000000, 0.004456, 0.000000, 0.005947, 0.004541, 0.000000, 0.000000, 0.000000, 0.000000, 0.005457, 0.000000, 0.006675, 0.000000, 0.000000, 0.006199, 0.008807, 0.006738, 0.014956, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007971, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002001, 0.000000, 0.002306, 0.003972, 0.000000, 0.004167, 0.000581, 0.001245, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005298, 0.004706, 0.015229, 0.012732, 0.026705, 0.099622, 0.150145, 0.149894, 0.103208, 0.124064, 0.097279, 0.036916, 0.047794, 0.022996, 0.030204, 0.008485, 0.005031, 0.005708, 0.009977, 0.000000, 0.004454, 0.003867, 0.000000, 0.008038, 0.006562, 0.000000, 0.000000, 0.000000, 0.005705, 0.000000, 0.004963, 0.000000, 0.000000, 0.000000, 0.005403, 0.000000, 0.000000, 0.000000, 0.005327, 0.006199, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009656, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012359, 0.000000, 0.000038, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001667, 0.000000, 0.000000, 0.000000, 0.000000, 0.002304, 0.000000, 0.003972, 0.000000, 0.000000, 0.000566, 0.000000, 0.003364, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011300, 0.000000, 0.000000, 0.000000, 0.013660, 0.018728, 0.026869, 0.120321, 0.158512, 0.150680, 0.153758, 0.115381, 0.084988, 0.074684, 0.037596, 0.026080, 0.027141, 0.034358, 0.021143, 0.004989, 0.005823, 0.009578, 0.003823, 0.000000, 0.007877, 0.000000, 0.004381, 0.004456, 0.000000, 0.000000, 0.004478, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007827, 0.000000, 0.000000, 0.008808, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009946, 0.000000, 0.000000, 0.012231, 0.000000, 0.000000, 0.011978, 0.000000, 0.000000, 0.000000, 0.003904, 0.000000, 0.000000, 0.000000, 0.003415, 0.000000, 0.000000, 0.000549, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011134, 0.000000, 0.015244, 0.007863, 0.007017, 0.006135, 0.029110, 0.095176, 0.095965, 0.098566, 0.101746, 0.120309, 0.086784, 0.075332, 0.071992, 0.029046, 0.018506, 0.007529, 0.018310, 0.019923, 0.009952, 0.000141, 0.011769, 0.003591, 0.004065, 0.000000, 0.000000, 0.005151, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005603, 0.006105, 0.012475, 0.000000, 0.006441, 0.000000, 0.000000, 0.000000, 0.000000, 0.008231, 0.000000, 0.006150, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009643, 0.011411, 0.000000, 0.015333, 0.000000, 0.000000, 0.013692, 0.000000, 0.024583, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011546, 0.000000, 0.000000, 0.001561, 0.003668, 0.000000, 0.000003, 0.002231, 0.000004, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004989, 0.000000, 0.003904, 0.005404, 0.017207, 0.010390, 0.052287, 0.102327, 0.182550, 0.116555, 0.086710, 0.093332, 0.067072, 0.055990, 0.044696, 0.029696, 0.024074, 0.023494, 0.018503, 0.004388, 0.016895, 0.012276, 0.015907, 0.004065, 0.008762, 0.004456, 0.010302, 0.000000, 0.000000, 0.000000, 0.000000, 0.007581, 0.000000, 0.006241, 0.005976, 0.011843, 0.010938, 0.000000, 0.000000, 0.000000, 0.006838, 0.006372, 0.000000, 0.000000, 0.000000, 0.000000, 0.009216, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010471, 0.000000, 0.000000, 0.000000, 0.011183, 0.000000, 0.000000, 0.000000, 0.000000, 0.000003, 0.001702, 0.000000, 0.002732, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012034, 0.000000, 0.012469, 0.020058, 0.004072, 0.019765, 0.047366, 0.105825, 0.142449, 0.150169, 0.116793, 0.092109, 0.088949, 0.033448, 0.039375, 0.023331, 0.027397, 0.046552, 0.005052, 0.022890, 0.008180, 0.011980, 0.006755, 0.000000, 0.000000, 0.000000, 0.000093, 0.013367, 0.013989, 0.000000, 0.010798, 0.000068, 0.000000, 0.011796, 0.005544, 0.000000, 0.005787, 0.011849, 0.009088, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008339, 0.000000, 0.000000, 0.009605, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013489, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003437, 0.001801, 0.000000, 0.002487, 0.000000, 0.005362, 0.000000, 0.000000, 0.000000, 0.004581, 0.000581, 0.001494, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006074, 0.000000, 0.003655, 0.000000, 0.009119, 0.000000, 0.024605, 0.007276, 0.020949, 0.032873, 0.056014, 0.089053, 0.127666, 0.093199, 0.112263, 0.093000, 0.103570, 0.052538, 0.038865, 0.020006, 0.033811, 0.019511, 0.008646, 0.011898, 0.011780, 0.000000, 0.004381, 0.011432, 0.010302, 0.019138, 0.004478, 0.005093, 0.005954, 0.000000, 0.000000, 0.016810, 0.000000, 0.005948, 0.000000, 0.000000, 0.000000, 0.000000, 0.007191, 0.000000, 0.000000, 0.000000, 0.000000, 0.000026, 0.000000, 0.000000, 0.000000, 0.008924, 0.000000, 0.000000, 0.011411, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000036, 0.000000, 0.000000, 0.000047, 0.000000, 0.021658, 0.000000, 0.000000, 0.001755, 0.000000, 0.000000, 0.000000, 0.000003, 0.000000, 0.000000, 0.000000, 0.000000, 0.000003, 0.000581, 0.001185, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004226, 0.003307, 0.005787, 0.019170, 0.017297, 0.015356, 0.015428, 0.042625, 0.105604, 0.102688, 0.096325, 0.089465, 0.062469, 0.071836, 0.076778, 0.070987, 0.035622, 0.038667, 0.028779, 0.016025, 0.003647, 0.012757, 0.021904, 0.008375, 0.005151, 0.004282, 0.000000, 0.008497, 0.011174, 0.009022, 0.000000, 0.000104, 0.006105, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009311, 0.000000, 0.000042, 0.000000, 0.000000, 0.000052, 0.000000, 0.000000, 0.011038, 0.000000, 0.000000, 0.013494, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001508, 0.001850, 0.002043, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004942, 0.009741, 0.000000, 0.006784, 0.016732, 0.015444, 0.009168, 0.024250, 0.066042, 0.072275, 0.151874, 0.085595, 0.095394, 0.070606, 0.094421, 0.062013, 0.051925, 0.034052, 0.065544, 0.035513, 0.008179, 0.019803, 0.004104, 0.013369, 0.005046, 0.000000, 0.013132, 0.009994, 0.017427, 0.000000, 0.000000, 0.000000, 0.010970, 0.005948, 0.000000, 0.018956, 0.006199, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007827, 0.000000, 0.000000, 0.000000, 0.000000, 0.009563, 0.000000, 0.011411, 0.011943, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013156, 0.000000, 0.000000, 0.009868, 0.000000, 0.000000, 0.000000, 0.001583, 0.002156, 0.000000, 0.000000, 0.002933, 0.000000, 0.003247, 0.000000, 0.008745, 0.002774, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004005, 0.012133, 0.007368, 0.003242, 0.009427, 0.000000, 0.016385, 0.042170, 0.093718, 0.104701, 0.078346, 0.106582, 0.073212, 0.075250, 0.072723, 0.054665, 0.042516, 0.048941, 0.016048, 0.024289, 0.018175, 0.017523, 0.008199, 0.005151, 0.021053, 0.007410, 0.008658, 0.000000, 0.012846, 0.011194, 0.010751, 0.005531, 0.005948, 0.011088, 0.006142, 0.000000, 0.008807, 0.000000, 0.000000, 0.000062, 0.000000, 0.013659, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009605, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014510, 0.000000, 0.000000, 0.010619, 0.000000, 0.000000, 0.012719, 0.013690, 0.022985, 0.000038, 0.000000, 0.003510, 0.000003, 0.004085, 0.002477, 0.004462, 0.002470, 0.000000, 0.003972, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004233, 0.003840, 0.000000, 0.018931, 0.011989, 0.014349, 0.024285, 0.045889, 0.084090, 0.097247, 0.088597, 0.072517, 0.094710, 0.093154, 0.067619, 0.056089, 0.044124, 0.031476, 0.034045, 0.042320, 0.037406, 0.015936, 0.016018, 0.007577, 0.009022, 0.005638, 0.016426, 0.011726, 0.011264, 0.006160, 0.005948, 0.005618, 0.000054, 0.000000, 0.007890, 0.000000, 0.014625, 0.009435, 0.000063, 0.000000, 0.006547, 0.007900, 0.000000, 0.000000, 0.000000, 0.000051, 0.010240, 0.000000, 0.012395, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013136, 0.000000, 0.001850, 0.000000, 0.002346, 0.000000, 0.005607, 0.005943, 0.000000, 0.000000, 0.004794, 0.001168, 0.001370, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005571, 0.000030, 0.000000, 0.000000, 0.004475, 0.004840, 0.003649, 0.000000, 0.010081, 0.013607, 0.018664, 0.017876, 0.058999, 0.139458, 0.094727, 0.098061, 0.093753, 0.063436, 0.068048, 0.068225, 0.047960, 0.062157, 0.032224, 0.030232, 0.012812, 0.030324, 0.029280, 0.018018, 0.020101, 0.021338, 0.004511, 0.005863, 0.005603, 0.006105, 0.000000, 0.011006, 0.000000, 0.010783, 0.017202, 0.005006, 0.014625, 0.008231, 0.000000, 0.005159, 0.000042, 0.000000, 0.000000, 0.018939, 0.000000, 0.009605, 0.000000, 0.000000, 0.010733, 0.000000, 0.000000, 0.012518, 0.014828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013690, 0.000000, 0.000000, 0.000000, 0.003406, 0.001850, 0.007473, 0.010129, 0.000000, 0.002933, 0.003105, 0.003972, 0.003492, 0.000000, 0.001662, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004544, 0.006167, 0.010476, 0.039945, 0.024719, 0.065097, 0.044302, 0.059611, 0.065000, 0.090621, 0.057217, 0.101234, 0.075945, 0.063624, 0.058760, 0.066164, 0.027944, 0.030217, 0.020603, 0.021638, 0.011584, 0.005019, 0.017648, 0.003962, 0.005024, 0.005660, 0.018315, 0.005948, 0.005624, 0.000054, 0.011302, 0.000000, 0.006875, 0.007312, 0.000000, 0.009407, 0.000000, 0.000000, 0.000000, 0.008903, 0.009658, 0.007726, 0.000051, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014071, 0.000000, 0.000045, 0.000036, 0.000000, 0.000000, 0.000000, 0.000000, 0.010550, 0.000000, 0.011978, 0.001228, 0.000000, 0.000003, 0.000000, 0.000000, 0.002492, 0.000004, 0.000000, 0.000000, 0.000000, 0.002817, 0.001494, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000183, 0.000000, 0.000000, 0.000000, 0.003862, 0.013642, 0.000000, 0.003541, 0.027386, 0.043079, 0.050744, 0.096302, 0.108385, 0.077698, 0.108439, 0.114471, 0.082866, 0.049763, 0.063763, 0.044106, 0.043757, 0.017326, 0.020603, 0.021813, 0.024244, 0.013716, 0.022056, 0.017862, 0.004655, 0.010675, 0.018523, 0.018572, 0.000000, 0.018839, 0.012399, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006646, 0.000000, 0.000000, 0.000000, 0.017543, 0.019727, 0.000000, 0.000000, 0.011943, 0.000000, 0.033489, 0.000043, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013489, 0.000000, 0.000000, 0.000000, 0.010340, 0.000000, 0.002796, 0.000000, 0.003983, 0.002150, 0.000003, 0.005543, 0.003105, 0.003663, 0.000000, 0.000000, 0.001540, 0.001329, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004799, 0.000000, 0.000000, 0.004945, 0.000000, 0.001777, 0.010432, 0.000000, 0.015376, 0.016690, 0.038757, 0.066023, 0.055625, 0.062023, 0.063825, 0.103637, 0.070066, 0.078195, 0.039494, 0.052604, 0.053201, 0.043289, 0.029389, 0.024825, 0.035116, 0.028346, 0.005954, 0.026155, 0.000055, 0.042930, 0.030043, 0.005948, 0.010812, 0.000000, 0.006199, 0.034444, 0.012631, 0.007312, 0.008231, 0.006082, 0.007393, 0.007827, 0.000000, 0.000000, 0.008810, 0.007935, 0.019210, 0.010184, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011153, 0.000000, 0.000000, 0.000000, 0.000000, 0.021158, 0.000000, 0.011546, 0.000038, 0.000000, 0.005265, 0.001850, 0.000006, 0.002480, 0.004033, 0.000000, 0.005577, 0.000000, 0.000000, 0.009588, 0.001146, 0.000000, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010806, 0.017039, 0.004065, 0.013445, 0.028454, 0.035890, 0.062686, 0.062154, 0.071449, 0.052118, 0.049255, 0.083080, 0.054135, 0.065003, 0.061420, 0.036688, 0.055050, 0.061044, 0.046757, 0.034047, 0.011719, 0.021749, 0.005644, 0.011207, 0.040338, 0.024610, 0.020132, 0.006354, 0.024843, 0.000000, 0.000103, 0.007366, 0.000000, 0.020034, 0.000000, 0.000000, 0.009216, 0.008858, 0.000000, 0.000000, 0.009605, 0.010240, 0.000000, 0.000000, 0.000000, 0.010709, 0.000041, 0.000000, 0.011915, 0.000000, 0.000000, 0.000000, 0.012764, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001631, 0.008754, 0.002257, 0.000000, 0.000000, 0.002933, 0.000000, 0.000000, 0.000000, 0.009439, 0.001100, 0.001494, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003864, 0.005307, 0.000000, 0.000000, 0.003714, 0.007220, 0.003895, 0.003861, 0.047327, 0.023050, 0.029338, 0.058716, 0.066442, 0.059571, 0.077149, 0.070204, 0.059641, 0.052344, 0.048432, 0.031691, 0.032549, 0.031407, 0.019171, 0.037957, 0.035322, 0.023452, 0.011373, 0.028689, 0.004998, 0.022258, 0.012410, 0.006199, 0.008807, 0.020626, 0.006839, 0.015399, 0.000000, 0.000000, 0.000000, 0.017144, 0.025598, 0.009619, 0.019084, 0.018570, 0.019648, 0.020748, 0.022382, 0.000000, 0.000000, 0.000000, 0.000000, 0.008130, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004955, 0.000000, 0.004313, 0.000000, 0.002234, 0.002589, 0.002775, 0.003972, 0.000000, 0.004794, 0.002202, 0.001402, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004226, 0.000000, 0.000000, 0.003018, 0.000000, 0.003040, 0.009653, 0.009368, 0.010111, 0.009986, 0.027078, 0.039025, 0.046089, 0.048479, 0.057181, 0.058000, 0.074719, 0.066958, 0.048429, 0.063621, 0.052711, 0.063156, 0.041079, 0.033482, 0.023185, 0.022315, 0.032932, 0.039742, 0.023413, 0.011115, 0.021751, 0.014375, 0.005253, 0.008068, 0.014058, 0.000000, 0.030265, 0.009407, 0.007344, 0.000000, 0.000000, 0.000000, 0.000000, 0.016420, 0.009605, 0.000000, 0.000000, 0.000000, 0.000051, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010978, 0.000000, 0.024088, 0.000000, 0.013690, 0.011546, 0.010340, 0.000000, 0.001547, 0.001852, 0.002159, 0.000000, 0.002519, 0.002937, 0.006210, 0.003972, 0.010284, 0.000003, 0.001621, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007828, 0.010672, 0.005514, 0.004781, 0.011667, 0.025441, 0.022751, 0.047224, 0.041400, 0.063264, 0.070643, 0.086513, 0.055649, 0.083796, 0.067449, 0.050575, 0.035302, 0.032305, 0.041197, 0.055952, 0.028451, 0.010989, 0.029902, 0.017138, 0.004658, 0.007172, 0.005439, 0.017681, 0.013750, 0.014114, 0.008231, 0.009407, 0.019007, 0.008486, 0.000000, 0.008903, 0.008966, 0.008924, 0.000000, 0.019536, 0.000000, 0.023950, 0.038778, 0.010242, 0.012472, 0.000000, 0.000000, 0.012359, 0.000000, 0.008027, 0.000000, 0.008211, 0.000000, 0.000000, 0.000000, 0.000000, 0.005360, 0.001792, 0.003771, 0.002309, 0.000000, 0.002938, 0.000000, 0.003972, 0.000002, 0.000003, 0.002232, 0.001494, 0.000001, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010186, 0.005739, 0.004077, 0.000000, 0.011091, 0.005592, 0.024428, 0.007826, 0.023545, 0.036958, 0.039859, 0.069500, 0.069816, 0.069996, 0.050020, 0.071683, 0.075123, 0.070301, 0.078683, 0.057010, 0.050914, 0.030857, 0.040036, 0.036577, 0.017474, 0.023312, 0.026309, 0.006354, 0.029128, 0.017374, 0.013561, 0.006291, 0.000000, 0.000000, 0.013975, 0.007827, 0.017400, 0.017715, 0.007678, 0.008924, 0.007617, 0.000000, 0.000060, 0.011137, 0.000000, 0.030541, 0.013844, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011913, 0.000000, 0.000000, 0.010042, 0.000022, 0.005264, 0.005296, 0.004199, 0.004800, 0.000000, 0.000004, 0.000000, 0.007331, 0.003393, 0.000000, 0.002706, 0.001280, 0.000000, 0.013507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005010, 0.000000, 0.000000, 0.000000, 0.002331, 0.004864, 0.005157, 0.019954, 0.033555, 0.024297, 0.044698, 0.065769, 0.038726, 0.055637, 0.058895, 0.062479, 0.049041, 0.065905, 0.038049, 0.061543, 0.057766, 0.018106, 0.039917, 0.025343, 0.027864, 0.017804, 0.005124, 0.012623, 0.006246, 0.017067, 0.013750, 0.020508, 0.023255, 0.017398, 0.019963, 0.013816, 0.000000, 0.008858, 0.000044, 0.017453, 0.009605, 0.010240, 0.011472, 0.000000, 0.026074, 0.000000, 0.000000, 0.000000, 0.012026, 0.012254, 0.000039, 0.010504, 0.000000, 0.000000, 0.000000, 0.011546, 0.000000, 0.000000, 0.009388, 0.005553, 0.000005, 0.000003, 0.004269, 0.005870, 0.000000, 0.003975, 0.003492, 0.000003, 0.000544, 0.000000, 0.009226, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004110, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004481, 0.003728, 0.010277, 0.021895, 0.024446, 0.000000, 0.013823, 0.028639, 0.023782, 0.054048, 0.043708, 0.061168, 0.030042, 0.055978, 0.072701, 0.082052, 0.051524, 0.071480, 0.027189, 0.051525, 0.033976, 0.042037, 0.029171, 0.038357, 0.035062, 0.011591, 0.017584, 0.018537, 0.000000, 0.024252, 0.017869, 0.000000, 0.037562, 0.017523, 0.000000, 0.000052, 0.016865, 0.046341, 0.010240, 0.010022, 0.000000, 0.010548, 0.000041, 0.012472, 0.000000, 0.009484, 0.000000, 0.010619, 0.000000, 0.024272, 0.023511, 0.013690, 0.000000, 0.000000, 0.000000, 0.000004, 0.001850, 0.003436, 0.002085, 0.001716, 0.002933, 0.002789, 0.003720, 0.009640, 0.000000, 0.001675, 0.004307, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008353, 0.000000, 0.004109, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004446, 0.000000, 0.009783, 0.007409, 0.009051, 0.013701, 0.023304, 0.040535, 0.050148, 0.051276, 0.068872, 0.059426, 0.059679, 0.048941, 0.045420, 0.045914, 0.031161, 0.051213, 0.052982, 0.040589, 0.041258, 0.020821, 0.019000, 0.005283, 0.025729, 0.036116, 0.006414, 0.031919, 0.000070, 0.020185, 0.000042, 0.000000, 0.008858, 0.019315, 0.000000, 0.010819, 0.000000, 0.000000, 0.000000, 0.000000, 0.000041, 0.000000, 0.000058, 0.000000, 0.000000, 0.000000, 0.010471, 0.000000, 0.000000, 0.000000, 0.010686, 0.000000, 0.000000, 0.006207, 0.003699, 0.004267, 0.005248, 0.000000, 0.002933, 0.005967, 0.000000, 0.000000, 0.000000, 0.002739, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010063, 0.000000, 0.000000, 0.003615, 0.000000, 0.016138, 0.000000, 0.013840, 0.009012, 0.024672, 0.034871, 0.026802, 0.034347, 0.038453, 0.062048, 0.049916, 0.061807, 0.053719, 0.056345, 0.057726, 0.061351, 0.059150, 0.042237, 0.055415, 0.034970, 0.049749, 0.000065, 0.017510, 0.008624, 0.011854, 0.000000, 0.016522, 0.000000, 0.013473, 0.036427, 0.018433, 0.008858, 0.011041, 0.000000, 0.028815, 0.000000, 0.022631, 0.000000, 0.000000, 0.020967, 0.000046, 0.014920, 0.011598, 0.000000, 0.010658, 0.020943, 0.000000, 0.000000, 0.000000, 0.009750, 0.009680, 0.000000, 0.001603, 0.007579, 0.004313, 0.002477, 0.002179, 0.000000, 0.006088, 0.000000, 0.003494, 0.000000, 0.002703, 0.002989, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005089, 0.000000, 0.000000, 0.000000, 0.000000, 0.009994, 0.000000, 0.004989, 0.013145, 0.014444, 0.035306, 0.018474, 0.023228, 0.030891, 0.028915, 0.063826, 0.084828, 0.036088, 0.072478, 0.047373, 0.041093, 0.060995, 0.051016, 0.038684, 0.029836, 0.074559, 0.028163, 0.044294, 0.030060, 0.043890, 0.040597, 0.007367, 0.015541, 0.047106, 0.039947, 0.022586, 0.018433, 0.016438, 0.029430, 0.008972, 0.000000, 0.000000, 0.022822, 0.023886, 0.000000, 0.000000, 0.000042, 0.000000, 0.000000, 0.014031, 0.020612, 0.000000, 0.013489, 0.012129, 0.000000, 0.000042, 0.010374, 0.000000, 0.001759, 0.003486, 0.002043, 0.007436, 0.004109, 0.005866, 0.002986, 0.000000, 0.003494, 0.004797, 0.001665, 0.004483, 0.013352, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003147, 0.000000, 0.003102, 0.000000, 0.000000, 0.000000, 0.005585, 0.000000, 0.008972, 0.009469, 0.003953, 0.018131, 0.027107, 0.010249, 0.033595, 0.022072, 0.043481, 0.024570, 0.057969, 0.101255, 0.051299, 0.054688, 0.057358, 0.063622, 0.039460, 0.057202, 0.048943, 0.026157, 0.028825, 0.026481, 0.045334, 0.007367, 0.016048, 0.028222, 0.033221, 0.014229, 0.000042, 0.017715, 0.018001, 0.000000, 0.019210, 0.011180, 0.009395, 0.035699, 0.000000, 0.011180, 0.023693, 0.000000, 0.012026, 0.012359, 0.011430, 0.000000, 0.008515, 0.000000, 0.014223, 0.011546, 0.009247, 0.000000, 0.001557, 0.003699, 0.010330, 0.006972, 0.002231, 0.000004, 0.000004, 0.000000, 0.000000, 0.000000, 0.003986, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004706, 0.000000, 0.000000, 0.000000, 0.000000, 0.004823, 0.000000, 0.000000, 0.008814, 0.000000, 0.008425, 0.018928, 0.011642, 0.019549, 0.064697, 0.030584, 0.040215, 0.037404, 0.041146, 0.055817, 0.067956, 0.060521, 0.056334, 0.040907, 0.034546, 0.039322, 0.058082, 0.032567, 0.053257, 0.016233, 0.020626, 0.013836, 0.032924, 0.018949, 0.006631, 0.030924, 0.043552, 0.033532, 0.009658, 0.026416, 0.009605, 0.038379, 0.011411, 0.009317, 0.000000, 0.011180, 0.012182, 0.000058, 0.034621, 0.012359, 0.010658, 0.000000, 0.000000, 0.012527, 0.000000, 0.000000, 0.000000, 0.000000, 0.003382, 0.005539, 0.008180, 0.000000, 0.002231, 0.002250, 0.011602, 0.000000, 0.000000, 0.009588, 0.003921, 0.001494, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003040, 0.000000, 0.002921, 0.003704, 0.003646, 0.000000, 0.009547, 0.014748, 0.004295, 0.000000, 0.007819, 0.015722, 0.027389, 0.011097, 0.024639, 0.019140, 0.027641, 0.051434, 0.032824, 0.038652, 0.057117, 0.050733, 0.028128, 0.038691, 0.040815, 0.068931, 0.030188, 0.046347, 0.040569, 0.032957, 0.014715, 0.040356, 0.037760, 0.006004, 0.023300, 0.009315, 0.026573, 0.000099, 0.000000, 0.009605, 0.020479, 0.034533, 0.000000, 0.025020, 0.000000, 0.000000, 0.000000, 0.012026, 0.012402, 0.021273, 0.000033, 0.000034, 0.000042, 0.000000, 0.034165, 0.019948, 0.000000, 0.005108, 0.006965, 0.008663, 0.004782, 0.002234, 0.000004, 0.006088, 0.003975, 0.000000, 0.004794, 0.002143, 0.001494, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004989, 0.000000, 0.000000, 0.008934, 0.000000, 0.008717, 0.011090, 0.013143, 0.004538, 0.009819, 0.030459, 0.010282, 0.033651, 0.040309, 0.056283, 0.059627, 0.059078, 0.039403, 0.029012, 0.035914, 0.025272, 0.069342, 0.034991, 0.026468, 0.056884, 0.023980, 0.047259, 0.012551, 0.021970, 0.044174, 0.026573, 0.009658, 0.035697, 0.019210, 0.019111, 0.022822, 0.011943, 0.013494, 0.032086, 0.000000, 0.000000, 0.034186, 0.012359, 0.009634, 0.000039, 0.024554, 0.000000, 0.000000, 0.021488, 0.000000, 0.000000, 0.001755, 0.003707, 0.002156, 0.000000, 0.002248, 0.005866, 0.001855, 0.003433, 0.003494, 0.000000, 0.002278, 0.001494, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005100, 0.000000, 0.000000, 0.000000, 0.005031, 0.000000, 0.004989, 0.003951, 0.004979, 0.004224, 0.003720, 0.007864, 0.010559, 0.004735, 0.028754, 0.028919, 0.024871, 0.033905, 0.043252, 0.035499, 0.043843, 0.042976, 0.054366, 0.060275, 0.048251, 0.030510, 0.014409, 0.035790, 0.051691, 0.046377, 0.047935, 0.022807, 0.000077, 0.013262, 0.023482, 0.036042, 0.008344, 0.019315, 0.000000, 0.000051, 0.019646, 0.000061, 0.010373, 0.000050, 0.032630, 0.000000, 0.012477, 0.000000, 0.012392, 0.000034, 0.010394, 0.000000, 0.000000, 0.013174, 0.000000, 0.010340, 0.000000, 0.005204, 0.005314, 0.006645, 0.002461, 0.002231, 0.005670, 0.003105, 0.007314, 0.003492, 0.000000, 0.002155, 0.004288, 0.000000, 0.013507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004381, 0.004805, 0.011355, 0.000000, 0.010943, 0.008367, 0.004167, 0.023384, 0.011061, 0.017575, 0.014711, 0.033758, 0.046825, 0.046268, 0.041148, 0.041891, 0.016029, 0.047360, 0.084334, 0.064304, 0.050933, 0.040607, 0.028606, 0.023377, 0.028295, 0.025624, 0.045111, 0.017437, 0.017715, 0.020067, 0.000000, 0.000049, 0.000000, 0.024399, 0.011943, 0.000047, 0.022405, 0.010368, 0.000000, 0.012026, 0.012359, 0.000000, 0.020943, 0.013489, 0.000000, 0.027431, 0.023093, 0.000000, 0.035135, 0.006832, 0.007100, 0.004313, 0.009366, 0.000000, 0.002863, 0.000000, 0.003972, 0.000000, 0.000000, 0.002259, 0.000000, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002625, 0.004073, 0.000000, 0.004165, 0.004160, 0.019789, 0.015770, 0.015013, 0.021356, 0.031700, 0.011834, 0.042043, 0.057306, 0.025881, 0.029348, 0.022846, 0.038120, 0.048318, 0.047938, 0.034012, 0.039102, 0.034463, 0.039893, 0.027402, 0.019974, 0.015655, 0.033277, 0.032275, 0.009709, 0.017991, 0.019210, 0.029573, 0.000000, 0.023886, 0.013494, 0.011180, 0.012472, 0.000058, 0.012026, 0.009775, 0.000000, 0.031113, 0.000000, 0.011881, 0.013690, 0.011546, 0.000000, 0.000000, 0.007020, 0.003704, 0.004085, 0.000007, 0.004400, 0.002825, 0.002693, 0.000000, 0.003492, 0.004794, 0.001728, 0.001263, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004465, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004094, 0.003856, 0.000000, 0.008095, 0.012176, 0.008885, 0.011603, 0.017486, 0.018310, 0.045881, 0.019493, 0.016022, 0.051758, 0.024208, 0.046918, 0.041491, 0.039640, 0.106311, 0.043245, 0.025714, 0.021283, 0.054234, 0.018284, 0.039028, 0.015655, 0.008109, 0.026496, 0.066994, 0.017536, 0.019210, 0.020479, 0.034294, 0.023886, 0.038544, 0.011180, 0.025360, 0.000058, 0.000044, 0.023883, 0.000000, 0.000000, 0.012238, 0.000000, 0.000000, 0.000000, 0.000000, 0.011978, 0.013823, 0.007399, 0.002156, 0.004958, 0.004462, 0.008074, 0.003105, 0.007945, 0.000000, 0.000000, 0.002178, 0.001494, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004224, 0.004094, 0.004089, 0.003686, 0.003928, 0.012888, 0.010579, 0.009264, 0.003887, 0.007257, 0.023174, 0.025833, 0.022138, 0.022059, 0.000187, 0.043921, 0.041739, 0.036399, 0.029855, 0.058725, 0.042562, 0.064535, 0.049070, 0.018814, 0.027236, 0.034721, 0.035221, 0.026573, 0.008770, 0.042527, 0.027456, 0.030719, 0.022822, 0.000062, 0.037255, 0.020277, 0.012472, 0.015793, 0.012026, 0.000000, 0.000000, 0.007932, 0.040326, 0.012134, 0.000000, 0.011546, 0.019862, 0.019420, 0.020646, 0.012952, 0.002051, 0.000000, 0.000003, 0.005517, 0.003105, 0.007945, 0.007018, 0.000000, 0.002889, 0.001494, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003328, 0.000000, 0.000000, 0.004355, 0.000000, 0.000000, 0.005947, 0.016039, 0.009585, 0.023686, 0.013533, 0.016276, 0.021964, 0.033380, 0.048476, 0.028260, 0.057003, 0.052984, 0.045499, 0.030294, 0.104141, 0.024755, 0.073251, 0.078787, 0.022006, 0.035386, 0.017715, 0.046801, 0.044717, 0.037369, 0.039183, 0.000109, 0.023950, 0.039688, 0.044041, 0.012472, 0.014873, 0.033351, 0.000000, 0.010619, 0.020066, 0.000043, 0.000000, 0.000000, 0.000000, 0.020680, 0.011543, 0.005274, 0.000000, 0.006242, 0.004955, 0.006324, 0.002937, 0.000000, 0.000000, 0.006983, 0.000000, 0.004616, 0.003959, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002759, 0.000000, 0.000000, 0.000000, 0.000000, 0.004230, 0.004770, 0.000000, 0.000000, 0.000000, 0.000000, 0.012954, 0.004456, 0.004769, 0.000000, 0.004403, 0.004507, 0.011855, 0.004511, 0.030397, 0.023039, 0.030830, 0.023240, 0.020786, 0.026939, 0.011943, 0.053398, 0.039006, 0.064918, 0.039986, 0.052237, 0.040859, 0.037971, 0.045760, 0.008905, 0.052890, 0.059212, 0.028866, 0.020593, 0.000000, 0.035829, 0.040531, 0.011255, 0.000000, 0.015793, 0.024052, 0.000000, 0.000000, 0.000039, 0.013539, 0.025438, 0.012445, 0.011589, 0.010340, 0.035135, 0.003514, 0.006870, 0.003876, 0.007436, 0.004244, 0.000004, 0.003105, 0.003581, 0.003400, 0.009591, 0.001132, 0.002988, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008092, 0.000000, 0.003913, 0.009424, 0.003514, 0.009570, 0.007675, 0.005558, 0.004204, 0.016261, 0.006251, 0.026295, 0.030653, 0.029009, 0.027836, 0.053588, 0.024797, 0.007726, 0.039781, 0.041510, 0.045802, 0.055134, 0.027520, 0.031310, 0.027649, 0.059080, 0.035945, 0.015547, 0.028130, 0.030719, 0.034294, 0.023886, 0.026514, 0.022218, 0.012472, 0.000000, 0.012026, 0.024027, 0.021238, 0.010471, 0.013489, 0.000000, 0.013690, 0.011546, 0.010340, 0.000000, 0.006762, 0.012948, 0.000000, 0.000000, 0.008358, 0.002933, 0.000000, 0.000000, 0.010475, 0.000000, 0.002736, 0.001494, 0.003852, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000605, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003971, 0.000102, 0.004089, 0.000000, 0.004381, 0.003420, 0.000000, 0.005036, 0.000000, 0.004963, 0.005954, 0.014228, 0.005412, 0.005421, 0.011782, 0.037474, 0.032034, 0.033891, 0.047750, 0.026480, 0.026688, 0.014225, 0.022743, 0.028351, 0.019666, 0.079590, 0.045525, 0.017763, 0.000000, 0.052566, 0.047727, 0.008698, 0.000000, 0.011943, 0.027024, 0.021762, 0.024990, 0.015793, 0.024052, 0.012405, 0.010658, 0.020395, 0.000050, 0.012719, 0.027381, 0.000000, 0.011315, 0.011978, 0.005105, 0.005478, 0.013112, 0.000000, 0.009207, 0.008505, 0.002390, 0.003975, 0.000000, 0.000003, 0.002771, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004048, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000100, 0.002711, 0.003921, 0.000000, 0.000000, 0.000000, 0.000000, 0.009043, 0.000091, 0.008909, 0.009833, 0.019740, 0.012210, 0.017391, 0.038194, 0.049189, 0.033024, 0.043759, 0.033361, 0.051238, 0.015389, 0.009869, 0.026754, 0.029676, 0.036162, 0.069976, 0.018661, 0.026230, 0.028917, 0.030457, 0.031474, 0.009462, 0.039298, 0.045840, 0.024944, 0.015793, 0.012070, 0.026427, 0.019792, 0.027194, 0.000000, 0.000000, 0.000000, 0.000000, 0.031020, 0.011978, 0.008537, 0.001850, 0.004199, 0.009917, 0.003924, 0.002933, 0.000000, 0.007945, 0.000002, 0.004794, 0.001621, 0.004138, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004536, 0.000000, 0.000000, 0.000000, 0.004065, 0.004381, 0.000000, 0.005330, 0.009280, 0.000000, 0.004963, 0.005954, 0.003079, 0.010642, 0.006113, 0.000062, 0.029597, 0.015896, 0.032791, 0.013525, 0.000000, 0.027501, 0.019687, 0.029886, 0.037521, 0.047978, 0.031226, 0.036014, 0.059385, 0.017134, 0.026866, 0.019254, 0.010240, 0.022822, 0.023886, 0.026987, 0.011180, 0.037458, 0.000000, 0.022018, 0.009621, 0.010619, 0.018369, 0.026978, 0.000000, 0.000000, 0.010385, 0.010340, 0.000000, 0.017530, 0.003622, 0.004202, 0.002477, 0.008924, 0.008371, 0.000004, 0.000000, 0.006983, 0.004797, 0.002889, 0.008851, 0.000001, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004381, 0.004915, 0.000000, 0.010983, 0.000000, 0.012810, 0.004437, 0.004685, 0.005133, 0.004276, 0.004177, 0.004205, 0.015193, 0.012792, 0.006381, 0.008011, 0.045116, 0.021613, 0.016515, 0.032780, 0.040323, 0.046474, 0.036922, 0.034531, 0.056475, 0.008972, 0.048025, 0.010294, 0.068527, 0.034044, 0.013531, 0.023851, 0.049887, 0.031585, 0.012026, 0.000000, 0.010619, 0.010510, 0.000050, 0.024363, 0.013690, 0.023093, 0.010340, 0.037472, 0.003072, 0.005549, 0.006475, 0.002166, 0.002231, 0.002933, 0.000002, 0.000000, 0.006983, 0.009588, 0.001697, 0.001494, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005370, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.008762, 0.000000, 0.009741, 0.000000, 0.003968, 0.015075, 0.005651, 0.007132, 0.000000, 0.005603, 0.016696, 0.005948, 0.000000, 0.017849, 0.005169, 0.016359, 0.032135, 0.041920, 0.016462, 0.027884, 0.034736, 0.007910, 0.014956, 0.026424, 0.045449, 0.016740, 0.009656, 0.019886, 0.011411, 0.000000, 0.026987, 0.011180, 0.012555, 0.031643, 0.000000, 0.000000, 0.000000, 0.030349, 0.013534, 0.000000, 0.026631, 0.036229, 0.029220, 0.023956, 0.005269, 0.001850, 0.000000, 0.000000, 0.002116, 0.008550, 0.003107, 0.000002, 0.000000, 0.004794, 0.002293, 0.007471, 0.000000, 0.013507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005031, 0.000000, 0.000000, 0.005357, 0.005464, 0.012081, 0.000000, 0.000000, 0.013079, 0.024552, 0.000000, 0.006875, 0.029250, 0.008231, 0.053484, 0.006132, 0.031310, 0.028404, 0.023774, 0.019361, 0.000048, 0.009810, 0.010240, 0.011411, 0.023886, 0.053083, 0.031531, 0.036902, 0.032279, 0.025045, 0.012405, 0.018640, 0.021013, 0.000000, 0.010696, 0.054762, 0.011589, 0.040036, 0.011486, 0.015605, 0.007314, 0.004316, 0.000000, 0.013179, 0.000000, 0.002983, 0.003972, 0.003492, 0.000007, 0.002286, 0.005977, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000740, 0.000000, 0.000000, 0.000000, 0.000000, 0.005708, 0.003559, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004029, 0.000000, 0.004478, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011376, 0.005948, 0.000000, 0.005677, 0.000044, 0.000000, 0.005890, 0.043875, 0.008343, 0.037629, 0.024124, 0.031707, 0.008167, 0.043549, 0.063325, 0.024969, 0.038035, 0.010240, 0.023124, 0.009198, 0.024891, 0.058910, 0.000000, 0.015793, 0.011882, 0.026231, 0.028109, 0.000000, 0.000000, 0.009766, 0.015041, 0.000000, 0.008932, 0.000000, 0.010539, 0.008856, 0.002156, 0.002477, 0.006693, 0.000000, 0.000000, 0.000000, 0.009996, 0.004796, 0.002750, 0.001495, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002531, 0.000000, 0.003765, 0.005151, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005863, 0.005603, 0.000049, 0.011897, 0.010552, 0.006354, 0.005972, 0.008740, 0.017145, 0.013820, 0.008293, 0.028222, 0.039928, 0.031794, 0.036523, 0.017229, 0.027773, 0.043218, 0.009655, 0.010240, 0.067594, 0.049035, 0.013593, 0.008882, 0.012472, 0.045902, 0.000000, 0.000040, 0.021238, 0.010471, 0.027026, 0.012758, 0.013737, 0.000000, 0.000038, 0.000000, 0.008780, 0.007646, 0.006469, 0.004747, 0.006693, 0.002933, 0.000000, 0.000000, 0.000000, 0.000000, 0.001146, 0.004227, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004224, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004021, 0.000000, 0.000000, 0.000000, 0.000000, 0.008241, 0.009426, 0.005603, 0.000000, 0.000000, 0.011134, 0.000000, 0.000000, 0.000066, 0.006875, 0.007367, 0.024693, 0.026277, 0.013015, 0.024508, 0.046082, 0.041479, 0.048288, 0.035744, 0.057137, 0.010349, 0.034233, 0.012007, 0.026987, 0.010138, 0.070563, 0.049565, 0.022286, 0.012359, 0.031935, 0.020982, 0.000050, 0.038157, 0.027381, 0.011546, 0.000000, 0.035934, 0.005269, 0.005553, 0.008087, 0.014660, 0.002231, 0.002933, 0.002983, 0.007945, 0.005690, 0.000000, 0.002747, 0.000000, 0.004696, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005077, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004062, 0.000000, 0.003570, 0.004660, 0.000000, 0.000000, 0.005752, 0.000000, 0.000000, 0.019016, 0.000000, 0.008066, 0.008595, 0.010302, 0.008547, 0.031507, 0.004668, 0.027919, 0.012044, 0.021243, 0.015320, 0.036239, 0.023094, 0.033815, 0.087445, 0.016809, 0.122373, 0.059161, 0.074486, 0.134834, 0.089565, 0.098578, 0.140863, 0.162034, 0.131634, 0.180614, 0.152312, 0.120434, 0.216573, 0.210779, 0.211650, 0.215184, 0.181772, 0.255883, 0.239994, 0.156385, 0.275857, 0.189573, 0.167311, 0.257227, 0.188871, 0.172210, 0.175389, 0.160451, 0.127232, 0.133641, 0.107899, 0.080358, 0.061266, 0.040141, 0.022627, 0.063085, 0.059623, 0.031618, 0.027934, 0.026188, 0.018502, 0.023269, 0.040520, 0.168936, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.051391, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009203, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003450, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005708, 0.000000, 0.000000, 0.003747, 0.003391, 0.000000, 0.000000, 0.003517, 0.012567, 0.004905, 0.009198, 0.015153, 0.004478, 0.009479, 0.015746, 0.012852, 0.022896, 0.028282, 0.025166, 0.033092, 0.047116, 0.034798, 0.037604, 0.026474, 0.069345, 0.048225, 0.058566, 0.068115, 0.105754, 0.043270, 0.062704, 0.084862, 0.054147, 0.144939, 0.110617, 0.168241, 0.150064, 0.172379, 0.166667, 0.181671, 0.202159, 0.285394, 0.255725, 0.215763, 0.225131, 0.247410, 0.223326, 0.278419, 0.151081, 0.261386, 0.255199, 0.273526, 0.240175, 0.205047, 0.166855, 0.165358, 0.109986, 0.145039, 0.140898, 0.084656, 0.079402, 0.089353, 0.078181, 0.055605, 0.037422, 0.027014, 0.164163, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004224, 0.000000, 0.000000, 0.007524, 0.000065, 0.000000, 0.000000, 0.000000, 0.000000, 0.004963, 0.000000, 0.000000, 0.011726, 0.005463, 0.000000, 0.000000, 0.005567, 0.005287, 0.012399, 0.017615, 0.000051, 0.000000, 0.020724, 0.008464, 0.039433, 0.021810, 0.017973, 0.026573, 0.028973, 0.051752, 0.046689, 0.082931, 0.052371, 0.080773, 0.013361, 0.066442, 0.087607, 0.090925, 0.172298, 0.201347, 0.252521, 0.244094, 0.210736, 0.272543, 0.295366, 0.190953, 0.251436, 0.280181, 0.346675, 0.380772, 0.419140, 0.362185, 0.389180, 0.293695, 0.319924, 0.224842, 0.247649, 0.257386, 0.202974, 0.127466, 0.139062, 0.081544, 0.160092, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000051, 0.010240, 0.000000, 0.011943, 0.000000, 0.011180, 0.000046, 0.000000, 0.012070, 0.000000, 0.021238, 0.010471, 0.000000, 0.000000, 0.027381, 0.000000, 0.031096, 0.023956, 0.043123, 0.117441, 0.138004, 0.219816, 0.232156, 0.225530, 0.201347, 0.221694, 0.166228, 0.200730, 0.159671, 0.135526, 0.108013, 0.067535, 0.168936, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005948, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007398, 0.033944, 0.047086, 0.078103, 0.120341, 0.117968, 0.182764, 0.174599, 0.158227, 0.135013, 0.103104, 0.131538, 0.067533, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001755, 0.000000, 0.000000, 0.009910, 0.022314, 0.046470, 0.045987, 0.079474, 0.104760, 0.090785, 0.104791, 0.100117, 0.098620, 0.108053, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002937, 0.015286, 0.027810, 0.055870, 0.043154, 0.086785, 0.080690, 0.051657, 0.081040, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000004, 0.000000, 0.000000, 0.020950, 0.023969, 0.116419, 0.234597, 0.206683, 0.283641, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001742, 0.062759, 0.103364, 0.135067, 0.168936, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.042398, 0.040520, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.027013, 0.168936, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/dis_nutau_bkg.txt <==
energy(#dis_nutau_bkg)<
@energy =
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001480, 0.000000, 0.000000, 0.000000, 0.000000, 0.001056, 0.000000, 0.000000, 0.001513, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001225, 0.001182, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002311, 0.001731, 0.002528, 0.001290, 0.000000, 0.003478, 0.002560, 0.001188, 0.001410, 0.003294, 0.000000, 0.000000, 0.005582, 0.009053, 0.000000, 0.000000, 0.004399, 0.000000, 0.000000, 0.000000, 0.000000, 0.006068, 0.003384, 0.002677, 0.002388, 0.000000, 0.002488, 0.002889, 0.004326, 0.000000, 0.002534, 0.002302, 0.002598, 0.000000, 0.000000, 0.000000, 0.002727, 0.002909, 0.002265, 0.005094, 0.001889, 0.001946, 0.000000, 0.000000, 0.000000, 0.000000, 0.002266, 0.001913, 0.000000, 0.002330, 0.002112, 0.000000, 0.000202, 0.000617, 0.000000, 0.000407, 0.000000, 0.000414, 0.000000, 0.000266, 0.000000, 0.000000, 0.000050, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.030216, 0.011695, 0.009987, 0.002696, 0.003765, 0.006460, 0.002012, 0.008110, 0.010324, 0.005447, 0.006548, 0.002375, 0.004420, 0.005544, 0.002829, 0.003406, 0.006379, 0.010457, 0.007128, 0.003757, 0.003105, 0.003417, 0.009141, 0.005731, 0.006629, 0.008654, 0.003031, 0.002924, 0.005715, 0.000000, 0.002928, 0.003681, 0.000000, 0.000000, 0.006332, 0.003238, 0.006383, 0.003189, 0.000000, 0.000000, 0.002094, 0.000000, 0.003334, 0.000000, 0.002371, 0.000000, 0.000000, 0.002316, 0.000000, 0.000000, 0.002440, 0.002115, 0.000000, 0.001428, 0.000681, 0.001003, 0.000482, 0.001298, 0.000916, 0.000958, 0.000320, 0.000384, 0.000000, 0.000250, 0.000165, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.109285, 0.030216, 0.007604, 0.011216, 0.017767, 0.012574, 0.006426, 0.012074, 0.009077, 0.016782, 0.010275, 0.007330, 0.013528, 0.006853, 0.007342, 0.000000, 0.000000, 0.002926, 0.006233, 0.000412, 0.003186, 0.003897, 0.007130, 0.004284, 0.009268, 0.010488, 0.003573, 0.003781, 0.009484, 0.002540, 0.000000, 0.000000, 0.003109, 0.000000, 0.003283, 0.009947, 0.000000, 0.008316, 0.002924, 0.001251, 0.000000, 0.002283, 0.000000, 0.001265, 0.000000, 0.002634, 0.000000, 0.001894, 0.003024, 0.000000, 0.004343, 0.000000, 0.000000, 0.002115, 0.002089, 0.000995, 0.001348, 0.000998, 0.000684, 0.000716, 0.001521, 0.000000, 0.000959, 0.000306, 0.000252, 0.000100, 0.000090, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.166667, 0.201723, 0.076923, 0.054643, 0.015108, 0.021834, 0.016708, 0.020718, 0.026463, 0.013632, 0.018267, 0.014291, 0.014211, 0.010702, 0.013562, 0.017304, 0.007617, 0.006011, 0.009299, 0.011544, 0.014095, 0.010594, 0.018167, 0.007110, 0.007246, 0.011624, 0.006768, 0.002587, 0.002698, 0.006606, 0.006536, 0.000000, 0.003412, 0.011247, 0.000000, 0.002953, 0.002633, 0.005698, 0.000000, 0.007892, 0.012448, 0.003025, 0.000000, 0.000000, 0.004108, 0.006686, 0.007060, 0.000000, 0.002547, 0.002137, 0.004413, 0.002620, 0.003575, 0.000000, 0.000000, 0.000573, 0.000959, 0.002579, 0.001836, 0.001823, 0.001886, 0.001250, 0.000710, 0.000186, 0.000624, 0.001165, 0.000368, 0.000580, 0.000099, 0.000000, 0.000393, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.166667, 0.000000, 0.000000, 0.054643, 0.033101, 0.016058, 0.041400, 0.015041, 0.020411, 0.027153, 0.016755, 0.009302, 0.017890, 0.015987, 0.006926, 0.008945, 0.013130, 0.005791, 0.006797, 0.009161, 0.007212, 0.006767, 0.009835, 0.013818, 0.011336, 0.002840, 0.010839, 0.006273, 0.007388, 0.021035, 0.006300, 0.006317, 0.012109, 0.003823, 0.008385, 0.002944, 0.000000, 0.003177, 0.002917, 0.003306, 0.002866, 0.002765, 0.002909, 0.000000, 0.002188, 0.009595, 0.005190, 0.005011, 0.002186, 0.000000, 0.003066, 0.000000, 0.007076, 0.003259, 0.002192, 0.007147, 0.004311, 0.001987, 0.001884, 0.000785, 0.001952, 0.001122, 0.001589, 0.000943, 0.001293, 0.000440, 0.000916, 0.000483, 0.000154, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.076923, 0.000000, 0.015108, 0.021830, 0.038167, 0.032446, 0.026632, 0.020008, 0.031054, 0.014878, 0.020707, 0.015696, 0.009647, 0.010329, 0.006449, 0.007285, 0.009383, 0.013197, 0.020285, 0.018148, 0.028614, 0.014339, 0.020540, 0.017439, 0.000000, 0.006464, 0.000000, 0.008381, 0.002966, 0.016438, 0.016169, 0.004580, 0.010673, 0.010337, 0.009303, 0.016941, 0.003358, 0.011255, 0.005623, 0.002616, 0.000000, 0.007880, 0.000000, 0.001809, 0.002615, 0.002727, 0.002197, 0.005216, 0.002426, 0.007499, 0.014338, 0.002185, 0.004962, 0.002185, 0.003862, 0.001869, 0.001667, 0.000691, 0.001458, 0.002172, 0.001780, 0.000000, 0.000296, 0.000342, 0.000776, 0.000757, 0.000131, 0.000000, 0.000387, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.500000, 0.000000, 0.000000, 0.000000, 0.000000, 0.054643, 0.016560, 0.039959, 0.021087, 0.036351, 0.022478, 0.011642, 0.022721, 0.024567, 0.021252, 0.026098, 0.015668, 0.009972, 0.016482, 0.020300, 0.012880, 0.018934, 0.010087, 0.010539, 0.007837, 0.007639, 0.008859, 0.007580, 0.017117, 0.009475, 0.006473, 0.005428, 0.010837, 0.005539, 0.009895, 0.015210, 0.022430, 0.012737, 0.008164, 0.000300, 0.013489, 0.002758, 0.013215, 0.005844, 0.006581, 0.005206, 0.003760, 0.002363, 0.009351, 0.010620, 0.010779, 0.015587, 0.002535, 0.002747, 0.006579, 0.009859, 0.000000, 0.002684, 0.003283, 0.002797, 0.002832, 0.001638, 0.001392, 0.001015, 0.001258, 0.000449, 0.001074, 0.000504, 0.000000, 0.000553, 0.000045, 0.000191, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.054643, 0.032053, 0.046713, 0.046265, 0.037755, 0.027725, 0.027990, 0.022915, 0.036558, 0.036327, 0.025428, 0.016615, 0.017908, 0.006634, 0.036245, 0.016181, 0.023853, 0.006129, 0.019808, 0.019114, 0.003894, 0.016814, 0.010075, 0.006285, 0.015087, 0.004139, 0.008873, 0.014253, 0.025638, 0.013150, 0.017351, 0.005169, 0.005809, 0.008813, 0.011636, 0.003796, 0.006328, 0.018048, 0.003218, 0.005515, 0.005739, 0.004913, 0.000000, 0.010918, 0.001887, 0.004568, 0.008624, 0.002129, 0.002883, 0.002518, 0.003854, 0.002512, 0.006706, 0.008917, 0.002718, 0.002160, 0.002389, 0.002273, 0.001276, 0.001454, 0.000634, 0.001085, 0.000766, 0.000890, 0.000698, 0.000216, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.094795, 0.055008, 0.030179, 0.038950, 0.027116, 0.023040, 0.027260, 0.024783, 0.015695, 0.030457, 0.048366, 0.028114, 0.025379, 0.016105, 0.028784, 0.018256, 0.023375, 0.016272, 0.021527, 0.006142, 0.012700, 0.007622, 0.014201, 0.003852, 0.014019, 0.020662, 0.008858, 0.005523, 0.006665, 0.004112, 0.012677, 0.003896, 0.013565, 0.011077, 0.016861, 0.012390, 0.008448, 0.009908, 0.008682, 0.010117, 0.010175, 0.010362, 0.002692, 0.004962, 0.007743, 0.007604, 0.002329, 0.007442, 0.002096, 0.011758, 0.002106, 0.004238, 0.002403, 0.003915, 0.004475, 0.004627, 0.001958, 0.000617, 0.001365, 0.000718, 0.001727, 0.000354, 0.001244, 0.000272, 0.000200, 0.000559, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.166667, 0.000000, 0.076923, 0.112572, 0.030216, 0.034817, 0.038393, 0.030260, 0.028758, 0.036604, 0.033866, 0.025859, 0.035139, 0.024539, 0.020850, 0.020440, 0.018851, 0.018770, 0.013246, 0.014377, 0.009314, 0.003015, 0.022385, 0.009679, 0.037598, 0.024754, 0.016439, 0.011070, 0.009106, 0.008657, 0.009279, 0.014237, 0.013043, 0.012272, 0.014379, 0.002969, 0.009457, 0.012979, 0.015204, 0.005761, 0.002632, 0.005400, 0.008191, 0.015152, 0.010153, 0.008306, 0.010807, 0.007310, 0.003509, 0.003821, 0.007344, 0.008101, 0.010472, 0.002151, 0.000000, 0.008350, 0.005473, 0.002719, 0.003708, 0.002810, 0.001924, 0.001986, 0.001487, 0.000753, 0.000944, 0.000396, 0.001161, 0.000410, 0.000070, 0.000298, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.166667, 0.201723, 0.000000, 0.000000, 0.077442, 0.047344, 0.055743, 0.040206, 0.029339, 0.030321, 0.024979, 0.032703, 0.035097, 0.018092, 0.031525, 0.012601, 0.028727, 0.010550, 0.015630, 0.029692, 0.022637, 0.020783, 0.024360, 0.010313, 0.019652, 0.004372, 0.016150, 0.011243, 0.016647, 0.015619, 0.006521, 0.008814, 0.025747, 0.007617, 0.019492, 0.010675, 0.013397, 0.006328, 0.002936, 0.002896, 0.008674, 0.003168, 0.010884, 0.003532, 0.008951, 0.007776, 0.008266, 0.010212, 0.004287, 0.005233, 0.015823, 0.004823, 0.009114, 0.002612, 0.003622, 0.000000, 0.007182, 0.004950, 0.004680, 0.001714, 0.002587, 0.001749, 0.001606, 0.001815, 0.000668, 0.002469, 0.001228, 0.000452, 0.000396, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.044521, 0.029346, 0.037771, 0.041372, 0.035770, 0.039055, 0.046997, 0.038610, 0.032461, 0.028739, 0.039247, 0.023077, 0.015686, 0.036265, 0.013549, 0.018088, 0.023835, 0.024733, 0.016816, 0.027575, 0.025758, 0.006716, 0.012096, 0.012132, 0.016296, 0.017278, 0.009722, 0.015699, 0.017037, 0.022069, 0.009108, 0.018415, 0.008479, 0.004035, 0.008910, 0.019424, 0.012908, 0.010452, 0.011265, 0.004721, 0.008434, 0.018233, 0.007363, 0.008963, 0.006427, 0.004642, 0.007408, 0.010515, 0.006351, 0.000000, 0.004933, 0.007392, 0.003429, 0.004636, 0.005427, 0.002794, 0.003035, 0.001786, 0.001204, 0.000472, 0.001259, 0.000745, 0.000774, 0.000570, 0.000294, 0.000291, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.076923, 0.000000, 0.030216, 0.024489, 0.066012, 0.051090, 0.034313, 0.027067, 0.043837, 0.040413, 0.032634, 0.030004, 0.033614, 0.027968, 0.035059, 0.037884, 0.036686, 0.045781, 0.020984, 0.023167, 0.021183, 0.021161, 0.028896, 0.000000, 0.013864, 0.026192, 0.023436, 0.010986, 0.009667, 0.017777, 0.016967, 0.008015, 0.011859, 0.003985, 0.015425, 0.009412, 0.013435, 0.006527, 0.016852, 0.002681, 0.008029, 0.009267, 0.008899, 0.012267, 0.008665, 0.011490, 0.006739, 0.012544, 0.006901, 0.005539, 0.002711, 0.008021, 0.002055, 0.004377, 0.008029, 0.005048, 0.005700, 0.003318, 0.002440, 0.002595, 0.002103, 0.003062, 0.001320, 0.000868, 0.000417, 0.000578, 0.000185, 0.000438, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.076923, 0.167214, 0.063557, 0.045091, 0.033751, 0.043633, 0.055108, 0.040331, 0.041542, 0.033034, 0.023362, 0.032015, 0.025522, 0.044148, 0.017878, 0.030137, 0.026711, 0.026296, 0.017487, 0.030184, 0.016212, 0.030671, 0.022325, 0.015282, 0.030328, 0.017690, 0.031787, 0.017722, 0.005993, 0.015402, 0.016780, 0.016125, 0.012698, 0.010671, 0.010903, 0.019431, 0.014852, 0.002959, 0.011987, 0.002683, 0.009503, 0.008958, 0.011332, 0.019309, 0.008119, 0.012442, 0.011582, 0.012311, 0.017115, 0.007396, 0.013040, 0.003073, 0.007720, 0.009223, 0.006028, 0.006456, 0.005373, 0.005063, 0.003080, 0.002165, 0.000368, 0.001521, 0.001656, 0.001416, 0.001236, 0.000989, 0.000642, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.500000, 1.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.045325, 0.055617, 0.063493, 0.041918, 0.044564, 0.034510, 0.051844, 0.028573, 0.036347, 0.038867, 0.041159, 0.025633, 0.024476, 0.029348, 0.030839, 0.023467, 0.015692, 0.020715, 0.032882, 0.036216, 0.019637, 0.027673, 0.009323, 0.033694, 0.020408, 0.012137, 0.021261, 0.008287, 0.013644, 0.010694, 0.021237, 0.009423, 0.010881, 0.023653, 0.002964, 0.002872, 0.014780, 0.014325, 0.014194, 0.011652, 0.014544, 0.011752, 0.007646, 0.014458, 0.004950, 0.005393, 0.002648, 0.017159, 0.000000, 0.012802, 0.004714, 0.001664, 0.002604, 0.005751, 0.003984, 0.004459, 0.003725, 0.001510, 0.003106, 0.001540, 0.002602, 0.000825, 0.002280, 0.000442, 0.000267, 0.000000, 0.000000, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.201723, 0.076923, 0.112572, 0.032152, 0.032110, 0.043068, 0.052223, 0.065068, 0.031657, 0.028701, 0.030854, 0.054035, 0.040823, 0.033267, 0.035252, 0.030595, 0.028694, 0.035725, 0.034988, 0.028201, 0.031235, 0.040218, 0.012579, 0.003027, 0.015799, 0.025381, 0.018270, 0.028591, 0.012010, 0.027589, 0.006021, 0.015691, 0.018338, 0.030883, 0.022037, 0.017212, 0.014179, 0.017583, 0.019891, 0.009189, 0.006962, 0.012894, 0.015242, 0.013358, 0.008880, 0.011620, 0.020734, 0.006957, 0.005076, 0.011473, 0.003680, 0.009934, 0.010532, 0.004364, 0.010222, 0.005623, 0.006791, 0.004463, 0.003234, 0.003196, 0.002318, 0.002317, 0.000874, 0.000722, 0.001824, 0.001100, 0.001050, 0.000340, 0.000417, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.076923, 0.000000, 0.047105, 0.055443, 0.038429, 0.033539, 0.047477, 0.046106, 0.033735, 0.030492, 0.034498, 0.043275, 0.044143, 0.045534, 0.037731, 0.024847, 0.040708, 0.039657, 0.037265, 0.019686, 0.025145, 0.029809, 0.026447, 0.021295, 0.015475, 0.012045, 0.016896, 0.025537, 0.006756, 0.017219, 0.009722, 0.011718, 0.011136, 0.003110, 0.012041, 0.006059, 0.006356, 0.023344, 0.009471, 0.019846, 0.013563, 0.011516, 0.010104, 0.019561, 0.015952, 0.005232, 0.003491, 0.007320, 0.008525, 0.014512, 0.011677, 0.013402, 0.007390, 0.008065, 0.004108, 0.005553, 0.005553, 0.002236, 0.005010, 0.004651, 0.001649, 0.002432, 0.001853, 0.001249, 0.001647, 0.001068, 0.000559, 0.000090, 0.000387, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.076923, 0.000000, 0.015108, 0.049074, 0.041358, 0.056237, 0.047633, 0.053335, 0.023348, 0.037257, 0.037769, 0.049381, 0.045589, 0.040196, 0.030730, 0.054330, 0.031625, 0.019730, 0.028287, 0.009159, 0.043292, 0.035639, 0.033584, 0.013022, 0.023146, 0.024211, 0.018383, 0.011830, 0.013392, 0.007954, 0.006744, 0.012920, 0.022977, 0.014971, 0.007399, 0.031581, 0.019788, 0.014187, 0.002703, 0.017673, 0.008036, 0.014267, 0.010008, 0.007285, 0.015935, 0.016906, 0.015171, 0.017069, 0.007242, 0.016834, 0.009271, 0.000000, 0.010481, 0.007501, 0.005676, 0.006801, 0.006356, 0.003039, 0.002579, 0.002366, 0.002516, 0.001329, 0.002110, 0.001144, 0.000807, 0.001537, 0.000413, 0.000000, 0.000166, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.333333, 0.000000, 0.076923, 0.054643, 0.050685, 0.056646, 0.047361, 0.024711, 0.029808, 0.041628, 0.046550, 0.051612, 0.029944, 0.041400, 0.033179, 0.027531, 0.044756, 0.021211, 0.029691, 0.029966, 0.035008, 0.014575, 0.017870, 0.028621, 0.010037, 0.013788, 0.035331, 0.022396, 0.018033, 0.013971, 0.015138, 0.023844, 0.015724, 0.020532, 0.027581, 0.026306, 0.018570, 0.011299, 0.027133, 0.022819, 0.017064, 0.005295, 0.019682, 0.013348, 0.016050, 0.007060, 0.013725, 0.016543, 0.007255, 0.005320, 0.007760, 0.002355, 0.015118, 0.010012, 0.009271, 0.002403, 0.012585, 0.006913, 0.005004, 0.004198, 0.004341, 0.003692, 0.001673, 0.001457, 0.001217, 0.002692, 0.000994, 0.000949, 0.000408, 0.000000, 0.000000, 0.000000, 0.001676, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.076923, 0.054643, 0.032107, 0.058164, 0.032475, 0.044915, 0.045618, 0.049172, 0.045347, 0.032827, 0.036358, 0.036193, 0.042459, 0.027841, 0.027587, 0.037863, 0.019560, 0.023727, 0.032658, 0.032261, 0.021286, 0.018933, 0.025574, 0.021304, 0.023601, 0.015169, 0.017033, 0.032524, 0.015379, 0.025137, 0.015595, 0.014658, 0.017251, 0.037233, 0.020884, 0.019123, 0.013389, 0.019437, 0.018997, 0.015778, 0.004243, 0.011628, 0.011400, 0.011474, 0.008836, 0.014535, 0.005504, 0.000000, 0.009691, 0.009322, 0.013276, 0.015318, 0.002308, 0.005596, 0.005392, 0.007540, 0.007448, 0.004827, 0.002277, 0.003153, 0.002240, 0.003616, 0.000152, 0.002131, 0.002096, 0.001222, 0.000299, 0.000507, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.054643, 0.031279, 0.032146, 0.026046, 0.037735, 0.038014, 0.048885, 0.041482, 0.044153, 0.025598, 0.050557, 0.041917, 0.038353, 0.018020, 0.028806, 0.021216, 0.022960, 0.034456, 0.032739, 0.016688, 0.030937, 0.020415, 0.028544, 0.028490, 0.029221, 0.027151, 0.028703, 0.033807, 0.032106, 0.020384, 0.010902, 0.009066, 0.030384, 0.033427, 0.031427, 0.018612, 0.015436, 0.009222, 0.008485, 0.021182, 0.013503, 0.006215, 0.024935, 0.009415, 0.009336, 0.018390, 0.009583, 0.008964, 0.014414, 0.002130, 0.010463, 0.009604, 0.006960, 0.015004, 0.008552, 0.006715, 0.006818, 0.005346, 0.004333, 0.001392, 0.002844, 0.001266, 0.002086, 0.002141, 0.001271, 0.000333, 0.000174, 0.000722, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.031449, 0.017936, 0.030029, 0.038211, 0.052900, 0.059263, 0.033375, 0.053532, 0.051656, 0.023004, 0.034454, 0.045772, 0.037578, 0.047220, 0.022397, 0.027100, 0.013068, 0.016926, 0.019935, 0.027679, 0.023084, 0.025210, 0.026358, 0.010956, 0.015980, 0.013896, 0.019351, 0.018646, 0.024168, 0.017979, 0.012432, 0.019053, 0.017705, 0.014751, 0.005603, 0.009993, 0.006334, 0.017865, 0.011361, 0.009108, 0.018331, 0.015070, 0.013859, 0.006968, 0.010785, 0.021367, 0.006800, 0.005814, 0.013448, 0.019756, 0.011896, 0.004461, 0.007534, 0.006066, 0.006633, 0.004778, 0.005300, 0.004853, 0.002851, 0.003284, 0.001916, 0.001655, 0.001380, 0.001361, 0.000491, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.015108, 0.025546, 0.035643, 0.042223, 0.026448, 0.031318, 0.031684, 0.042566, 0.028472, 0.030675, 0.023985, 0.040798, 0.033138, 0.040676, 0.024673, 0.036526, 0.037958, 0.029635, 0.009375, 0.033100, 0.016479, 0.020426, 0.025174, 0.026833, 0.022246, 0.012682, 0.015745, 0.009356, 0.024672, 0.014348, 0.027661, 0.017954, 0.013519, 0.012257, 0.016582, 0.011585, 0.021038, 0.020514, 0.009570, 0.015744, 0.016183, 0.009054, 0.013228, 0.002283, 0.013036, 0.016320, 0.016073, 0.007578, 0.024712, 0.011769, 0.005011, 0.014199, 0.006082, 0.006732, 0.008003, 0.004592, 0.004241, 0.001621, 0.004026, 0.002983, 0.001248, 0.003448, 0.002479, 0.001305, 0.000485, 0.000498, 0.000171, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.076923, 0.000000, 0.000000, 0.034815, 0.031455, 0.034928, 0.031494, 0.026785, 0.041755, 0.030012, 0.051287, 0.036030, 0.027020, 0.029677, 0.040795, 0.032170, 0.046985, 0.027507, 0.028418, 0.028483, 0.023309, 0.024312, 0.032228, 0.013734, 0.028809, 0.023890, 0.020859, 0.033659, 0.029574, 0.019471, 0.016087, 0.013021, 0.020697, 0.041571, 0.013014, 0.020952, 0.023132, 0.008743, 0.015228, 0.008769, 0.012626, 0.022242, 0.013041, 0.017998, 0.013185, 0.021743, 0.007671, 0.003826, 0.016247, 0.006408, 0.018067, 0.011752, 0.013731, 0.009991, 0.018190, 0.007725, 0.007057, 0.005062, 0.004560, 0.004137, 0.003157, 0.003077, 0.002644, 0.003285, 0.003007, 0.001200, 0.000374, 0.000382, 0.000353, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.193107, 0.000000, 0.000000, 0.047259, 0.042235, 0.024937, 0.030560, 0.026443, 0.034352, 0.027784, 0.042488, 0.033940, 0.022726, 0.027597, 0.025553, 0.051335, 0.030151, 0.022951, 0.048669, 0.024818, 0.035880, 0.026505, 0.025938, 0.038500, 0.022529, 0.045430, 0.033032, 0.025020, 0.029543, 0.029820, 0.023979, 0.013281, 0.023485, 0.022221, 0.018346, 0.003760, 0.017747, 0.023335, 0.024357, 0.024702, 0.005663, 0.021736, 0.014530, 0.014000, 0.008741, 0.011454, 0.011173, 0.007058, 0.012425, 0.009040, 0.006807, 0.000000, 0.009270, 0.020940, 0.009653, 0.007058, 0.009519, 0.007193, 0.007402, 0.003982, 0.002596, 0.002800, 0.002792, 0.001985, 0.003138, 0.001234, 0.001486, 0.000145, 0.000715, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.033555, 0.031232, 0.018226, 0.032886, 0.033909, 0.032758, 0.035206, 0.029480, 0.032110, 0.027805, 0.035964, 0.035725, 0.062723, 0.032084, 0.037138, 0.031097, 0.035375, 0.026009, 0.029066, 0.026631, 0.025570, 0.020448, 0.013309, 0.032404, 0.029141, 0.029090, 0.029215, 0.037235, 0.015448, 0.024459, 0.020324, 0.023687, 0.016681, 0.022718, 0.018907, 0.009143, 0.019582, 0.019898, 0.012804, 0.022922, 0.021140, 0.010276, 0.009845, 0.008242, 0.018832, 0.023515, 0.008125, 0.016875, 0.006746, 0.009212, 0.002239, 0.008023, 0.007237, 0.012163, 0.007174, 0.006554, 0.005066, 0.004205, 0.003862, 0.003591, 0.003205, 0.001219, 0.002349, 0.001319, 0.000449, 0.000208, 0.000000, 0.000329, 0.001854, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.030216, 0.017734, 0.015079, 0.025710, 0.028533, 0.032922, 0.029949, 0.025907, 0.023377, 0.024893, 0.024047, 0.022620, 0.014985, 0.026829, 0.036141, 0.025103, 0.035319, 0.031793, 0.016116, 0.018792, 0.027469, 0.017111, 0.034033, 0.020659, 0.031589, 0.025677, 0.021610, 0.010044, 0.022290, 0.037622, 0.032597, 0.020442, 0.008175, 0.023957, 0.018262, 0.010775, 0.014580, 0.010444, 0.014887, 0.008279, 0.022743, 0.016199, 0.012364, 0.020719, 0.019151, 0.025939, 0.009870, 0.015229, 0.004642, 0.010635, 0.025700, 0.005493, 0.006293, 0.009168, 0.005860, 0.007063, 0.005203, 0.004437, 0.002702, 0.002430, 0.003134, 0.003126, 0.001629, 0.001162, 0.000575, 0.000726, 0.000553, 0.000637, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.076923, 0.000000, 0.045325, 0.022677, 0.038377, 0.012812, 0.024581, 0.034935, 0.021894, 0.029682, 0.027437, 0.029471, 0.029658, 0.046641, 0.025351, 0.028016, 0.028296, 0.033125, 0.033244, 0.014756, 0.023062, 0.032545, 0.021372, 0.021209, 0.015098, 0.039329, 0.014722, 0.024550, 0.021917, 0.013962, 0.019714, 0.036603, 0.021356, 0.006285, 0.011442, 0.012662, 0.035975, 0.020595, 0.035173, 0.010499, 0.039412, 0.010107, 0.012746, 0.020228, 0.020380, 0.014120, 0.014688, 0.015840, 0.023579, 0.003683, 0.012024, 0.016308, 0.008320, 0.016172, 0.006749, 0.008066, 0.008293, 0.004827, 0.004381, 0.007257, 0.002631, 0.002863, 0.001225, 0.001056, 0.001578, 0.001529, 0.000586, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.201723, 0.000000, 0.057929, 0.030216, 0.014939, 0.021551, 0.017853, 0.015237, 0.014815, 0.032507, 0.034905, 0.027946, 0.026139, 0.022184, 0.019925, 0.036330, 0.028712, 0.032491, 0.025694, 0.026138, 0.043539, 0.048505, 0.042791, 0.041945, 0.036471, 0.035065, 0.033186, 0.024436, 0.008003, 0.023806, 0.013954, 0.029391, 0.015203, 0.019861, 0.019413, 0.033136, 0.021273, 0.032567, 0.005796, 0.019873, 0.024927, 0.022807, 0.011432, 0.019765, 0.016984, 0.020381, 0.016335, 0.005707, 0.016630, 0.008583, 0.025662, 0.013845, 0.008475, 0.009180, 0.015282, 0.017425, 0.011616, 0.009501, 0.005495, 0.006160, 0.003786, 0.003573, 0.001310, 0.003553, 0.001814, 0.001987, 0.001331, 0.000924, 0.000000, 0.000760, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.076923, 0.000000, 0.000000, 0.015440, 0.006544, 0.012730, 0.012693, 0.021552, 0.022668, 0.014457, 0.024530, 0.029998, 0.029428, 0.027056, 0.027584, 0.020519, 0.035746, 0.010908, 0.019230, 0.016572, 0.014004, 0.041255, 0.013596, 0.017235, 0.026465, 0.032676, 0.015301, 0.019255, 0.012556, 0.034880, 0.034771, 0.035099, 0.026133, 0.010761, 0.023331, 0.025694, 0.019858, 0.022946, 0.010605, 0.010567, 0.023847, 0.031575, 0.014371, 0.019034, 0.019427, 0.013961, 0.012056, 0.019218, 0.006255, 0.004012, 0.006455, 0.010170, 0.017705, 0.005370, 0.012737, 0.009522, 0.008817, 0.007898, 0.007825, 0.005234, 0.003791, 0.003213, 0.004163, 0.004435, 0.001611, 0.001610, 0.000724, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002357, 0.006763, 0.011224, 0.014297, 0.021770, 0.013793, 0.023823, 0.022156, 0.025884, 0.025396, 0.029790, 0.039235, 0.023186, 0.027538, 0.035583, 0.025972, 0.039187, 0.024056, 0.012776, 0.026289, 0.039063, 0.011532, 0.036831, 0.012224, 0.015283, 0.043887, 0.023598, 0.029663, 0.020071, 0.021075, 0.021916, 0.018222, 0.014128, 0.025651, 0.026013, 0.026911, 0.020651, 0.013249, 0.008847, 0.010765, 0.024673, 0.011019, 0.014679, 0.025322, 0.010769, 0.008067, 0.015401, 0.027636, 0.020526, 0.006164, 0.010162, 0.018001, 0.012773, 0.010034, 0.009041, 0.004849, 0.005227, 0.004683, 0.004340, 0.003565, 0.003090, 0.003805, 0.001690, 0.000606, 0.000192, 0.001133, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.057929, 0.000000, 0.009342, 0.006499, 0.009879, 0.007276, 0.021760, 0.023064, 0.019627, 0.012643, 0.023345, 0.017514, 0.024413, 0.030615, 0.016103, 0.023887, 0.013794, 0.019213, 0.027907, 0.023664, 0.026165, 0.012569, 0.036980, 0.026539, 0.016779, 0.041314, 0.011318, 0.027778, 0.043318, 0.015505, 0.018568, 0.019204, 0.031617, 0.024684, 0.022452, 0.026073, 0.012431, 0.008058, 0.025686, 0.020469, 0.021206, 0.016757, 0.013367, 0.017553, 0.026454, 0.012696, 0.004931, 0.016783, 0.003619, 0.011503, 0.004454, 0.015509, 0.015441, 0.007854, 0.011805, 0.008852, 0.009681, 0.005522, 0.003992, 0.004651, 0.002889, 0.002500, 0.004116, 0.001591, 0.001349, 0.000701, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005204, 0.008078, 0.007130, 0.015498, 0.010444, 0.008602, 0.013515, 0.011138, 0.015272, 0.026568, 0.021962, 0.010963, 0.032916, 0.013165, 0.021925, 0.015059, 0.032304, 0.030011, 0.034539, 0.028986, 0.047646, 0.014574, 0.021394, 0.013787, 0.005735, 0.025758, 0.019971, 0.025707, 0.022394, 0.018112, 0.028370, 0.030170, 0.020735, 0.006402, 0.027209, 0.010088, 0.007975, 0.034562, 0.021915, 0.027492, 0.038007, 0.019266, 0.003359, 0.025503, 0.020578, 0.013830, 0.007816, 0.012238, 0.009913, 0.014019, 0.016677, 0.030467, 0.010840, 0.010682, 0.008983, 0.007068, 0.004819, 0.004293, 0.003674, 0.004433, 0.005166, 0.006168, 0.001654, 0.000985, 0.000596, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009904, 0.003254, 0.006729, 0.006493, 0.010536, 0.008775, 0.014837, 0.013055, 0.016035, 0.010560, 0.007797, 0.032104, 0.019575, 0.036658, 0.029453, 0.027838, 0.024381, 0.016142, 0.047935, 0.015319, 0.037562, 0.034813, 0.012187, 0.038040, 0.023330, 0.042623, 0.029659, 0.009315, 0.019349, 0.024596, 0.030362, 0.029740, 0.042940, 0.026161, 0.027243, 0.025390, 0.016475, 0.033444, 0.022956, 0.003946, 0.013069, 0.012894, 0.021443, 0.022260, 0.011499, 0.026689, 0.021394, 0.012299, 0.021798, 0.008815, 0.021089, 0.015802, 0.012709, 0.008258, 0.010155, 0.008738, 0.005979, 0.003282, 0.004452, 0.002586, 0.001794, 0.001537, 0.002011, 0.000803, 0.000379, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001601, 0.001419, 0.007651, 0.011540, 0.012575, 0.010439, 0.006564, 0.018482, 0.013708, 0.023765, 0.009326, 0.010953, 0.019298, 0.021738, 0.032849, 0.013244, 0.017786, 0.030108, 0.041835, 0.050884, 0.028685, 0.035013, 0.039669, 0.033883, 0.015867, 0.014442, 0.015890, 0.027029, 0.017950, 0.026166, 0.018691, 0.018213, 0.012144, 0.018616, 0.026976, 0.035377, 0.025958, 0.016326, 0.026311, 0.012884, 0.014884, 0.010650, 0.021715, 0.022372, 0.024630, 0.010117, 0.017052, 0.017022, 0.017511, 0.024729, 0.018744, 0.015315, 0.012639, 0.010073, 0.008335, 0.009165, 0.007526, 0.006233, 0.002517, 0.001794, 0.001661, 0.002043, 0.001117, 0.000090, 0.000430, 0.000329, 0.001854, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003194, 0.002894, 0.009076, 0.001344, 0.003989, 0.008213, 0.010557, 0.014965, 0.015774, 0.014401, 0.017489, 0.022076, 0.015920, 0.011828, 0.029354, 0.052967, 0.016538, 0.035536, 0.022089, 0.052949, 0.009762, 0.027123, 0.025006, 0.037412, 0.026953, 0.019261, 0.022821, 0.020852, 0.018177, 0.009809, 0.025517, 0.008682, 0.033886, 0.016598, 0.012007, 0.007501, 0.021777, 0.008848, 0.033165, 0.015933, 0.005645, 0.014175, 0.021856, 0.018217, 0.028751, 0.020099, 0.007706, 0.010313, 0.026680, 0.020358, 0.005944, 0.011148, 0.009432, 0.009316, 0.008140, 0.006936, 0.006504, 0.002292, 0.003807, 0.004169, 0.004817, 0.002189, 0.001047, 0.000583, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001509, 0.004158, 0.002471, 0.001334, 0.004845, 0.008249, 0.008864, 0.010455, 0.010459, 0.024499, 0.006343, 0.005531, 0.039504, 0.015485, 0.033238, 0.033289, 0.018633, 0.019381, 0.028360, 0.041476, 0.015948, 0.023643, 0.018899, 0.023908, 0.020811, 0.019639, 0.021807, 0.035753, 0.026252, 0.023087, 0.031154, 0.014458, 0.017446, 0.024058, 0.026968, 0.014767, 0.010743, 0.026279, 0.011506, 0.024774, 0.014902, 0.019322, 0.012907, 0.017954, 0.016851, 0.016064, 0.005814, 0.030336, 0.023401, 0.018564, 0.021201, 0.015851, 0.008766, 0.008801, 0.006863, 0.005296, 0.005689, 0.007086, 0.006038, 0.005617, 0.001817, 0.001984, 0.000296, 0.000417, 0.000773, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002475, 0.004939, 0.006355, 0.002735, 0.005697, 0.013936, 0.012965, 0.000000, 0.016345, 0.009808, 0.010304, 0.017214, 0.003592, 0.015005, 0.024030, 0.024004, 0.006266, 0.024791, 0.035877, 0.031165, 0.026244, 0.032181, 0.022990, 0.030232, 0.022253, 0.020795, 0.027505, 0.037933, 0.032058, 0.022111, 0.020103, 0.024394, 0.017489, 0.018088, 0.017820, 0.013956, 0.021252, 0.016253, 0.020824, 0.013126, 0.029167, 0.016534, 0.009765, 0.017773, 0.013279, 0.025261, 0.013907, 0.014765, 0.013160, 0.016168, 0.010549, 0.007068, 0.008130, 0.005291, 0.005522, 0.003533, 0.004955, 0.004691, 0.003091, 0.001816, 0.000994, 0.000381, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003672, 0.001370, 0.002648, 0.006288, 0.002800, 0.008055, 0.005282, 0.012450, 0.009972, 0.020759, 0.015847, 0.027159, 0.037177, 0.017510, 0.027232, 0.020808, 0.023170, 0.024761, 0.007496, 0.026559, 0.029753, 0.025394, 0.036513, 0.024972, 0.016321, 0.025381, 0.011938, 0.029945, 0.029624, 0.016601, 0.023689, 0.016773, 0.021104, 0.016054, 0.025288, 0.025700, 0.025048, 0.012471, 0.020215, 0.013090, 0.012757, 0.017500, 0.035477, 0.016962, 0.012241, 0.022562, 0.017923, 0.010578, 0.011324, 0.017534, 0.007683, 0.009955, 0.007777, 0.007925, 0.004991, 0.004588, 0.005761, 0.001635, 0.002368, 0.002293, 0.000891, 0.000995, 0.000000, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002600, 0.001148, 0.002429, 0.004247, 0.009663, 0.005661, 0.010562, 0.013693, 0.019839, 0.011094, 0.015864, 0.006164, 0.021458, 0.024746, 0.014539, 0.002932, 0.026549, 0.025128, 0.017201, 0.016578, 0.023099, 0.028732, 0.008761, 0.022790, 0.025392, 0.023495, 0.018625, 0.021849, 0.033572, 0.016975, 0.018921, 0.039920, 0.009920, 0.023806, 0.033947, 0.008790, 0.016789, 0.020063, 0.012307, 0.023347, 0.024461, 0.016529, 0.007174, 0.007168, 0.014386, 0.007929, 0.019741, 0.012623, 0.007198, 0.013745, 0.012124, 0.011708, 0.007683, 0.007491, 0.006247, 0.002821, 0.004089, 0.004103, 0.002354, 0.001810, 0.000458, 0.000445, 0.000000, 0.000790, 0.000797, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002256, 0.003602, 0.005453, 0.007608, 0.002766, 0.000000, 0.005367, 0.008245, 0.013579, 0.003263, 0.002540, 0.007177, 0.017485, 0.014186, 0.011693, 0.020252, 0.025406, 0.019508, 0.032068, 0.018443, 0.019103, 0.018042, 0.018677, 0.013709, 0.024573, 0.026438, 0.028973, 0.028930, 0.022566, 0.025628, 0.025053, 0.012314, 0.017096, 0.021542, 0.019257, 0.019744, 0.013822, 0.016144, 0.031644, 0.013276, 0.018477, 0.019304, 0.014076, 0.011365, 0.021731, 0.016906, 0.007646, 0.020625, 0.013398, 0.011867, 0.009264, 0.010872, 0.007159, 0.007132, 0.005640, 0.004026, 0.002359, 0.002370, 0.002100, 0.001040, 0.000768, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002586, 0.000000, 0.006420, 0.001415, 0.007689, 0.006110, 0.009715, 0.014616, 0.017815, 0.008695, 0.013415, 0.023366, 0.037450, 0.020043, 0.015460, 0.017126, 0.023434, 0.012445, 0.028953, 0.017935, 0.033208, 0.032570, 0.016182, 0.018916, 0.021108, 0.018371, 0.019441, 0.038408, 0.010027, 0.050551, 0.018340, 0.033161, 0.026112, 0.024466, 0.022924, 0.016941, 0.025036, 0.021607, 0.016720, 0.013824, 0.038257, 0.017748, 0.015185, 0.013108, 0.021434, 0.015800, 0.007004, 0.015549, 0.014914, 0.011799, 0.008254, 0.005099, 0.006004, 0.004701, 0.004523, 0.002386, 0.002175, 0.002052, 0.000894, 0.000492, 0.000467, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001329, 0.001345, 0.000000, 0.003894, 0.005480, 0.005010, 0.011476, 0.004015, 0.011804, 0.006143, 0.011255, 0.018974, 0.016441, 0.002966, 0.016301, 0.022838, 0.003384, 0.016060, 0.017787, 0.015064, 0.010574, 0.014248, 0.021960, 0.019463, 0.019201, 0.010421, 0.011396, 0.018194, 0.040206, 0.036758, 0.025078, 0.007559, 0.031965, 0.022100, 0.018821, 0.022374, 0.023755, 0.029706, 0.020528, 0.023662, 0.011102, 0.029917, 0.021911, 0.016204, 0.010361, 0.016475, 0.021470, 0.024342, 0.015591, 0.012655, 0.012279, 0.009792, 0.007854, 0.008709, 0.003562, 0.006034, 0.006344, 0.004598, 0.003194, 0.001059, 0.000381, 0.000000, 0.000329, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002495, 0.002426, 0.000000, 0.001354, 0.002555, 0.003481, 0.004005, 0.004105, 0.005406, 0.014251, 0.020284, 0.006278, 0.006896, 0.014262, 0.009686, 0.005833, 0.010057, 0.018885, 0.027791, 0.015883, 0.020501, 0.015128, 0.018476, 0.012585, 0.011387, 0.011625, 0.022882, 0.039662, 0.013040, 0.025529, 0.019741, 0.026957, 0.011533, 0.010935, 0.022598, 0.015119, 0.014264, 0.033365, 0.028908, 0.014761, 0.035051, 0.028765, 0.019010, 0.024402, 0.026384, 0.019672, 0.022119, 0.016283, 0.013413, 0.010972, 0.009242, 0.009449, 0.006868, 0.006300, 0.004307, 0.007786, 0.002193, 0.003288, 0.002226, 0.000799, 0.000499, 0.000000, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002577, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001399, 0.000000, 0.001503, 0.003990, 0.003558, 0.006903, 0.010936, 0.007562, 0.000000, 0.010709, 0.016018, 0.026444, 0.006731, 0.017127, 0.003052, 0.023119, 0.027974, 0.013979, 0.011335, 0.008219, 0.014915, 0.017812, 0.018055, 0.015104, 0.011255, 0.008464, 0.016350, 0.018450, 0.030654, 0.011841, 0.037199, 0.015751, 0.026894, 0.010166, 0.030696, 0.016119, 0.033150, 0.012712, 0.016268, 0.015694, 0.031449, 0.021130, 0.020476, 0.031248, 0.019678, 0.018039, 0.018422, 0.012861, 0.012024, 0.008450, 0.009227, 0.005713, 0.009696, 0.005427, 0.004803, 0.002698, 0.003104, 0.001393, 0.000378, 0.000375, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001098, 0.000000, 0.001860, 0.007992, 0.006134, 0.002902, 0.006615, 0.012275, 0.006388, 0.003170, 0.006273, 0.006436, 0.012492, 0.013144, 0.017209, 0.006656, 0.005926, 0.023086, 0.010111, 0.009959, 0.021476, 0.014285, 0.012475, 0.029856, 0.021630, 0.027092, 0.023526, 0.022178, 0.023380, 0.017875, 0.026175, 0.020499, 0.025751, 0.017068, 0.008834, 0.015174, 0.013835, 0.011195, 0.009123, 0.013800, 0.025194, 0.014659, 0.018423, 0.012761, 0.023980, 0.015938, 0.011657, 0.010159, 0.011937, 0.009584, 0.004286, 0.004576, 0.003893, 0.002290, 0.003892, 0.002395, 0.000609, 0.000715, 0.000727, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001375, 0.000000, 0.000000, 0.000000, 0.002640, 0.001549, 0.000000, 0.006689, 0.002471, 0.009522, 0.015424, 0.003016, 0.007089, 0.004094, 0.010699, 0.013180, 0.004200, 0.009565, 0.005135, 0.019290, 0.010651, 0.018415, 0.030184, 0.016504, 0.027018, 0.022741, 0.014217, 0.017575, 0.019121, 0.011618, 0.008478, 0.013205, 0.022967, 0.010119, 0.030690, 0.017503, 0.024890, 0.013257, 0.017468, 0.014948, 0.011840, 0.008823, 0.043822, 0.022204, 0.006830, 0.009797, 0.020456, 0.022922, 0.018372, 0.016794, 0.011365, 0.008395, 0.006817, 0.006965, 0.005002, 0.006496, 0.005035, 0.004183, 0.002827, 0.001225, 0.000592, 0.001152, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001369, 0.001210, 0.000000, 0.002233, 0.006976, 0.005622, 0.002992, 0.006005, 0.000000, 0.000000, 0.006114, 0.003512, 0.003068, 0.018266, 0.006426, 0.000000, 0.006019, 0.024273, 0.011998, 0.011812, 0.006088, 0.020670, 0.016917, 0.015755, 0.009971, 0.004389, 0.017700, 0.015493, 0.024475, 0.023834, 0.006996, 0.022502, 0.015566, 0.020236, 0.020999, 0.014438, 0.023128, 0.028559, 0.019598, 0.024985, 0.018492, 0.026747, 0.023269, 0.017944, 0.012886, 0.016205, 0.012427, 0.014896, 0.010939, 0.009761, 0.007204, 0.004061, 0.004640, 0.007315, 0.003429, 0.002610, 0.001123, 0.000980, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001344, 0.001459, 0.000000, 0.000000, 0.000000, 0.002025, 0.001658, 0.002851, 0.007619, 0.005760, 0.006678, 0.000000, 0.011284, 0.006717, 0.002849, 0.006724, 0.012768, 0.019634, 0.014321, 0.013370, 0.018953, 0.012016, 0.027147, 0.020314, 0.021282, 0.023140, 0.013328, 0.019571, 0.010311, 0.018512, 0.005361, 0.012191, 0.018678, 0.018145, 0.022661, 0.019627, 0.025615, 0.013006, 0.022588, 0.011664, 0.012350, 0.025628, 0.020054, 0.017588, 0.011891, 0.026813, 0.016910, 0.017758, 0.012282, 0.012570, 0.008042, 0.011078, 0.005208, 0.006654, 0.005528, 0.005567, 0.005892, 0.002749, 0.000855, 0.001190, 0.000773, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001151, 0.000000, 0.000000, 0.000000, 0.000000, 0.001755, 0.000000, 0.003022, 0.008514, 0.003655, 0.007491, 0.007870, 0.006340, 0.009076, 0.015139, 0.015063, 0.002567, 0.024197, 0.012956, 0.018250, 0.018653, 0.013222, 0.009814, 0.007217, 0.012688, 0.028823, 0.023555, 0.004459, 0.009338, 0.019983, 0.026791, 0.018636, 0.010593, 0.010802, 0.027390, 0.016791, 0.014335, 0.019828, 0.017673, 0.019926, 0.016279, 0.022265, 0.009817, 0.026948, 0.014961, 0.016962, 0.016940, 0.017577, 0.011437, 0.010152, 0.009325, 0.006168, 0.006169, 0.004235, 0.004121, 0.004724, 0.002936, 0.000781, 0.000208, 0.000000, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002525, 0.000000, 0.000000, 0.006386, 0.006285, 0.007916, 0.010244, 0.009520, 0.000000, 0.000000, 0.012841, 0.000000, 0.017422, 0.006964, 0.005646, 0.002916, 0.009995, 0.018877, 0.018400, 0.017586, 0.019958, 0.009104, 0.013864, 0.016568, 0.023608, 0.010338, 0.017540, 0.013731, 0.010960, 0.017137, 0.023306, 0.021229, 0.015174, 0.025946, 0.019072, 0.019266, 0.013286, 0.017032, 0.013396, 0.030448, 0.017007, 0.014182, 0.011988, 0.007351, 0.010782, 0.009415, 0.007148, 0.004286, 0.004858, 0.003562, 0.003314, 0.001298, 0.000369, 0.000387, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002413, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007069, 0.000381, 0.000000, 0.002818, 0.000000, 0.003155, 0.007444, 0.003038, 0.010410, 0.015280, 0.002655, 0.012832, 0.013402, 0.005728, 0.008693, 0.006468, 0.007246, 0.005934, 0.004292, 0.020600, 0.011219, 0.020346, 0.018546, 0.014051, 0.032959, 0.014730, 0.021946, 0.017635, 0.025021, 0.015682, 0.019972, 0.019963, 0.027910, 0.014482, 0.010881, 0.012523, 0.016659, 0.020393, 0.014604, 0.012885, 0.010247, 0.009050, 0.007775, 0.005302, 0.005595, 0.006406, 0.003667, 0.002470, 0.001512, 0.000924, 0.000387, 0.001395, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002587, 0.002917, 0.000000, 0.003117, 0.000000, 0.010116, 0.014082, 0.003451, 0.007508, 0.006852, 0.014186, 0.014740, 0.000000, 0.034680, 0.029033, 0.008932, 0.015888, 0.010697, 0.004744, 0.006476, 0.013433, 0.042416, 0.016102, 0.011806, 0.008830, 0.024520, 0.019053, 0.021708, 0.019029, 0.021606, 0.017631, 0.015259, 0.013050, 0.023318, 0.014842, 0.015320, 0.022837, 0.018464, 0.018095, 0.013612, 0.012839, 0.010239, 0.007686, 0.008967, 0.006294, 0.005188, 0.004475, 0.004108, 0.003353, 0.001318, 0.000702, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001346, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003040, 0.000000, 0.000000, 0.000000, 0.004174, 0.000000, 0.002643, 0.003423, 0.014449, 0.006298, 0.012598, 0.002757, 0.009289, 0.010700, 0.016173, 0.016701, 0.018245, 0.010407, 0.010793, 0.012186, 0.022374, 0.013386, 0.012998, 0.029866, 0.017945, 0.019736, 0.023737, 0.025169, 0.012812, 0.022501, 0.020061, 0.011653, 0.019952, 0.022899, 0.014064, 0.021495, 0.016333, 0.019566, 0.013734, 0.016910, 0.012737, 0.012663, 0.009480, 0.007465, 0.007659, 0.006105, 0.004364, 0.006391, 0.006128, 0.003052, 0.001385, 0.000417, 0.000387, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001428, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003023, 0.000000, 0.002961, 0.003378, 0.002379, 0.000000, 0.005994, 0.005585, 0.018114, 0.008598, 0.009983, 0.006742, 0.007739, 0.010733, 0.008294, 0.018640, 0.015189, 0.015114, 0.018784, 0.009046, 0.005444, 0.024610, 0.008267, 0.006040, 0.014507, 0.021926, 0.029086, 0.013927, 0.018831, 0.009622, 0.012558, 0.024477, 0.018015, 0.019321, 0.015487, 0.015356, 0.018581, 0.012973, 0.009833, 0.010323, 0.011401, 0.007342, 0.003596, 0.007336, 0.003357, 0.002430, 0.001025, 0.001549, 0.000773, 0.000000, 0.001637, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.006446, 0.002982, 0.000000, 0.002864, 0.008602, 0.003133, 0.005998, 0.008700, 0.002999, 0.005387, 0.021437, 0.000000, 0.010363, 0.007619, 0.005435, 0.008289, 0.007842, 0.005620, 0.011982, 0.009819, 0.016837, 0.020777, 0.015280, 0.007516, 0.011682, 0.005466, 0.023403, 0.019519, 0.009037, 0.023572, 0.022716, 0.011795, 0.011544, 0.010368, 0.018776, 0.015867, 0.014314, 0.012115, 0.009997, 0.011946, 0.007072, 0.007666, 0.003301, 0.006387, 0.004206, 0.003379, 0.001094, 0.001042, 0.000358, 0.000766, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003386, 0.000000, 0.000000, 0.003569, 0.007112, 0.003278, 0.007910, 0.006833, 0.010024, 0.000000, 0.011954, 0.008380, 0.006177, 0.012856, 0.009501, 0.007829, 0.007839, 0.004744, 0.015063, 0.005904, 0.006796, 0.018052, 0.002401, 0.015085, 0.006175, 0.014365, 0.024411, 0.034838, 0.003491, 0.023594, 0.021133, 0.018339, 0.016104, 0.023910, 0.011169, 0.016082, 0.007092, 0.018907, 0.014329, 0.011104, 0.011154, 0.010093, 0.009237, 0.008674, 0.005794, 0.001469, 0.005244, 0.002873, 0.000707, 0.001109, 0.001164, 0.000000, 0.001195, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003777, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000429, 0.000000, 0.000000, 0.003867, 0.003035, 0.000000, 0.003304, 0.002755, 0.012301, 0.005937, 0.008931, 0.003450, 0.006964, 0.007347, 0.005291, 0.006284, 0.012438, 0.004663, 0.015189, 0.022244, 0.005566, 0.024800, 0.015563, 0.014557, 0.015700, 0.015114, 0.013560, 0.014355, 0.020182, 0.017483, 0.017249, 0.016807, 0.014847, 0.024919, 0.028164, 0.017306, 0.014582, 0.013426, 0.012837, 0.011995, 0.007469, 0.004527, 0.008881, 0.005074, 0.004616, 0.004790, 0.001646, 0.001210, 0.000940, 0.000000, 0.001398, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001340, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005143, 0.000505, 0.000000, 0.000000, 0.000000, 0.003897, 0.000000, 0.008441, 0.002932, 0.000000, 0.009192, 0.005347, 0.005492, 0.003761, 0.009660, 0.006197, 0.000000, 0.003252, 0.014441, 0.008243, 0.008420, 0.007940, 0.022778, 0.007855, 0.009336, 0.021861, 0.019588, 0.019660, 0.014792, 0.015319, 0.019373, 0.006542, 0.013038, 0.008646, 0.006538, 0.011739, 0.014322, 0.029371, 0.015313, 0.013557, 0.013454, 0.013272, 0.012949, 0.008620, 0.005584, 0.006234, 0.005712, 0.003383, 0.002835, 0.001260, 0.000417, 0.000773, 0.000822, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001729, 0.000000, 0.000000, 0.002959, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003620, 0.000000, 0.000000, 0.007015, 0.002755, 0.006233, 0.006138, 0.000000, 0.003522, 0.000000, 0.003452, 0.007840, 0.006374, 0.000423, 0.017956, 0.010528, 0.011461, 0.011108, 0.005387, 0.008259, 0.010299, 0.018071, 0.009592, 0.012939, 0.015202, 0.018014, 0.020046, 0.024604, 0.018006, 0.021516, 0.020815, 0.015127, 0.013318, 0.015381, 0.016191, 0.013756, 0.012714, 0.011163, 0.006270, 0.007189, 0.005342, 0.008561, 0.002380, 0.001922, 0.001076, 0.000553, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001864, 0.002032, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003440, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002818, 0.003240, 0.011428, 0.007542, 0.008807, 0.005502, 0.003342, 0.016398, 0.007853, 0.006403, 0.011087, 0.012984, 0.013318, 0.007641, 0.014703, 0.017419, 0.013170, 0.011936, 0.016964, 0.014119, 0.017467, 0.013426, 0.012185, 0.009946, 0.020289, 0.015355, 0.016912, 0.016723, 0.013200, 0.015469, 0.011257, 0.008779, 0.009315, 0.005901, 0.006302, 0.004306, 0.003242, 0.001249, 0.001368, 0.000000, 0.000000, 0.001854, 0.007534, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003003, 0.000000, 0.000000, 0.002785, 0.008905, 0.009213, 0.010803, 0.004173, 0.009784, 0.002939, 0.007630, 0.006227, 0.002870, 0.007452, 0.008935, 0.008879, 0.010059, 0.008896, 0.015809, 0.020017, 0.009724, 0.019273, 0.020389, 0.012480, 0.012683, 0.008724, 0.025233, 0.012196, 0.026563, 0.012220, 0.019399, 0.016951, 0.016436, 0.017378, 0.013679, 0.008771, 0.010540, 0.006690, 0.007180, 0.005520, 0.006724, 0.003708, 0.000949, 0.001341, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002591, 0.000000, 0.000000, 0.000000, 0.001082, 0.000000, 0.000000, 0.001985, 0.002241, 0.002187, 0.000000, 0.000000, 0.002417, 0.000000, 0.002799, 0.003282, 0.000000, 0.003067, 0.003329, 0.002751, 0.000000, 0.003252, 0.019363, 0.017524, 0.021571, 0.018648, 0.014947, 0.031533, 0.027460, 0.035343, 0.027323, 0.051717, 0.049267, 0.068101, 0.062728, 0.079151, 0.069565, 0.079653, 0.033851, 0.073842, 0.063339, 0.063409, 0.082454, 0.077390, 0.097379, 0.095578, 0.122101, 0.114969, 0.113165, 0.085527, 0.116539, 0.134426, 0.118691, 0.109244, 0.098676, 0.073685, 0.072561, 0.062941, 0.054588, 0.048891, 0.035613, 0.013249, 0.006545, 0.003995, 0.005484, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003401, 0.001367, 0.001284, 0.000000, 0.000000, 0.000000, 0.001438, 0.000000, 0.000000, 0.002207, 0.002506, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003108, 0.000000, 0.000000, 0.000000, 0.006869, 0.003169, 0.003455, 0.003212, 0.009899, 0.003262, 0.002366, 0.003921, 0.011264, 0.009339, 0.013488, 0.010981, 0.013835, 0.024090, 0.028365, 0.024987, 0.016894, 0.038815, 0.027288, 0.044585, 0.052624, 0.058454, 0.043385, 0.055302, 0.060391, 0.058929, 0.086628, 0.078965, 0.063134, 0.084152, 0.107702, 0.118712, 0.112872, 0.100770, 0.101771, 0.095211, 0.081569, 0.062078, 0.056768, 0.038313, 0.019005, 0.009298, 0.010955, 0.005936, 0.004301, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004764, 0.001740, 0.001378, 0.002517, 0.002642, 0.004697, 0.001459, 0.002896, 0.002641, 0.003855, 0.001664, 0.000000, 0.000000, 0.000000, 0.003424, 0.003785, 0.002978, 0.002994, 0.000000, 0.000000, 0.003177, 0.000000, 0.009670, 0.000000, 0.003496, 0.002936, 0.005686, 0.006192, 0.003397, 0.008096, 0.000000, 0.004947, 0.008937, 0.007515, 0.012226, 0.009144, 0.003527, 0.004788, 0.013952, 0.010004, 0.019353, 0.033878, 0.008795, 0.036667, 0.034435, 0.038025, 0.031786, 0.036394, 0.039347, 0.049197, 0.054858, 0.064409, 0.093583, 0.135775, 0.167614, 0.199438, 0.194239, 0.205172, 0.190261, 0.175599, 0.156949, 0.144701, 0.099079, 0.042387, 0.028078, 0.020011, 0.012578, 0.014228, 0.029080, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001578, 0.003651, 0.000000, 0.000000, 0.000000, 0.000000, 0.002528, 0.004036, 0.000000, 0.004198, 0.002983, 0.006280, 0.000000, 0.000000, 0.000000, 0.000000, 0.002667, 0.000000, 0.002911, 0.002444, 0.002858, 0.003193, 0.003452, 0.003149, 0.002875, 0.000000, 0.005584, 0.011204, 0.002664, 0.001251, 0.004185, 0.004087, 0.007677, 0.000000, 0.002361, 0.002441, 0.008396, 0.008316, 0.004012, 0.005378, 0.018651, 0.004380, 0.006007, 0.010331, 0.019163, 0.045279, 0.078896, 0.114101, 0.149086, 0.165612, 0.179427, 0.188312, 0.178523, 0.164069, 0.113533, 0.044377, 0.028243, 0.019527, 0.015075, 0.001854, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003411, 0.000000, 0.003006, 0.000000, 0.000000, 0.000000, 0.004828, 0.002542, 0.000000, 0.000000, 0.000000, 0.004601, 0.000000, 0.005729, 0.003534, 0.000000, 0.000000, 0.005466, 0.002441, 0.002898, 0.003422, 0.005610, 0.003083, 0.002148, 0.002461, 0.007558, 0.018608, 0.006265, 0.008230, 0.021662, 0.043997, 0.071138, 0.112341, 0.138510, 0.141558, 0.150904, 0.156668, 0.125281, 0.055938, 0.031389, 0.021199, 0.015321, 0.018434, 0.022601, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002696, 0.002694, 0.000000, 0.002693, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002001, 0.002715, 0.003760, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001749, 0.005613, 0.003537, 0.005933, 0.008714, 0.025492, 0.038225, 0.063818, 0.088031, 0.114353, 0.120251, 0.133762, 0.063498, 0.036814, 0.023776, 0.016779, 0.023597, 0.007534, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.002305, 0.000000, 0.000000, 0.000000, 0.002231, 0.000713, 0.002642, 0.004593, 0.002821, 0.006396, 0.010777, 0.023442, 0.040270, 0.062932, 0.083191, 0.114246, 0.063048, 0.041361, 0.023222, 0.027470, 0.024102, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000293, 0.000253, 0.001380, 0.003048, 0.004410, 0.005986, 0.006913, 0.015852, 0.029876, 0.063504, 0.224606, 0.439376, 0.263816, 0.168205, 0.108940, 0.101189, 0.075336, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005972, 0.204253, 0.352353, 0.258962, 0.162404, 0.104620, 0.113004, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011757, 0.165222, 0.291480, 0.231758, 0.170122, 0.149617, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009492, 0.130174, 0.255665, 0.204232, 0.219423, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013051, 0.118037, 0.209922, 0.200415, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013026, 0.105572, 0.111949, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005562, 0.063508, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/smr/dis_nutaubar_bkg.txt <==
energy(#dis_nutaubar_bkg)<
@energy =
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001341, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.046638, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014864, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013932, 0.000000, 0.000000, 0.000000, 0.010645, 0.000000, 0.000000, 0.011607, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011981, 0.000000, 0.000000, 0.000000, 0.001515, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001793, 0.000143, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014883, 0.031784, 0.020501, 0.000000, 0.000000, 0.018832, 0.012756, 0.014653, 0.000000, 0.000000, 0.012634, 0.000000, 0.000000, 0.000000, 0.000000, 0.009884, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009016, 0.000000, 0.000000, 0.012447, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003144, 0.005497, 0.004327, 0.001828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.023635, 0.019900, 0.000000, 0.000000, 0.021575, 0.017435, 0.029049, 0.000000, 0.000000, 0.017475, 0.000000, 0.000000, 0.014040, 0.000000, 0.011248, 0.000000, 0.013115, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.035769, 0.012020, 0.000000, 0.011239, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010430, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001572, 0.007801, 0.001801, 0.000000, 0.000000, 0.001907, 0.002259, 0.004656, 0.000000, 0.002865, 0.000000, 0.000646, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.136424, 0.000000, 0.000000, 0.000000, 0.000000, 0.025635, 0.014335, 0.055032, 0.000000, 0.021509, 0.015946, 0.000000, 0.013810, 0.000000, 0.000000, 0.030275, 0.000000, 0.013324, 0.000000, 0.000000, 0.026031, 0.038735, 0.000000, 0.010835, 0.000000, 0.000000, 0.000000, 0.014967, 0.042086, 0.012981, 0.010552, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012196, 0.011974, 0.000000, 0.000000, 0.011750, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001546, 0.002010, 0.004831, 0.003734, 0.005502, 0.000000, 0.002423, 0.000000, 0.000000, 0.002499, 0.000139, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.500000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.042568, 0.000000, 0.023464, 0.000000, 0.033836, 0.017850, 0.015919, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.017247, 0.000000, 0.000000, 0.000000, 0.015837, 0.022717, 0.014358, 0.000000, 0.000000, 0.000000, 0.013022, 0.015534, 0.010844, 0.000000, 0.013044, 0.000000, 0.000000, 0.000000, 0.027772, 0.013172, 0.000000, 0.017668, 0.000000, 0.012555, 0.000000, 0.014004, 0.012370, 0.000000, 0.010875, 0.014412, 0.000000, 0.012461, 0.004898, 0.007895, 0.000000, 0.005665, 0.001739, 0.000000, 0.001243, 0.000000, 0.000000, 0.002576, 0.000138, 0.000828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.045772, 0.025623, 0.028951, 0.021395, 0.000000, 0.019693, 0.075472, 0.000000, 0.036677, 0.016479, 0.000000, 0.000000, 0.012653, 0.000000, 0.049880, 0.000000, 0.034396, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013192, 0.013244, 0.027581, 0.011758, 0.000000, 0.025747, 0.039839, 0.000000, 0.000000, 0.010663, 0.000000, 0.015921, 0.030156, 0.000000, 0.000000, 0.021897, 0.013873, 0.000000, 0.017125, 0.000000, 0.000000, 0.000000, 0.000000, 0.004292, 0.000000, 0.005321, 0.006790, 0.000000, 0.000000, 0.000000, 0.002645, 0.000000, 0.002482, 0.001114, 0.000510, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.115286, 0.000000, 0.000000, 0.000000, 0.000000, 0.044063, 0.028905, 0.000000, 0.017177, 0.000000, 0.017601, 0.022763, 0.037014, 0.043650, 0.000000, 0.012053, 0.000000, 0.030830, 0.025818, 0.000000, 0.000000, 0.000000, 0.022727, 0.000000, 0.009662, 0.013826, 0.013777, 0.000000, 0.025346, 0.010703, 0.000000, 0.000000, 0.023512, 0.014159, 0.013816, 0.000000, 0.011663, 0.045066, 0.000000, 0.000000, 0.000000, 0.010609, 0.000000, 0.011908, 0.000000, 0.010584, 0.000000, 0.000000, 0.011045, 0.003652, 0.001393, 0.006522, 0.001800, 0.001387, 0.001865, 0.000000, 0.005187, 0.000000, 0.000000, 0.000698, 0.000000, 0.000000, 0.005760, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.260366, 0.000000, 0.000000, 0.097442, 0.000000, 0.000000, 0.000000, 0.050699, 0.000000, 0.023475, 0.000000, 0.000000, 0.016945, 0.035107, 0.017127, 0.014337, 0.017730, 0.000000, 0.024709, 0.023859, 0.033242, 0.022963, 0.000000, 0.011358, 0.000000, 0.000000, 0.000000, 0.011676, 0.000000, 0.000000, 0.015548, 0.012536, 0.024438, 0.000000, 0.011152, 0.000000, 0.011732, 0.000000, 0.000000, 0.000000, 0.000000, 0.018707, 0.000000, 0.000000, 0.000000, 0.012897, 0.000000, 0.000000, 0.022393, 0.027117, 0.000000, 0.000000, 0.003010, 0.003322, 0.002776, 0.005712, 0.001938, 0.006134, 0.003457, 0.002499, 0.000000, 0.000000, 0.000485, 0.000736, 0.002413, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.254223, 0.000000, 0.000000, 0.000000, 0.064288, 0.000000, 0.000000, 0.022870, 0.023077, 0.000000, 0.000000, 0.000000, 0.041166, 0.043159, 0.000000, 0.057622, 0.014871, 0.000000, 0.024721, 0.014653, 0.017573, 0.025812, 0.012644, 0.011501, 0.026677, 0.000000, 0.023181, 0.012735, 0.000000, 0.000000, 0.029508, 0.000000, 0.000000, 0.011985, 0.000000, 0.036991, 0.000000, 0.000000, 0.000000, 0.012578, 0.000000, 0.011983, 0.026931, 0.000000, 0.000000, 0.012474, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.033788, 0.006544, 0.008000, 0.002277, 0.006248, 0.004925, 0.001867, 0.003478, 0.000000, 0.002133, 0.005047, 0.001581, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.217184, 0.000000, 0.000000, 0.127936, 0.021696, 0.040485, 0.028621, 0.000000, 0.052120, 0.017849, 0.028241, 0.016734, 0.027755, 0.000000, 0.019386, 0.000000, 0.000000, 0.059640, 0.035716, 0.012899, 0.013115, 0.032350, 0.000000, 0.000000, 0.000000, 0.026085, 0.025304, 0.027546, 0.012578, 0.000000, 0.000000, 0.012289, 0.012894, 0.000000, 0.000000, 0.010747, 0.013487, 0.000000, 0.014533, 0.013147, 0.000000, 0.024130, 0.000000, 0.013171, 0.055989, 0.000000, 0.010398, 0.000000, 0.000000, 0.003428, 0.003124, 0.002712, 0.005332, 0.004106, 0.004147, 0.003420, 0.000000, 0.000000, 0.002535, 0.001975, 0.000768, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.234148, 0.000000, 0.308136, 0.000000, 0.000000, 0.000000, 0.047195, 0.025577, 0.039649, 0.021752, 0.105358, 0.000000, 0.000000, 0.016759, 0.017386, 0.017606, 0.000000, 0.019125, 0.021823, 0.000000, 0.015269, 0.021621, 0.000000, 0.036864, 0.031575, 0.037055, 0.023208, 0.010936, 0.029429, 0.011958, 0.039333, 0.023725, 0.010200, 0.037801, 0.010965, 0.000000, 0.013006, 0.028812, 0.024568, 0.012764, 0.013748, 0.016430, 0.000000, 0.011982, 0.009831, 0.048351, 0.023216, 0.035607, 0.011044, 0.000000, 0.000000, 0.000000, 0.002859, 0.010652, 0.003549, 0.003685, 0.003875, 0.000000, 0.000000, 0.000000, 0.005650, 0.000000, 0.000743, 0.000828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.370719, 0.000000, 0.000000, 0.000000, 0.000000, 0.072468, 0.019733, 0.022373, 0.019655, 0.039619, 0.000000, 0.014435, 0.042402, 0.031669, 0.000000, 0.000000, 0.000000, 0.000000, 0.044678, 0.029294, 0.045461, 0.012055, 0.032323, 0.022939, 0.023467, 0.000000, 0.033996, 0.025552, 0.024113, 0.027558, 0.014802, 0.027942, 0.000000, 0.013250, 0.000000, 0.013423, 0.000000, 0.000000, 0.015921, 0.000000, 0.000000, 0.000000, 0.000000, 0.009531, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013359, 0.003084, 0.003428, 0.006475, 0.003561, 0.000000, 0.000000, 0.006162, 0.002872, 0.001971, 0.001864, 0.001701, 0.000730, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.321145, 0.000000, 0.000000, 0.000000, 0.039890, 0.025729, 0.026277, 0.023576, 0.000000, 0.020222, 0.020904, 0.000000, 0.000000, 0.053808, 0.000000, 0.052529, 0.023949, 0.000000, 0.000000, 0.021745, 0.012423, 0.011634, 0.017913, 0.010811, 0.011143, 0.013660, 0.027960, 0.012547, 0.000000, 0.000000, 0.000000, 0.000000, 0.011981, 0.000000, 0.038480, 0.014067, 0.012093, 0.000000, 0.030053, 0.000000, 0.000000, 0.012981, 0.000000, 0.000873, 0.013171, 0.000000, 0.013368, 0.025958, 0.024520, 0.018738, 0.010102, 0.000000, 0.010029, 0.007346, 0.005742, 0.002028, 0.000000, 0.012829, 0.000000, 0.001663, 0.002020, 0.002148, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.492569, 0.000000, 0.000000, 0.000000, 0.050316, 0.000000, 0.049133, 0.000000, 0.000000, 0.024208, 0.014397, 0.041589, 0.000000, 0.038878, 0.013731, 0.014523, 0.014845, 0.011025, 0.040246, 0.014633, 0.055739, 0.012380, 0.026821, 0.013356, 0.011310, 0.023131, 0.052069, 0.012441, 0.000000, 0.047393, 0.023814, 0.024846, 0.012104, 0.021815, 0.021620, 0.033090, 0.026394, 0.012240, 0.000000, 0.014320, 0.011128, 0.000000, 0.000000, 0.000000, 0.014263, 0.000000, 0.000000, 0.012993, 0.000000, 0.011121, 0.000000, 0.010273, 0.007207, 0.006492, 0.001845, 0.003453, 0.000000, 0.008367, 0.000000, 0.001900, 0.002701, 0.000584, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.244194, 0.000000, 0.116285, 0.068299, 0.000000, 0.047556, 0.025804, 0.000000, 0.047602, 0.022814, 0.030841, 0.034241, 0.036379, 0.018035, 0.000000, 0.032583, 0.014361, 0.025135, 0.057128, 0.030013, 0.027584, 0.026731, 0.021772, 0.000000, 0.022593, 0.000000, 0.000000, 0.013196, 0.000000, 0.016233, 0.000000, 0.000000, 0.036231, 0.000000, 0.024575, 0.000000, 0.014329, 0.012463, 0.052669, 0.014264, 0.017928, 0.000000, 0.014673, 0.000000, 0.012343, 0.026342, 0.021586, 0.010560, 0.025562, 0.000000, 0.020904, 0.005053, 0.000000, 0.009674, 0.003498, 0.009448, 0.000000, 0.004773, 0.002779, 0.003602, 0.005099, 0.003265, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.056863, 0.000000, 0.091380, 0.000000, 0.000000, 0.028885, 0.025980, 0.017984, 0.035934, 0.000000, 0.000000, 0.063713, 0.066060, 0.049542, 0.033487, 0.011043, 0.000000, 0.036450, 0.000000, 0.000000, 0.053817, 0.000000, 0.000000, 0.023401, 0.015328, 0.015432, 0.000000, 0.000000, 0.000000, 0.037482, 0.021367, 0.000000, 0.011600, 0.015498, 0.011702, 0.000000, 0.000000, 0.015619, 0.023288, 0.024517, 0.000000, 0.010338, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011218, 0.008836, 0.018009, 0.003652, 0.005439, 0.000000, 0.002505, 0.008105, 0.004562, 0.000000, 0.001611, 0.000000, 0.002409, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.115216, 0.000000, 0.143212, 0.046586, 0.025873, 0.069468, 0.028296, 0.019834, 0.020226, 0.040404, 0.014102, 0.076076, 0.046238, 0.028931, 0.035923, 0.036223, 0.012454, 0.014530, 0.011351, 0.028381, 0.012357, 0.013860, 0.032728, 0.013006, 0.025882, 0.010224, 0.022796, 0.000000, 0.000000, 0.023587, 0.023994, 0.010934, 0.022025, 0.000000, 0.030995, 0.022194, 0.012132, 0.029412, 0.018594, 0.011421, 0.037154, 0.000000, 0.000000, 0.000000, 0.000000, 0.024963, 0.012575, 0.000000, 0.010580, 0.013604, 0.010040, 0.008194, 0.005724, 0.007323, 0.003950, 0.002222, 0.004911, 0.000168, 0.000254, 0.002670, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.070536, 0.044845, 0.046788, 0.039596, 0.020942, 0.045315, 0.058936, 0.061482, 0.042649, 0.018095, 0.040562, 0.029783, 0.031566, 0.077148, 0.042514, 0.025466, 0.027199, 0.012407, 0.013541, 0.009942, 0.000000, 0.014182, 0.025664, 0.047911, 0.025809, 0.000000, 0.000000, 0.011826, 0.000000, 0.011895, 0.021475, 0.022098, 0.000000, 0.011469, 0.023365, 0.000000, 0.017670, 0.000000, 0.051029, 0.027472, 0.000000, 0.012897, 0.000000, 0.016732, 0.000000, 0.026214, 0.000000, 0.024205, 0.014341, 0.004740, 0.002144, 0.005892, 0.003336, 0.007901, 0.003472, 0.002779, 0.003794, 0.004464, 0.002177, 0.000828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.045792, 0.047504, 0.070484, 0.111658, 0.053403, 0.063436, 0.070697, 0.039320, 0.000000, 0.057350, 0.000000, 0.036097, 0.047566, 0.042976, 0.012483, 0.028139, 0.000000, 0.027712, 0.022560, 0.057763, 0.024068, 0.025946, 0.037764, 0.025717, 0.025722, 0.031236, 0.037468, 0.021612, 0.030081, 0.022532, 0.011421, 0.012134, 0.000000, 0.000000, 0.021099, 0.015921, 0.000000, 0.009452, 0.010621, 0.010773, 0.000000, 0.011480, 0.000000, 0.000000, 0.000000, 0.023380, 0.000000, 0.003300, 0.012055, 0.003911, 0.001978, 0.007010, 0.000000, 0.004875, 0.005260, 0.000000, 0.000000, 0.002940, 0.001655, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.500000, 0.000000, 0.000000, 0.000000, 0.000000, 0.257103, 0.048397, 0.036313, 0.045649, 0.046750, 0.027508, 0.024795, 0.050008, 0.043245, 0.051704, 0.035340, 0.076363, 0.014617, 0.000000, 0.024864, 0.038696, 0.018207, 0.026172, 0.012513, 0.036883, 0.030233, 0.014317, 0.045415, 0.009830, 0.016156, 0.012842, 0.000000, 0.015658, 0.000000, 0.048553, 0.031920, 0.025517, 0.000000, 0.043521, 0.011768, 0.000000, 0.013671, 0.000000, 0.014173, 0.013556, 0.035000, 0.000000, 0.009533, 0.000000, 0.022060, 0.012135, 0.000000, 0.011040, 0.004664, 0.006967, 0.008064, 0.008769, 0.003875, 0.001707, 0.008583, 0.002779, 0.004553, 0.002701, 0.001401, 0.001344, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.134196, 0.035992, 0.044064, 0.045059, 0.000000, 0.021484, 0.055739, 0.037775, 0.047307, 0.020501, 0.018742, 0.016736, 0.000000, 0.034639, 0.012988, 0.013732, 0.024926, 0.057380, 0.010063, 0.000000, 0.032001, 0.014382, 0.020326, 0.062009, 0.013478, 0.014635, 0.000000, 0.023036, 0.013855, 0.023032, 0.012608, 0.011301, 0.013282, 0.000000, 0.000000, 0.011618, 0.000000, 0.035362, 0.015325, 0.024469, 0.012897, 0.026871, 0.015250, 0.042113, 0.027108, 0.000000, 0.020073, 0.007899, 0.003365, 0.009100, 0.007803, 0.003645, 0.006118, 0.001078, 0.000000, 0.006400, 0.002530, 0.001193, 0.000828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.071154, 0.049044, 0.041762, 0.025405, 0.059006, 0.054486, 0.088057, 0.035487, 0.040785, 0.013839, 0.053677, 0.018559, 0.000000, 0.014420, 0.000000, 0.028685, 0.042406, 0.036360, 0.000000, 0.037727, 0.027946, 0.047983, 0.012813, 0.000000, 0.000000, 0.012966, 0.013211, 0.000000, 0.010926, 0.000000, 0.035237, 0.023094, 0.000000, 0.013007, 0.011026, 0.000000, 0.014060, 0.016430, 0.033210, 0.000000, 0.009948, 0.024268, 0.024062, 0.000000, 0.011183, 0.012325, 0.013921, 0.011437, 0.004957, 0.007067, 0.004552, 0.007448, 0.007509, 0.005725, 0.002505, 0.002779, 0.001930, 0.002593, 0.002527, 0.001596, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.062281, 0.000000, 0.000000, 0.073131, 0.091009, 0.045043, 0.019718, 0.000000, 0.000000, 0.047206, 0.000000, 0.030154, 0.000000, 0.030325, 0.032680, 0.023657, 0.031881, 0.023191, 0.029119, 0.023174, 0.000000, 0.010812, 0.014285, 0.023936, 0.012783, 0.028888, 0.023680, 0.000000, 0.012637, 0.022568, 0.009696, 0.023931, 0.039199, 0.029817, 0.000000, 0.045162, 0.000000, 0.000000, 0.011331, 0.000000, 0.024114, 0.011047, 0.039514, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.009749, 0.012419, 0.001395, 0.002829, 0.009623, 0.002028, 0.009474, 0.000239, 0.000000, 0.000000, 0.005025, 0.001492, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.068223, 0.000000, 0.000000, 0.000000, 0.048747, 0.101627, 0.023874, 0.034162, 0.071357, 0.015784, 0.040218, 0.028895, 0.014503, 0.014748, 0.033488, 0.036436, 0.031753, 0.011552, 0.000000, 0.068459, 0.034405, 0.023764, 0.036813, 0.011036, 0.010647, 0.028924, 0.000000, 0.028062, 0.024981, 0.024598, 0.032315, 0.036116, 0.022973, 0.013498, 0.013332, 0.000000, 0.000000, 0.000000, 0.014221, 0.000000, 0.009327, 0.000000, 0.023354, 0.000000, 0.000000, 0.011407, 0.000000, 0.019573, 0.009492, 0.010023, 0.008334, 0.005802, 0.004970, 0.003914, 0.008336, 0.005287, 0.006400, 0.005122, 0.004355, 0.000000, 0.005184, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.251263, 0.000000, 0.000000, 0.112887, 0.000000, 0.000000, 0.000000, 0.025993, 0.045996, 0.106237, 0.089699, 0.021483, 0.033700, 0.000000, 0.035963, 0.047230, 0.018724, 0.029030, 0.035666, 0.000000, 0.000000, 0.010254, 0.000000, 0.038082, 0.014653, 0.012242, 0.034867, 0.000000, 0.012719, 0.044057, 0.039803, 0.039253, 0.011113, 0.012341, 0.000000, 0.000000, 0.020284, 0.000000, 0.035007, 0.012572, 0.014761, 0.013615, 0.000000, 0.011528, 0.013273, 0.022828, 0.023792, 0.017465, 0.010660, 0.028437, 0.026009, 0.017051, 0.012991, 0.006715, 0.004341, 0.011407, 0.005457, 0.006249, 0.005010, 0.002779, 0.002133, 0.005402, 0.001280, 0.002377, 0.000000, 0.006792, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.263237, 0.000000, 0.000000, 0.000000, 0.050896, 0.000000, 0.000000, 0.023577, 0.027099, 0.044747, 0.000000, 0.055454, 0.030437, 0.057274, 0.017459, 0.041188, 0.030639, 0.034314, 0.039748, 0.015227, 0.052061, 0.029244, 0.032973, 0.028562, 0.011421, 0.011665, 0.021481, 0.012918, 0.000000, 0.022732, 0.000000, 0.000000, 0.023826, 0.023336, 0.000000, 0.011333, 0.029094, 0.013332, 0.000000, 0.013832, 0.015369, 0.023743, 0.000000, 0.008375, 0.000000, 0.024130, 0.000000, 0.032956, 0.028233, 0.000000, 0.000000, 0.024953, 0.007146, 0.011240, 0.009458, 0.007334, 0.007474, 0.005190, 0.000000, 0.002133, 0.002701, 0.001666, 0.001616, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.072629, 0.099351, 0.046098, 0.000000, 0.022280, 0.000000, 0.000000, 0.035629, 0.000000, 0.014042, 0.000000, 0.063860, 0.028030, 0.049533, 0.013567, 0.024984, 0.015594, 0.009946, 0.058610, 0.000000, 0.013732, 0.033369, 0.033301, 0.068814, 0.029388, 0.000000, 0.012847, 0.000000, 0.011692, 0.000000, 0.021823, 0.024492, 0.013006, 0.016667, 0.014363, 0.011392, 0.000000, 0.016042, 0.000000, 0.013556, 0.020758, 0.012413, 0.013171, 0.013666, 0.011396, 0.026777, 0.012845, 0.023420, 0.013158, 0.020332, 0.004911, 0.013184, 0.003170, 0.007453, 0.004605, 0.002135, 0.007527, 0.000000, 0.002816, 0.000828, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.108860, 0.000000, 0.051032, 0.000000, 0.050101, 0.000000, 0.000000, 0.000000, 0.077635, 0.000000, 0.016012, 0.042547, 0.028940, 0.000000, 0.058684, 0.045827, 0.071090, 0.000000, 0.026208, 0.013301, 0.011130, 0.014005, 0.009401, 0.022066, 0.010607, 0.013431, 0.040971, 0.014635, 0.027447, 0.000000, 0.015562, 0.009855, 0.037443, 0.011856, 0.015498, 0.022466, 0.021461, 0.049191, 0.014057, 0.026294, 0.011117, 0.033778, 0.000000, 0.011841, 0.000000, 0.011323, 0.010612, 0.000000, 0.029538, 0.012610, 0.011214, 0.001515, 0.016745, 0.004896, 0.002209, 0.002505, 0.002119, 0.006544, 0.002397, 0.001715, 0.000664, 0.002158, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.116840, 0.064604, 0.000000, 0.000000, 0.050130, 0.020287, 0.057124, 0.000000, 0.017968, 0.020991, 0.029826, 0.053231, 0.000000, 0.015302, 0.048814, 0.046043, 0.081721, 0.077832, 0.012570, 0.025088, 0.023088, 0.013614, 0.035522, 0.078968, 0.033503, 0.000000, 0.030322, 0.000000, 0.012969, 0.021292, 0.026704, 0.027323, 0.023517, 0.025380, 0.000000, 0.000000, 0.020428, 0.001280, 0.031941, 0.000000, 0.010697, 0.011097, 0.000000, 0.022043, 0.016903, 0.009510, 0.014412, 0.036668, 0.000000, 0.020519, 0.006638, 0.005143, 0.011066, 0.009502, 0.005171, 0.008291, 0.000000, 0.005532, 0.004538, 0.002993, 0.003882, 0.002513, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.050469, 0.039460, 0.000000, 0.000000, 0.026927, 0.045350, 0.044328, 0.017623, 0.018053, 0.000000, 0.018883, 0.060752, 0.046912, 0.024827, 0.012899, 0.000000, 0.019024, 0.052341, 0.026415, 0.016240, 0.000000, 0.010685, 0.037971, 0.037690, 0.000000, 0.067616, 0.041764, 0.000000, 0.000000, 0.000000, 0.025629, 0.010982, 0.000000, 0.011345, 0.013159, 0.017295, 0.016430, 0.023726, 0.000000, 0.010338, 0.011850, 0.013171, 0.018802, 0.023786, 0.000000, 0.000000, 0.010539, 0.006602, 0.016665, 0.001318, 0.007376, 0.007700, 0.005609, 0.009506, 0.005128, 0.002133, 0.003062, 0.001688, 0.001394, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.024624, 0.000000, 0.021363, 0.036681, 0.039933, 0.035967, 0.000000, 0.035189, 0.013483, 0.043671, 0.045435, 0.025884, 0.000000, 0.000000, 0.016283, 0.012081, 0.075039, 0.000000, 0.000000, 0.033254, 0.015019, 0.029076, 0.014355, 0.013876, 0.010554, 0.012248, 0.045050, 0.044837, 0.048026, 0.000000, 0.011294, 0.031964, 0.013589, 0.030521, 0.000000, 0.040374, 0.011667, 0.012610, 0.025764, 0.001465, 0.000000, 0.027528, 0.012845, 0.000000, 0.016996, 0.008900, 0.007757, 0.007775, 0.008652, 0.006308, 0.004723, 0.008203, 0.004033, 0.005309, 0.003018, 0.000802, 0.005184, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.025161, 0.000000, 0.000000, 0.022609, 0.018215, 0.022252, 0.028708, 0.018471, 0.026936, 0.047766, 0.000000, 0.014413, 0.040672, 0.014012, 0.029327, 0.052898, 0.038539, 0.028942, 0.000000, 0.065167, 0.011523, 0.044915, 0.012748, 0.038658, 0.023278, 0.048191, 0.027709, 0.000000, 0.037695, 0.048877, 0.012939, 0.040055, 0.000000, 0.014814, 0.031195, 0.026433, 0.056237, 0.000000, 0.000000, 0.013171, 0.000000, 0.000000, 0.000000, 0.048889, 0.013446, 0.015178, 0.012119, 0.007008, 0.011201, 0.007767, 0.009112, 0.005010, 0.002779, 0.003710, 0.002243, 0.003229, 0.000000, 0.002254, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.096028, 0.046912, 0.022870, 0.026066, 0.028756, 0.058666, 0.054143, 0.020366, 0.029375, 0.054144, 0.000000, 0.018520, 0.014492, 0.011652, 0.027355, 0.013797, 0.025953, 0.029922, 0.020935, 0.028570, 0.034908, 0.036692, 0.050594, 0.009815, 0.016124, 0.014635, 0.035353, 0.010455, 0.029623, 0.000000, 0.012894, 0.000000, 0.013270, 0.025057, 0.023412, 0.014709, 0.014417, 0.026343, 0.012378, 0.024747, 0.051412, 0.000000, 0.001171, 0.020594, 0.012883, 0.023017, 0.026104, 0.018980, 0.008306, 0.001730, 0.007783, 0.011120, 0.005558, 0.010878, 0.008226, 0.010162, 0.005504, 0.002673, 0.002278, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.035701, 0.024673, 0.000000, 0.000000, 0.019560, 0.021586, 0.017976, 0.031860, 0.000000, 0.000000, 0.000000, 0.032540, 0.023389, 0.000000, 0.013783, 0.011355, 0.012626, 0.049234, 0.031958, 0.034897, 0.046228, 0.000000, 0.012813, 0.026063, 0.012825, 0.000000, 0.036546, 0.013855, 0.010894, 0.023983, 0.013654, 0.001150, 0.041095, 0.042946, 0.000000, 0.016543, 0.088185, 0.052014, 0.046269, 0.027107, 0.011793, 0.030418, 0.022080, 0.000000, 0.013697, 0.000000, 0.025670, 0.013805, 0.002919, 0.007660, 0.007694, 0.008112, 0.005643, 0.018888, 0.004072, 0.013171, 0.004349, 0.001769, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.047061, 0.045235, 0.042705, 0.021756, 0.000000, 0.021244, 0.034167, 0.015110, 0.018690, 0.030491, 0.031088, 0.014328, 0.031801, 0.041554, 0.029962, 0.009204, 0.024040, 0.011354, 0.042730, 0.023451, 0.000000, 0.000000, 0.022760, 0.013331, 0.012386, 0.000000, 0.011934, 0.023280, 0.035266, 0.032881, 0.011970, 0.013710, 0.000000, 0.018793, 0.013744, 0.014494, 0.036607, 0.012473, 0.000000, 0.000000, 0.000000, 0.020806, 0.032876, 0.040369, 0.000000, 0.010132, 0.005030, 0.015721, 0.012516, 0.019504, 0.010698, 0.005646, 0.002486, 0.002155, 0.006601, 0.017522, 0.001127, 0.001655, 0.005184, 0.004810, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.044233, 0.000000, 0.023077, 0.000000, 0.039549, 0.016004, 0.022057, 0.019788, 0.044711, 0.000000, 0.032794, 0.000000, 0.013502, 0.000000, 0.031785, 0.021424, 0.000000, 0.049198, 0.030674, 0.000000, 0.066386, 0.010247, 0.016147, 0.013025, 0.026608, 0.036950, 0.048053, 0.037078, 0.011342, 0.001017, 0.073176, 0.000000, 0.024725, 0.022456, 0.000000, 0.017640, 0.010838, 0.028664, 0.000000, 0.047860, 0.011841, 0.018820, 0.011307, 0.012439, 0.027291, 0.025043, 0.023562, 0.029743, 0.008259, 0.007276, 0.009688, 0.006084, 0.007074, 0.008049, 0.001912, 0.002274, 0.006046, 0.003232, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.072717, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013807, 0.016956, 0.075397, 0.017930, 0.000000, 0.045880, 0.016473, 0.034231, 0.011391, 0.018222, 0.037783, 0.038925, 0.011253, 0.012732, 0.046886, 0.021494, 0.021756, 0.025493, 0.015036, 0.027862, 0.038476, 0.023242, 0.000000, 0.039371, 0.011217, 0.012221, 0.017215, 0.011328, 0.024021, 0.013468, 0.018707, 0.061156, 0.025438, 0.008152, 0.011420, 0.000000, 0.016639, 0.010561, 0.038496, 0.022763, 0.015260, 0.007955, 0.003433, 0.019314, 0.007562, 0.007656, 0.013129, 0.002168, 0.000000, 0.004077, 0.007990, 0.002678, 0.000828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.071302, 0.000000, 0.045186, 0.000000, 0.000000, 0.021489, 0.024943, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.027463, 0.000000, 0.020735, 0.025763, 0.030552, 0.020902, 0.037963, 0.010869, 0.000000, 0.011475, 0.000000, 0.011677, 0.026110, 0.013305, 0.000000, 0.038486, 0.067541, 0.000000, 0.023312, 0.036948, 0.013846, 0.029046, 0.000000, 0.021697, 0.012750, 0.000000, 0.049077, 0.013556, 0.000000, 0.012897, 0.013171, 0.016713, 0.021012, 0.000000, 0.023719, 0.000000, 0.011553, 0.017146, 0.010485, 0.005988, 0.005335, 0.009760, 0.010001, 0.003040, 0.006467, 0.000000, 0.004230, 0.000828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.019473, 0.017286, 0.015442, 0.016082, 0.039628, 0.000000, 0.029818, 0.033570, 0.010848, 0.012391, 0.000000, 0.000000, 0.000000, 0.027213, 0.012023, 0.012670, 0.023317, 0.000000, 0.014039, 0.027728, 0.028646, 0.000000, 0.000000, 0.012808, 0.000000, 0.009705, 0.050221, 0.031176, 0.049726, 0.000000, 0.000000, 0.011240, 0.010052, 0.013965, 0.013148, 0.013362, 0.049648, 0.019082, 0.000000, 0.000000, 0.011052, 0.012461, 0.011584, 0.003346, 0.011348, 0.003737, 0.007224, 0.007086, 0.018351, 0.000000, 0.002133, 0.000000, 0.003173, 0.000698, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.039810, 0.000000, 0.000000, 0.000000, 0.025056, 0.000000, 0.017116, 0.000000, 0.018164, 0.000000, 0.000000, 0.038444, 0.009890, 0.012227, 0.029750, 0.012285, 0.026030, 0.052694, 0.015798, 0.022333, 0.000000, 0.032438, 0.021822, 0.011978, 0.012726, 0.034619, 0.022909, 0.026200, 0.033314, 0.022882, 0.035412, 0.015498, 0.036112, 0.010074, 0.053985, 0.014587, 0.013369, 0.013556, 0.000000, 0.022566, 0.035185, 0.000000, 0.000000, 0.000000, 0.012845, 0.000000, 0.024394, 0.012198, 0.004018, 0.011512, 0.003739, 0.004243, 0.006253, 0.005251, 0.008218, 0.004732, 0.006405, 0.001655, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.020157, 0.000000, 0.000000, 0.014087, 0.000000, 0.018838, 0.000000, 0.000000, 0.033059, 0.028376, 0.011850, 0.053861, 0.013009, 0.000000, 0.029152, 0.011470, 0.027934, 0.000000, 0.014078, 0.021606, 0.011013, 0.034966, 0.012402, 0.011204, 0.037018, 0.021001, 0.012288, 0.014325, 0.046379, 0.075979, 0.013332, 0.010158, 0.015810, 0.040369, 0.011325, 0.045418, 0.010115, 0.030937, 0.024861, 0.014515, 0.012362, 0.013084, 0.000000, 0.024254, 0.011812, 0.015369, 0.009070, 0.013869, 0.006919, 0.012112, 0.002386, 0.015416, 0.000000, 0.002701, 0.002837, 0.001553, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.027044, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.030291, 0.000000, 0.000000, 0.011002, 0.016563, 0.047786, 0.011149, 0.016409, 0.014423, 0.014568, 0.013326, 0.034770, 0.047104, 0.043413, 0.038567, 0.012927, 0.013876, 0.026074, 0.013855, 0.023900, 0.011256, 0.014161, 0.029409, 0.024537, 0.000000, 0.044236, 0.017851, 0.000000, 0.038875, 0.031683, 0.000000, 0.022617, 0.036556, 0.000000, 0.000000, 0.012963, 0.000000, 0.013664, 0.014146, 0.013394, 0.007597, 0.007034, 0.015214, 0.002230, 0.002779, 0.008475, 0.005125, 0.003384, 0.001655, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.019787, 0.000000, 0.000000, 0.000000, 0.016911, 0.000000, 0.000000, 0.030913, 0.000000, 0.028166, 0.011000, 0.025800, 0.000000, 0.011387, 0.050592, 0.011678, 0.013540, 0.063493, 0.022476, 0.000000, 0.012960, 0.013250, 0.039635, 0.013876, 0.011614, 0.011817, 0.012289, 0.010582, 0.000000, 0.017215, 0.000000, 0.000000, 0.000000, 0.030937, 0.000000, 0.050555, 0.010831, 0.000000, 0.020138, 0.000000, 0.023559, 0.012793, 0.011160, 0.000000, 0.010037, 0.013882, 0.007476, 0.009923, 0.009688, 0.005398, 0.013257, 0.011101, 0.003644, 0.002701, 0.007374, 0.000942, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.025287, 0.000000, 0.000000, 0.014419, 0.000000, 0.010962, 0.015460, 0.014195, 0.024953, 0.013951, 0.010257, 0.012154, 0.000000, 0.032889, 0.044173, 0.015019, 0.015036, 0.037194, 0.011525, 0.011962, 0.053487, 0.000000, 0.011987, 0.012334, 0.000000, 0.013332, 0.045063, 0.015921, 0.048481, 0.000000, 0.000000, 0.000000, 0.011458, 0.000000, 0.016535, 0.000000, 0.014412, 0.000000, 0.016615, 0.009341, 0.009202, 0.015641, 0.007444, 0.011510, 0.006334, 0.007368, 0.005557, 0.002367, 0.002566, 0.004125, 0.001544, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014192, 0.000000, 0.000000, 0.032275, 0.031519, 0.020624, 0.016252, 0.012903, 0.012706, 0.016540, 0.000000, 0.027850, 0.045340, 0.000000, 0.009912, 0.025303, 0.000000, 0.012842, 0.038621, 0.037391, 0.000000, 0.010973, 0.024254, 0.000000, 0.013114, 0.025109, 0.067310, 0.015921, 0.000000, 0.014841, 0.000000, 0.011667, 0.012897, 0.015461, 0.016242, 0.000000, 0.054592, 0.021244, 0.000000, 0.022316, 0.005912, 0.014028, 0.009524, 0.007751, 0.011785, 0.005010, 0.010729, 0.012836, 0.005265, 0.003828, 0.002373, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014154, 0.000000, 0.017958, 0.000000, 0.000000, 0.000000, 0.025011, 0.013781, 0.000000, 0.012854, 0.000000, 0.000000, 0.010847, 0.014749, 0.000000, 0.000000, 0.014311, 0.026136, 0.014720, 0.012077, 0.026126, 0.000000, 0.000000, 0.011776, 0.013132, 0.013139, 0.034951, 0.046816, 0.058526, 0.025668, 0.000000, 0.033253, 0.036348, 0.013171, 0.000000, 0.012362, 0.000000, 0.024856, 0.031146, 0.018686, 0.014811, 0.015388, 0.011356, 0.006757, 0.017330, 0.008739, 0.007996, 0.006400, 0.009747, 0.004524, 0.000828, 0.000000, 0.006792, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014272, 0.017438, 0.000000, 0.000000, 0.030135, 0.008798, 0.037905, 0.011855, 0.000000, 0.001012, 0.013006, 0.000000, 0.000000, 0.026675, 0.013237, 0.000000, 0.001051, 0.013855, 0.010366, 0.010896, 0.038707, 0.030270, 0.000000, 0.024263, 0.000000, 0.000000, 0.013147, 0.000000, 0.020853, 0.000000, 0.000000, 0.000000, 0.020994, 0.002450, 0.024692, 0.012461, 0.014593, 0.008429, 0.009612, 0.008188, 0.003630, 0.015710, 0.000000, 0.015938, 0.010940, 0.000000, 0.006539, 0.001655, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016931, 0.035141, 0.000000, 0.011473, 0.000000, 0.000000, 0.000000, 0.013590, 0.013115, 0.013810, 0.010706, 0.013670, 0.000000, 0.000000, 0.013066, 0.028481, 0.000000, 0.023809, 0.024867, 0.030182, 0.036280, 0.011410, 0.027096, 0.014239, 0.032287, 0.015921, 0.041602, 0.025282, 0.028858, 0.009771, 0.014263, 0.013171, 0.000000, 0.000000, 0.055534, 0.012540, 0.000000, 0.021509, 0.017553, 0.010301, 0.001782, 0.003420, 0.004056, 0.002486, 0.008176, 0.009887, 0.008167, 0.006198, 0.002168, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016304, 0.014535, 0.000000, 0.000000, 0.000000, 0.000000, 0.022250, 0.000000, 0.000000, 0.000000, 0.035831, 0.011059, 0.031463, 0.034943, 0.011432, 0.027425, 0.011794, 0.011911, 0.023471, 0.000000, 0.013159, 0.035263, 0.000000, 0.025699, 0.011260, 0.026776, 0.000000, 0.011917, 0.013556, 0.022080, 0.012897, 0.000000, 0.038365, 0.000000, 0.011718, 0.025689, 0.000000, 0.009833, 0.013404, 0.013142, 0.013432, 0.007187, 0.005430, 0.012920, 0.007821, 0.014366, 0.000000, 0.004874, 0.003270, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.060188, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.031928, 0.010498, 0.000000, 0.013115, 0.014804, 0.028846, 0.011194, 0.000000, 0.000000, 0.068580, 0.000000, 0.000000, 0.011215, 0.000000, 0.022342, 0.000000, 0.000000, 0.013173, 0.037299, 0.021219, 0.013823, 0.000000, 0.024620, 0.037208, 0.021748, 0.011824, 0.023463, 0.037201, 0.010255, 0.012764, 0.037889, 0.012461, 0.009686, 0.016758, 0.013229, 0.007920, 0.008918, 0.004948, 0.010869, 0.008336, 0.000000, 0.008102, 0.004825, 0.000932, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016926, 0.000000, 0.010951, 0.000000, 0.030599, 0.000000, 0.016515, 0.000000, 0.051695, 0.011648, 0.000000, 0.023911, 0.015019, 0.012682, 0.000000, 0.025638, 0.032812, 0.011884, 0.035626, 0.000000, 0.023925, 0.012823, 0.012129, 0.024193, 0.047659, 0.016430, 0.013147, 0.022605, 0.010317, 0.012897, 0.011540, 0.016656, 0.034710, 0.014943, 0.013164, 0.010400, 0.014924, 0.014463, 0.004546, 0.009321, 0.019476, 0.008112, 0.007156, 0.000000, 0.012800, 0.000000, 0.005172, 0.000000, 0.010367, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.020260, 0.000000, 0.000000, 0.000000, 0.000000, 0.011405, 0.014130, 0.023728, 0.029137, 0.029960, 0.029413, 0.014719, 0.000000, 0.039176, 0.011760, 0.032662, 0.015498, 0.046141, 0.010507, 0.000000, 0.000000, 0.035737, 0.023858, 0.032292, 0.033779, 0.000000, 0.034895, 0.022835, 0.013352, 0.021414, 0.033419, 0.009928, 0.015371, 0.009123, 0.011824, 0.013146, 0.004056, 0.010588, 0.007981, 0.006206, 0.007471, 0.003554, 0.001651, 0.004766, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014931, 0.000000, 0.000000, 0.000000, 0.000000, 0.022135, 0.000000, 0.000000, 0.012188, 0.000000, 0.015249, 0.015279, 0.022676, 0.000000, 0.035112, 0.000000, 0.013519, 0.011477, 0.000000, 0.052179, 0.035505, 0.010117, 0.011580, 0.000000, 0.012158, 0.026663, 0.035456, 0.012848, 0.000000, 0.011343, 0.013556, 0.024741, 0.000000, 0.011116, 0.000000, 0.023893, 0.048566, 0.027108, 0.008253, 0.017578, 0.003224, 0.005399, 0.009323, 0.009334, 0.011722, 0.013121, 0.005557, 0.010324, 0.002701, 0.003376, 0.001655, 0.002592, 0.006792, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012400, 0.000000, 0.011019, 0.011202, 0.000000, 0.011211, 0.011945, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011781, 0.017103, 0.027240, 0.000000, 0.026470, 0.000000, 0.008669, 0.000000, 0.025279, 0.042293, 0.010352, 0.010895, 0.025288, 0.000000, 0.013147, 0.000000, 0.030459, 0.000000, 0.022291, 0.019082, 0.033522, 0.011972, 0.011235, 0.010236, 0.013851, 0.018885, 0.014267, 0.010907, 0.010984, 0.015855, 0.007223, 0.016417, 0.012778, 0.010700, 0.004901, 0.001655, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011650, 0.000000, 0.000000, 0.000000, 0.000000, 0.030766, 0.000000, 0.028289, 0.000000, 0.011117, 0.012688, 0.000000, 0.027225, 0.009906, 0.010094, 0.012605, 0.009862, 0.021699, 0.024667, 0.031923, 0.000000, 0.024263, 0.027825, 0.000000, 0.000000, 0.024625, 0.000000, 0.009007, 0.045896, 0.019082, 0.000000, 0.024798, 0.000000, 0.011125, 0.006620, 0.012128, 0.012815, 0.016747, 0.015058, 0.007561, 0.014568, 0.011235, 0.006250, 0.013323, 0.002741, 0.003310, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.023805, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014178, 0.011706, 0.000000, 0.000000, 0.024290, 0.000000, 0.012422, 0.036521, 0.011142, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012782, 0.012132, 0.000000, 0.014290, 0.013147, 0.012101, 0.063001, 0.022000, 0.022087, 0.016624, 0.021150, 0.000000, 0.061120, 0.000000, 0.017071, 0.008389, 0.008481, 0.005301, 0.008900, 0.007844, 0.012043, 0.005267, 0.004267, 0.000000, 0.004234, 0.003310, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010357, 0.000000, 0.000000, 0.000000, 0.012805, 0.000000, 0.011239, 0.022998, 0.011300, 0.000000, 0.012564, 0.000000, 0.012313, 0.022339, 0.012880, 0.021884, 0.017388, 0.013332, 0.000000, 0.044338, 0.000000, 0.025391, 0.000000, 0.010494, 0.011306, 0.023427, 0.057551, 0.012362, 0.025266, 0.021539, 0.030830, 0.019758, 0.011459, 0.015660, 0.003609, 0.013331, 0.011617, 0.013273, 0.005557, 0.002391, 0.002701, 0.004471, 0.003222, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012522, 0.013900, 0.000000, 0.014864, 0.014166, 0.000000, 0.000000, 0.024321, 0.000000, 0.001108, 0.048372, 0.011529, 0.011520, 0.000000, 0.011623, 0.046522, 0.011539, 0.011932, 0.000000, 0.024591, 0.034230, 0.046019, 0.029660, 0.000000, 0.010866, 0.020773, 0.010409, 0.026092, 0.000000, 0.060790, 0.000000, 0.037350, 0.000000, 0.011250, 0.017700, 0.016769, 0.011131, 0.004054, 0.008112, 0.009069, 0.005557, 0.008534, 0.004812, 0.004907, 0.005707, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.031418, 0.000000, 0.000000, 0.000000, 0.000000, 0.013112, 0.000000, 0.000000, 0.000000, 0.000881, 0.000000, 0.000000, 0.012754, 0.000000, 0.000000, 0.014459, 0.000000, 0.012754, 0.013469, 0.014282, 0.000000, 0.038485, 0.000000, 0.021909, 0.000000, 0.016430, 0.010519, 0.000000, 0.000000, 0.025794, 0.000000, 0.000000, 0.011039, 0.000000, 0.000000, 0.033766, 0.012177, 0.015976, 0.003378, 0.005784, 0.005377, 0.015719, 0.005010, 0.002779, 0.009678, 0.013091, 0.004085, 0.003238, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016407, 0.000000, 0.000000, 0.000000, 0.000000, 0.013354, 0.011647, 0.012814, 0.001111, 0.000000, 0.012024, 0.011347, 0.011145, 0.011352, 0.013006, 0.000000, 0.013332, 0.021887, 0.000000, 0.013634, 0.011618, 0.025895, 0.010068, 0.011536, 0.009353, 0.019082, 0.012428, 0.057728, 0.012845, 0.029105, 0.016927, 0.010151, 0.010232, 0.008809, 0.007563, 0.012401, 0.011535, 0.011115, 0.010040, 0.014575, 0.003496, 0.004138, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.024766, 0.036376, 0.000000, 0.013876, 0.010124, 0.000000, 0.010261, 0.000000, 0.000000, 0.015498, 0.011424, 0.000000, 0.000000, 0.000000, 0.012175, 0.000000, 0.000000, 0.000000, 0.036960, 0.000000, 0.035655, 0.000000, 0.000000, 0.036469, 0.012685, 0.008918, 0.013279, 0.009863, 0.013208, 0.009642, 0.006033, 0.005400, 0.016551, 0.005402, 0.004905, 0.000828, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.011936, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012391, 0.000000, 0.000000, 0.000000, 0.009582, 0.013006, 0.000000, 0.000000, 0.000000, 0.011796, 0.000000, 0.000000, 0.010879, 0.020672, 0.034879, 0.023136, 0.052898, 0.011458, 0.026125, 0.023659, 0.000000, 0.008078, 0.009256, 0.011752, 0.012490, 0.006524, 0.008265, 0.009953, 0.008036, 0.008261, 0.004828, 0.005791, 0.000828, 0.002592, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014255, 0.013562, 0.000000, 0.046257, 0.023452, 0.025673, 0.013724, 0.052905, 0.061006, 0.035597, 0.013498, 0.033396, 0.021701, 0.030287, 0.053015, 0.052517, 0.070123, 0.071146, 0.027557, 0.045435, 0.111211, 0.089774, 0.034994, 0.104193, 0.092163, 0.051873, 0.049536, 0.108644, 0.111423, 0.099308, 0.128518, 0.114600, 0.102675, 0.086958, 0.058463, 0.069837, 0.061133, 0.062363, 0.043936, 0.026604, 0.010367, 0.013584, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014811, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.013115, 0.000000, 0.000000, 0.000000, 0.012776, 0.011600, 0.000000, 0.000000, 0.000000, 0.000000, 0.013566, 0.000000, 0.011112, 0.022014, 0.058363, 0.023995, 0.012132, 0.033818, 0.063430, 0.024687, 0.038502, 0.016532, 0.073926, 0.060061, 0.090482, 0.058371, 0.039450, 0.051472, 0.092104, 0.076499, 0.102712, 0.107508, 0.087564, 0.069067, 0.089844, 0.074432, 0.064003, 0.085442, 0.077806, 0.056381, 0.028373, 0.015551, 0.006792, 0.045770, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.021813, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.018928, 0.000000, 0.014153, 0.000000, 0.000000, 0.009789, 0.000000, 0.000000, 0.000000, 0.010630, 0.000000, 0.013270, 0.000000, 0.000000, 0.000000, 0.015152, 0.010431, 0.011918, 0.022436, 0.012894, 0.000000, 0.028709, 0.013986, 0.012132, 0.000000, 0.032859, 0.023147, 0.037360, 0.065626, 0.056698, 0.013076, 0.036718, 0.079897, 0.025419, 0.117785, 0.061315, 0.090157, 0.126239, 0.148109, 0.154286, 0.171857, 0.163174, 0.167561, 0.152174, 0.125465, 0.114463, 0.106349, 0.069067, 0.043316, 0.066429, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.025684, 0.000000, 0.028472, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.016514, 0.000000, 0.013218, 0.000000, 0.000000, 0.012607, 0.013788, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010115, 0.000000, 0.000000, 0.000000, 0.000000, 0.011978, 0.000000, 0.000000, 0.000000, 0.000000, 0.014331, 0.000000, 0.011481, 0.000000, 0.020992, 0.011626, 0.000000, 0.000000, 0.025304, 0.024176, 0.047204, 0.013482, 0.043008, 0.078277, 0.108647, 0.128685, 0.127916, 0.167332, 0.159239, 0.143046, 0.133929, 0.101924, 0.057254, 0.056676, 0.039746, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012074, 0.012132, 0.000000, 0.000000, 0.000000, 0.000000, 0.009413, 0.000000, 0.000000, 0.019082, 0.000000, 0.012461, 0.000000, 0.000000, 0.008484, 0.018899, 0.038978, 0.051187, 0.075867, 0.086243, 0.063081, 0.114657, 0.118633, 0.135155, 0.110335, 0.063744, 0.028371, 0.027830, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.010271, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.003210, 0.003459, 0.002317, 0.011394, 0.024310, 0.039617, 0.064836, 0.073138, 0.090148, 0.112787, 0.101022, 0.077992, 0.030405, 0.033794, 0.039899, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001724, 0.003482, 0.000000, 0.006890, 0.020613, 0.028145, 0.028902, 0.059950, 0.057586, 0.099366, 0.062011, 0.057036, 0.040751, 0.048926, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.007062, 0.007917, 0.004991, 0.024940, 0.018737, 0.056299, 0.188496, 0.361051, 0.275261, 0.156212, 0.090352, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.004476, 0.153398, 0.284033, 0.276982, 0.195705, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.014601, 0.128043, 0.228974, 0.195705, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.005184, 0.065611, 0.244631, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.012349, 0.139013, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000}:
{0,98, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000};
>

==> anc/dune_globes/syst_list.inc <==
sys(#err_nue_sig)<
  @error = ERR_NUE_SIG
>

sys(#err_nue_sigbar)<
  @error = ERR_NUE_SIGBAR
>

sys(#err_numu_sig)<
  @error = ERR_NUMU_SIG
>

sys(#err_numu_sigbar)<
  @error = ERR_NUMU_SIGBAR
>

sys(#err_numu_bg)<
  @error = ERR_NUMU_BG
>

sys(#err_nue_bg)<
  @error = ERR_NUE_BG
>

sys(#err_nutau_bg)<
  @error = ERR_NUTAU_BG
>

sys(#err_nue_bgbar)<
  @error = ERR_NUE_BGBAR
>

sys(#err_nc_bgdis)<
  @error = ERR_NC_BGDIS
>


==> anc/dune_globes/xsec/GENIE_2_12_DUNE.inc <==

$version="3.2.13"

/* Cross sections */
cross(#CC)<
        @cross_file = "./xsec/xsec_cc.dat"
>

cross(#NC)<
        @cross_file = "./xsec/xsec_nc.dat"
>




==> anc/dune_globes/xsec/xsec_cc.dat <==
-0.97954 0 0 0 0 0 0 
-0.93954 0 0 0 0 0 0 
-0.89954 0.246185 0 0 0 0 0 
-0.85954 0 0 0 0.0875746 0 0 
-0.81954 0.168208 0 0 0 0 0 
-0.77954 0 0 0 0 0 0 
-0.73954 0.30005 0 0 0.053271 0 0 
-0.69954 0 0.19523 0 0.0837283 0 0 
-0.65954 0.208038 0.421675 0 0.0765574 0.0705436 0 
-0.61954 0.294452 0.286933 0 0.12324 0.0617671 0 
-0.57954 0.996875 0.626276 0 0.143986 0.0508795 0 
-0.53954 0.548275 0.20509 0 0.0990712 0.147863 0 
-0.49954 0.55011 0.55634 0 0.076725 0.151458 0 
-0.45954 0.446397 0.366665 0 0.129482 0.0845417 0 
-0.41954 0.632635 0.528393 0 0.152144 0.171336 0 
-0.37954 0.495385 0.72357 0 0.174457 0.0831018 0 
-0.33954 0.744508 0.68563 0 0.205045 0.118651 0 
-0.29954 0.734444 0.716721 0 0.154405 0.115049 0 
-0.25954 0.975346 0.820037 0 0.221854 0.162892 0 
-0.21954 0.827747 0.730607 0 0.137574 0.216276 0 
-0.17954 0.843882 0.802559 0 0.219098 0.156457 0 
-0.13954 0.969343 0.785914 0 0.232067 0.179353 0 
-0.0995396 0.854581 0.869018 0 0.197372 0.205556 0 
-0.0595396 0.983663 0.859729 0 0.222446 0.217097 0 
-0.0195396 0.848757 0.844978 0 0.206551 0.269272 0 
0.0204604 0.895109 0.935206 0 0.244448 0.220847 0 
0.0604604 0.914452 0.88552 0 0.251869 0.234053 0 
0.10046 0.861013 0.898038 0 0.306561 0.267308 0 
0.14046 0.907162 0.859193 0 0.327648 0.249762 0 
0.18046 0.915319 0.790505 0 0.304417 0.30972 0 
0.22046 0.855942 0.820622 0 0.312744 0.327886 0 
0.26046 0.851239 0.822063 0 0.29769 0.297029 0 
0.30046 0.811347 0.753443 0 0.321081 0.318483 0 
0.34046 0.814574 0.783848 0 0.343157 0.287441 0 
0.38046 0.701892 0.706742 0 0.319206 0.323875 0 
0.42046 0.730912 0.723583 0 0.330698 0.300208 0 
0.46046 0.744681 0.684937 0 0.326079 0.311879 0 
0.50046 0.671869 0.693044 0 0.312816 0.302996 0 
0.54046 0.679336 0.686934 0 0.310585 0.318572 0 
0.58046 0.686571 0.649289 0 0.319289 0.314326 0 
0.62046 0.678547 0.672604 0 0.316064 0.321525 0 
0.66046 0.665436 0.645588 0 0.315613 0.317132 0 
0.70046 0.644531 0.625648 0 0.316082 0.305486 0 
0.74046 0.658271 0.642218 0 0.311956 0.308582 0 
0.78046 0.663491 0.654321 0 0.312508 0.318483 0 
0.82046 0.631056 0.631763 0 0.305513 0.302126 0 
0.86046 0.66876 0.635257 0 0.308329 0.30127 0 
0.90046 0.660338 0.625619 0 0.306087 0.306104 0 
0.94046 0.643311 0.657984 0 0.298916 0.301982 0 
0.98046 0.625439 0.651158 0 0.298618 0.30663 0 
1.01783 0.657996 0.633883 0 0.313243 0.31698 0 
1.05277 0.673338 0.658631 0 0.307081 0.287718 0 
1.08772 0.677386 0.656375 0 0.317896 0.312298 0 
1.12267 0.632252 0.647503 0 0.308008 0.298637 0 
1.15762 0.678992 0.637277 0 0.308523 0.294566 0 
1.19257 0.723872 0.666305 0 0.315231 0.312198 0 
1.22752 0.653322 0.643777 0 0.292162 0.295588 0 
1.26247 0.622354 0.673492 0 0.294402 0.301165 0 
1.29741 0.686467 0.644381 0 0.298315 0.297741 0 
1.33236 0.684287 0.633109 0 0.313327 0.294951 0 
1.36731 0.672898 0.684109 0 0.30258 0.293876 0 
1.40226 0.653962 0.656779 0 0.294598 0.297095 0 
1.43721 0.648497 0.665576 0 0.305063 0.315492 0 
1.47216 0.66832 0.650828 0 0.302054 0.307143 0 
1.5071 0.675428 0.678639 0 0.306985 0.29573 0 
1.54205 0.657458 0.660029 0 0.310615 0.293302 0 
1.577 0.676132 0.678055 0 0.301219 0.301008 0 
1.61195 0.665774 0.658928 0 0.290102 0.297891 0 
1.6469 0.671183 0.664547 0 0.301493 0.305005 0 
1.68185 0.661161 0.668346 0 0.303365 0.30314 0 
1.73012 0.669096 0.684607 0 0.308424 0.303445 0 
1.79032 0.661357 0.674595 0 0.307325 0.303802 0 
1.85053 0.694078 0.673215 0 0.30291 0.311621 0 
1.91073 0.671643 0.663316 0 0.310888 0.308908 0 
1.97094 0.67195 0.677586 0 0.311679 0.309399 0 


==> anc/dune_globes/xsec/xsec_nc.dat <==
-0.97954 0 0 0 0 0 0 
-0.93954 0 0 0 0 0 0 
-0.89954 0 0.780247 0 0 0 0 
-0.85954 0 0 0 0 0.142929 0 
-0.81954 0.272463 0.269899 0 0.23921 0.118883 0 
-0.77954 0 0.448985 0 0.0994833 0.296648 0 
-0.73954 0.188498 0.186725 0 0.165493 0.246741 0 
-0.69954 0 0 0 0.137651 0.06841 0 
-0.65954 0 0.129182 0 0.114493 0.113802 0 
-0.61954 0.108469 0.107449 0 0.142847 0.0946563 0 
-0.57954 0.180442 0.268116 0 0.118815 0.196829 0 
-0.53954 0.375213 0 0 0.065884 0.163715 0 
-0.49954 0.312088 0.247322 0 0.1644 0.0817035 0 
-0.45954 0.207667 0.30857 0 0.0455806 0.0226527 0 
-0.41954 0.302277 0.256657 0 0.0379123 0.0942084 0 
-0.37954 0.323258 0.284637 0 0.126136 0.0313437 0 
-0.33954 0.29875 0.443908 0 0.157373 0.143388 0 
-0.29954 0.273338 0.196921 0 0.119989 0.130107 0 
-0.25954 0.330695 0.429953 0 0.0725839 0.108218 0 
-0.21954 0.343825 0.204354 0 0.143385 0.0600081 0 
-0.17954 0.371776 0.325784 0 0.119262 0.118542 0 
-0.13954 0.297336 0.388791 0 0.151408 0.155683 0 
-0.0995396 0.296776 0.372379 0 0.130278 0.103593 0 
-0.0595396 0.337358 0.285279 0 0.122809 0.0969356 0 
-0.0195396 0.390106 0.345758 0 0.156226 0.128407 0 
0.0204604 0.273243 0.248116 0 0.107453 0.109288 0 
0.0604604 0.260417 0.351774 0 0.160045 0.150814 0 
0.10046 0.27568 0.327704 0 0.13139 0.118568 0 
0.14046 0.330848 0.308266 0 0.153863 0.121489 0 
0.18046 0.343303 0.302287 0 0.162663 0.15217 0 
0.22046 0.30821 0.282861 0 0.133308 0.139424 0 
0.26046 0.258243 0.274485 0 0.156391 0.137352 0 
0.30046 0.283783 0.282666 0 0.137651 0.13682 0 
0.34046 0.281683 0.293243 0 0.146551 0.128596 0 
0.38046 0.263581 0.283665 0 0.1338 0.137725 0 
0.42046 0.271565 0.266329 0 0.136241 0.147228 0 
0.46046 0.248391 0.278018 0 0.144615 0.136866 0 
0.50046 0.234066 0.261543 0 0.133438 0.132904 0 
0.54046 0.272341 0.251621 0 0.133346 0.132084 0 
0.58046 0.243499 0.274162 0 0.123117 0.135478 0 
0.62046 0.273889 0.243853 0 0.128767 0.128892 0 
0.66046 0.250147 0.247793 0 0.12601 0.137286 0 
0.70046 0.240254 0.234973 0 0.122424 0.132331 0 
0.74046 0.228447 0.237059 0 0.12767 0.124191 0 
0.78046 0.232454 0.23908 0 0.127616 0.123339 0 
0.82046 0.234177 0.230646 0 0.117518 0.121607 0 
0.86046 0.230357 0.246013 0 0.120701 0.121741 0 
0.90046 0.243636 0.23558 0 0.122701 0.118892 0 
0.94046 0.22892 0.235614 0 0.124737 0.121522 0 
0.98046 0.228439 0.226519 0 0.118042 0.11854 0 
1.01783 0.237126 0.236416 0 0.113645 0.124546 0 
1.05277 0.216228 0.212425 0 0.118674 0.123385 0 
1.08772 0.237689 0.22836 0 0.120558 0.11989 0 
1.12267 0.224167 0.232526 0 0.113228 0.134008 0 
1.15762 0.2401 0.207064 0 0.120619 0.122115 0 
1.19257 0.188602 0.220338 0 0.120005 0.121442 0 
1.22752 0.208832 0.226867 0 0.114024 0.120696 0 
1.26247 0.239845 0.220732 0 0.114934 0.119426 0 
1.29741 0.227036 0.225644 0 0.11074 0.110585 0 
1.33236 0.224283 0.233913 0 0.1303 0.120562 0 
1.36731 0.23182 0.225967 0 0.109013 0.11532 0 
1.40226 0.203966 0.215653 0 0.117488 0.115693 0 
1.43721 0.216774 0.227342 0 0.120686 0.113754 0 
1.47216 0.218712 0.214556 0 0.113389 0.113821 0 
1.5071 0.202236 0.199733 0 0.113398 0.107457 0 
1.54205 0.211975 0.222876 0 0.111541 0.117697 0 
1.577 0.218683 0.202903 0 0.112199 0.112315 0 
1.61195 0.210158 0.223742 0 0.116565 0.118495 0 
1.6469 0.209616 0.213401 0 0.112261 0.117715 0 
1.68185 0.216503 0.213188 0 0.117242 0.113424 0 
1.73012 0.212146 0.213968 0 0.113661 0.115599 0 
1.79032 0.216028 0.203079 0 0.112537 0.11263 0 
1.85053 0.205591 0.207333 0 0.113441 0.113414 0 
1.91073 0.209089 0.20992 0 0.113416 0.115664 0 
1.97094 0.210946 0.215134 0 0.115743 0.112957 0 

